Two-loop QCD corrections to $Wb\bar{b}$ production at hadron colliders

We present an analytic computation of the two-loop QCD corrections to $u\bar{d}\to W^+b\bar{b}$ for an on-shell $W$-boson using the leading colour and massless bottom quark approximations. We perform an integration-by-parts reduction of the unpolarised squared matrix element using finite field reconstruction techniques and identify an independent basis of special functions that allows an analytic subtraction of the infrared and ultraviolet poles. This basis is valid for all planar topologies for five-particle scattering with an off-shell leg.

==> anc/1L_indep_coeffs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{f1L[1] -> -16/x15 + 16/x34 + (-16*x12 - 32*x23 + 32*x45 - 16*x5)/(x15*x34) + 
   64/(x12 + x15 - x34 - x5) + (-64*x23 - 32*x34 + 32*x45 - 64*x5)/
    (x15*(x12 + x15 - x34 - x5)) - (16*x5)/x15^2 - (32*x5)/x34^2 + 
   (64*x23*x5)/(x15*x34^2) - (32*x23^2*x5)/(x15^2*x34^2) - 
   (32*x23*x5)/(x15^2*x34) - (16*x5)/(x12 + x15 - x34 - x5)^2 + 
   (-48*x15 + 96*x23 - 64*x45 + 32*x5)/(x34*(x12 + x15 - x34 - x5)) + 
   (64*x15*x5 - 128*x23*x5 + 64*x45*x5 - 64*x5^2)/
    (x34^2*(x12 + x15 - x34 - x5)) + (-64*x23^2 + 64*x23*x45 - 32*x45^2 + 
     32*x45*x5 - 32*x5^2)/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (32*x15*x5 - 32*x23*x5 + 32*x45*x5 - 32*x5^2)/
    (x34*(x12 + x15 - x34 - x5)^2) + 
   (64*x23^2*x5 - 64*x23*x45*x5 + 64*x23*x5^2)/
    (x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (-32*x15^2*x5 + 64*x15*x23*x5 - 32*x23^2*x5 - 64*x15*x45*x5 + 
     64*x23*x45*x5 - 32*x45^2*x5 + 64*x15*x5^2 - 64*x23*x5^2 + 64*x45*x5^2 - 
     32*x5^3)/(x34^2*(x12 + x15 - x34 - x5)^2), 
 f1L[2] -> 76/(3*x15) - 76/(3*x34) - 400/(3*(x12 + x15 - x34 - x5)) + 
   (4*(81*x15 - 114*x23 + 100*x45 - 38*x5))/(3*x34*(x12 + x15 - x34 - x5)) + 
   (172*x5)/(3*x15^2) + (248*x5)/(3*x34^2) - (496*x23*x5)/(3*x15*x34^2) + 
   (248*x23^2*x5)/(3*x15^2*x34^2) + (248*x23*x5)/(3*x15^2*x34) + 
   (172*x5)/(3*(x12 + x15 - x34 - x5)^2) + 
   (4*(43*x12 + 38*x23 - 62*x45 + 19*x5))/(3*x15*x34) + 
   (4*(76*x23 + 62*x34 - 38*x45 + 100*x5))/(3*x15*(x12 + x15 - x34 - x5)) + 
   (4*(76*x23^2 - 76*x23*x45 + 62*x45^2 - 48*x23*x5 - 62*x45*x5 + 62*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (4*(-62*x15*x5 + 62*x23*x5 - 62*x45*x5 + 62*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) + 
   (4*(-124*x15*x5 + 248*x23*x5 - 124*x45*x5 + 124*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (4*(-124*x23^2*x5 + 124*x23*x45*x5 - 124*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (4*(62*x15^2*x5 - 124*x15*x23*x5 + 62*x23^2*x5 + 124*x15*x45*x5 - 
      124*x23*x45*x5 + 62*x45^2*x5 - 124*x15*x5^2 + 124*x23*x5^2 - 
      124*x45*x5^2 + 62*x5^3))/(3*x34^2*(x12 + x15 - x34 - x5)^2), 
 f1L[3] -> 172/(3*x15) - 16/(x12 + x15 - x34) - (4*(-12*x23 - 6*x34))/
    (3*x15*(x12 + x15 - x34)) - 100/(3*x34) + 
   (16*x23^2)/(x15*(x12 + x15 - x34)*x34) - (4*(-6*x15 + 12*x23))/
    (3*(x12 + x15 - x34)*x34) - (4*(-12*x12*x23 - 12*x23^2 + 12*x23*x45))/
    (3*x15*x34^2) - (4*(31*x12 - 50*x23 + 6*x45 - 25*x5))/(3*x15*x34) + 
   8/(x15 - x5) - (4*(-6*x12 - 12*x23 + 12*x45))/(3*x34*(x15 - x5)) - 
   (4*(6*x15 - 6*x23 + 6*x45 - 12*x5))/(3*x34*(x12 + x15 - x5)) - 
   320/(3*(x12 + x15 - x34 - x5)) - (4*(-100*x23 - 12*x34 + 50*x45 - 86*x5))/
    (3*x15*(x12 + x15 - x34 - x5)) - (4*(-12*x23 - 6*x34 + 12*x45))/
    (3*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (4*(-12*x23^2 + 24*x23*x45 - 12*x45^2))/(3*x34*(x15 - x5)*
     (x12 + x15 - x34 - x5)) - (100*x5)/(3*x15^2) - 
   (100*x5)/(3*(x12 + x15 - x34 - x5)^2) - (4*(6*x12 + 6*x23 + 6*x5))/
    (3*x15*(x15 - x34)) - (4*(6*x12 - 12*x15 + 24*x23 - 12*x45 + 6*x5))/
    (3*x34^2) - (4*(-55*x15 + 186*x23 - 104*x45 + 80*x5))/
    (3*x34*(x12 + x15 - x34 - x5)) - 
   (4*(-6*x12*x23 + 12*x23*x45 - 24*x23*x5))/(3*x15^2*x34) - 
   (4*(-6*x12*x23 + 12*x23*x45 - 12*x23*x5))/(3*x15^2*(x15 - x34)) - 
   (4*(6*x12*x23^2 - 6*x23^2*x5))/(3*x15^2*x34^2) - 
   (4*(6*x12*x23^2 + 6*x23^2*x5))/(3*x15^3*(x15 - x34)) - 
   (4*(6*x12*x23^2 + 6*x23^2*x5))/(3*x15^3*x34) - 
   (4*(12*x15*x5 - 12*x23*x5 + 12*x45*x5 - 12*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) - 
   (4*(-94*x23^2 + 100*x23*x45 - 12*x45^2 - 70*x23*x5 + 12*x45*x5 - 6*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) - 
   (4*(-6*x15^2 + 6*x15*x23 - 18*x15*x45 + 12*x23*x45 - 12*x45^2 + 
      12*x15*x5 + 6*x23*x5 + 18*x45*x5 - 6*x5^2))/
    (3*x34^2*(x12 + x15 - x5)) - (4*(6*x23^2 + 6*x23*x5 + 6*x5^2))/
    (3*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*(6*x23^2 - 12*x23*x45 + 6*x45^2 + 6*x23*x5 - 6*x45*x5 + 6*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)) - 
   (4*(24*x15^2 - 42*x15*x23 + 18*x23^2 + 42*x15*x45 - 36*x23*x45 + 
      18*x45^2 - 36*x15*x5 + 18*x23*x5 - 30*x45*x5 + 12*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - 
   (4*(-12*x23^2*x5 + 12*x23*x45*x5 - 12*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x5)) - 
   (4*(-12*x23^2*x5 + 12*x23*x45*x5 - 12*x23*x5^2))/
    (3*x15^2*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*(-12*x23^2*x5 + 12*x23*x45*x5 - 12*x23*x5^2))/
    (3*x15^2*x34*(x12 + x15 - x34 - x5)) - 
   (4*(12*x23^2*x5 - 12*x23*x45*x5 + 12*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) - 
   (4*(-12*x15^2*x5 + 24*x15*x23*x5 - 12*x23^2*x5 - 24*x15*x45*x5 + 
      24*x23*x45*x5 - 12*x45^2*x5 + 24*x15*x5^2 - 24*x23*x5^2 + 24*x45*x5^2 - 
      12*x5^3))/(3*x34^2*(x12 + x15 - x34 - x5)^2) - 
   (4*(6*x15^3 - 12*x15^2*x23 + 6*x15*x23^2 + 12*x15^2*x45 - 12*x15*x23*x45 + 
      6*x15*x45^2 - 24*x15^2*x5 + 36*x15*x23*x5 - 12*x23^2*x5 - 
      36*x15*x45*x5 + 24*x23*x45*x5 - 12*x45^2*x5 + 30*x15*x5^2 - 
      24*x23*x5^2 + 24*x45*x5^2 - 12*x5^3))/(3*x34^3*(x12 + x15 - x5)) - 
   (4*(-6*x15^3 + 12*x15^2*x23 - 6*x15*x23^2 - 12*x15^2*x45 + 
      12*x15*x23*x45 - 6*x15*x45^2 + 24*x15^2*x5 - 36*x15*x23*x5 + 
      12*x23^2*x5 + 36*x15*x45*x5 - 24*x23*x45*x5 + 12*x45^2*x5 - 
      30*x15*x5^2 + 24*x23*x5^2 - 24*x45*x5^2 + 12*x5^3))/
    (3*x34^3*(x12 + x15 - x34 - x5)), 
 f1L[4] -> -193/(27*x15) + 56/(3*(x12 + x15 - x34)) + 
   (-72*x23 - 252*x34)/(27*x15*(x12 + x15 - x34)) - 1355/(27*x34) - 
   (8*x23^2)/(3*x15*(x12 + x15 - x34)*x34) + (-252*x15 + 72*x23)/
    (27*(x12 + x15 - x34)*x34) - 28/(3*(x15 - x5)) + 
   (-252*x12 - 72*x23 + 72*x45)/(27*x34*(x15 - x5)) + 
   (252*x15 - 252*x23 + 252*x45 - 504*x5)/(27*x34*(x12 + x15 - x5)) - 
   848/(27*(x12 + x15 - x34 - x5)) + (717*x15 - 4242*x23 + 704*x45 - 1090*x5)/
    (27*x34*(x12 + x15 - x34 - x5)) + 
   (2972*x23 - 314*x34 - 1486*x45 - 196*x5)/(27*x15*(x12 + x15 - x34 - x5)) + 
   (-72*x23 - 252*x34 + 72*x45)/(27*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (-72*x23^2 + 144*x23*x45 - 72*x45^2)/(27*x34*(x15 - x5)*
     (x12 + x15 - x34 - x5)) - (373*x5)/(27*x15^2) - 
   (373*x5)/(27*(x12 + x15 - x34 - x5)^2) + (252*x12 + 252*x23 + 252*x5)/
    (27*x15*(x15 - x34)) + (252*x12 - 504*x15 + 1008*x23 - 504*x45 + 442*x5)/
    (27*x34^2) + (-121*x12 + 1918*x23 + 62*x45 + 563*x5)/(27*x15*x34) + 
   (-252*x12*x23 - 432*x23^2 + 504*x23*x45 - 818*x23*x5)/(27*x15^2*x34) + 
   (-252*x12*x23 - 432*x23^2 + 504*x23*x45 - 504*x23*x5)/
    (27*x15^2*(x15 - x34)) + (-504*x12*x23 - 504*x23^2 + 504*x23*x45 - 
     380*x23*x5)/(27*x15*x34^2) + (252*x12*x23^2 - 62*x23^2*x5)/
    (27*x15^2*x34^2) + (252*x12*x23^2 + 252*x23^2*x5)/
    (27*x15^3*(x15 - x34)) + (252*x12*x23^2 + 252*x23^2*x5)/(27*x15^3*x34) + 
   (314*x15*x5 - 314*x23*x5 + 314*x45*x5 - 314*x5^2)/
    (27*x34*(x12 + x15 - x34 - x5)^2) + 
   (3224*x23^2 - 2972*x23*x45 - 314*x45^2 + 3852*x23*x5 + 314*x45*x5 - 
     62*x5^2)/(27*x15*x34*(x12 + x15 - x34 - x5)) + 
   (180*x15^2 - 612*x15*x23 + 432*x23^2 + 108*x15*x45 - 360*x23*x45 - 
     72*x45^2 - 360*x15*x5 + 1116*x23*x5 - 108*x45*x5 + 180*x5^2)/
    (27*x34^2*(x12 + x15 - x5)) + (252*x23^2 + 252*x23*x5 + 252*x5^2)/
    (27*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (252*x23^2 - 504*x23*x45 + 252*x45^2 + 252*x23*x5 - 252*x45*x5 + 252*x5^2)/
    (27*x15*x34*(x12 + x15 - x5)) + (576*x15^2 - 900*x15*x23 + 324*x23^2 + 
     900*x15*x45 - 648*x23*x45 + 324*x45^2 - 1028*x15*x5 + 652*x23*x5 - 
     776*x45*x5 + 452*x5^2)/(27*x34^2*(x12 + x15 - x34 - x5)) + 
   (-504*x23^2*x5 + 504*x23*x45*x5 - 504*x23*x5^2)/
    (27*x15*x34^2*(x12 + x15 - x5)) + 
   (-504*x23^2*x5 + 504*x23*x45*x5 - 504*x23*x5^2)/
    (27*x15^2*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (-504*x23^2*x5 + 504*x23*x45*x5 - 504*x23*x5^2)/
    (27*x15^2*x34*(x12 + x15 - x34 - x5)) + 
   (124*x23^2*x5 - 124*x23*x45*x5 + 124*x23*x5^2)/
    (27*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (252*x15^3 - 504*x15^2*x23 + 252*x15*x23^2 + 504*x15^2*x45 - 
     504*x15*x23*x45 + 252*x15*x45^2 - 1008*x15^2*x5 + 1512*x15*x23*x5 - 
     504*x23^2*x5 - 1512*x15*x45*x5 + 1008*x23*x45*x5 - 504*x45^2*x5 + 
     1260*x15*x5^2 - 1008*x23*x5^2 + 1008*x45*x5^2 - 504*x5^3)/
    (27*x34^3*(x12 + x15 - x5)) + (-314*x15^2*x5 + 628*x15*x23*x5 - 
     314*x23^2*x5 - 628*x15*x45*x5 + 628*x23*x45*x5 - 314*x45^2*x5 + 
     628*x15*x5^2 - 628*x23*x5^2 + 628*x45*x5^2 - 314*x5^3)/
    (27*x34^2*(x12 + x15 - x34 - x5)^2) + 
   (-252*x15^3 + 504*x15^2*x23 - 252*x15*x23^2 - 504*x15^2*x45 + 
     504*x15*x23*x45 - 252*x15*x45^2 + 1008*x15^2*x5 - 1512*x15*x23*x5 + 
     504*x23^2*x5 + 1512*x15*x45*x5 - 1008*x23*x45*x5 + 504*x45^2*x5 - 
     1260*x15*x5^2 + 1008*x23*x5^2 - 1008*x45*x5^2 + 504*x5^3)/
    (27*x34^3*(x12 + x15 - x34 - x5)), 
 f1L[5] -> -352/(9*x15) + 8/(3*(x12 + x15 - x34)) + 
   (2*(-72*x23 - 18*x34))/(27*x15*(x12 + x15 - x34)) - 212/(9*x34) - 
   (16*x23^2)/(3*x15*(x12 + x15 - x34)*x34) + (2*(-18*x15 + 72*x23))/
    (27*(x12 + x15 - x34)*x34) + 
   (2*(18*x12 - 36*x15 + 72*x23 - 36*x45 - 809*x5))/(27*x34^2) + 
   (2*(-335*x12 - 156*x23 + 845*x45 - 474*x5))/(27*x15*x34) - 
   4/(3*(x15 - x5)) + (2*(-18*x12 - 72*x23 + 72*x45))/(27*x34*(x15 - x5)) + 
   (2*(18*x15 - 18*x23 + 18*x45 - 36*x5))/(27*x34*(x12 + x15 - x5)) + 
   2146/(27*(x12 + x15 - x34 - x5)) + 
   (2*(-240*x23 - 863*x34 + 120*x45 - 1883*x5))/
    (27*x15*(x12 + x15 - x34 - x5)) + (2*(-72*x23 - 18*x34 + 72*x45))/
    (27*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (2*(-72*x23^2 + 144*x23*x45 - 72*x45^2))/(27*x34*(x15 - x5)*
     (x12 + x15 - x34 - x5)) - (706*x5)/(27*x15^2) - 
   (706*x5)/(27*(x12 + x15 - x34 - x5)^2) + (2*(18*x12 + 18*x23 + 18*x5))/
    (27*x15*(x15 - x34)) + (2*(-635*x15 + 576*x23 - 1217*x45 + 282*x5))/
    (27*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-18*x12*x23 + 36*x23^2 + 36*x23*x45 - 899*x23*x5))/(27*x15^2*x34) + 
   (2*(-18*x12*x23 + 36*x23^2 + 36*x23*x45 - 36*x23*x5))/
    (27*x15^2*(x15 - x34)) + (2*(-36*x12*x23 - 36*x23^2 + 36*x23*x45 + 
      1654*x23*x5))/(27*x15*x34^2) + (2*(18*x12*x23^2 - 845*x23^2*x5))/
    (27*x15^2*x34^2) + (2*(18*x12*x23^2 + 18*x23^2*x5))/
    (27*x15^3*(x15 - x34)) + (2*(18*x12*x23^2 + 18*x23^2*x5))/
    (27*x15^3*x34) + (2*(108*x15^2 - 198*x15*x23 + 90*x23^2 + 198*x15*x45 - 
      180*x23*x45 + 90*x45^2 + 1474*x15*x5 - 3182*x23*x5 + 1492*x45*x5 - 
      1582*x5^2))/(27*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(863*x15*x5 - 863*x23*x5 + 863*x45*x5 - 863*x5^2))/
    (27*x34*(x12 + x15 - x34 - x5)^2) + 
   (2*(-222*x23^2 + 240*x23*x45 - 863*x45^2 + 1504*x23*x5 + 863*x45*x5 - 
      845*x5^2))/(27*x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-54*x15^2 + 90*x15*x23 - 36*x23^2 - 126*x15*x45 + 108*x23*x45 - 
      72*x45^2 + 108*x15*x5 - 54*x23*x5 + 126*x45*x5 - 54*x5^2))/
    (27*x34^2*(x12 + x15 - x5)) + (2*(18*x23^2 + 18*x23*x5 + 18*x5^2))/
    (27*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(18*x23^2 - 36*x23*x45 + 18*x45^2 + 18*x23*x5 - 18*x45*x5 + 18*x5^2))/
    (27*x15*x34*(x12 + x15 - x5)) + 
   (2*(-36*x23^2*x5 + 36*x23*x45*x5 - 36*x23*x5^2))/
    (27*x15*x34^2*(x12 + x15 - x5)) + 
   (2*(-36*x23^2*x5 + 36*x23*x45*x5 - 36*x23*x5^2))/
    (27*x15^2*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(-36*x23^2*x5 + 36*x23*x45*x5 - 36*x23*x5^2))/
    (27*x15^2*x34*(x12 + x15 - x34 - x5)) + 
   (2*(1690*x23^2*x5 - 1690*x23*x45*x5 + 1690*x23*x5^2))/
    (27*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-863*x15^2*x5 + 1726*x15*x23*x5 - 863*x23^2*x5 - 1726*x15*x45*x5 + 
      1726*x23*x45*x5 - 863*x45^2*x5 + 1726*x15*x5^2 - 1726*x23*x5^2 + 
      1726*x45*x5^2 - 863*x5^3))/(27*x34^2*(x12 + x15 - x34 - x5)^2) + 
   (2*(18*x15^3 - 36*x15^2*x23 + 18*x15*x23^2 + 36*x15^2*x45 - 
      36*x15*x23*x45 + 18*x15*x45^2 - 72*x15^2*x5 + 108*x15*x23*x5 - 
      36*x23^2*x5 - 108*x15*x45*x5 + 72*x23*x45*x5 - 36*x45^2*x5 + 
      90*x15*x5^2 - 72*x23*x5^2 + 72*x45*x5^2 - 36*x5^3))/
    (27*x34^3*(x12 + x15 - x5)) + 
   (2*(-18*x15^3 + 36*x15^2*x23 - 18*x15*x23^2 - 36*x15^2*x45 + 
      36*x15*x23*x45 - 18*x15*x45^2 + 72*x15^2*x5 - 108*x15*x23*x5 + 
      36*x23^2*x5 + 108*x15*x45*x5 - 72*x23*x45*x5 + 36*x45^2*x5 - 
      90*x15*x5^2 + 72*x23*x5^2 - 72*x45*x5^2 + 36*x5^3))/
    (27*x34^3*(x12 + x15 - x34 - x5)), 
 f1L[8] -> -22/x15 - 42/(x12 + x15 - x34) + 
   (2*(-16*x12 - 80*x23 + 68*x45 - 52*x5))/(3*x15*x34) + 
   (2*(49*x15 - 100*x23 + 52*x45 - 45*x5))/(3*(x12 + x15 - x34)*x34) + 
   68/(3*(x15 - x5)) + 122/(3*(x12 + x15 - x34 - x5)) + 
   (2*(-64*x23 - 68*x34 + 32*x45 - 172*x5))/(3*x15*(x12 + x15 - x34 - x5)) - 
   (32*x5)/(3*x15^2) - (8*x5)/(3*(x12 + x15 - x34)^2) + 
   (16*x23^2*x5)/(3*x12*x15*(x12 + x15 - x34)^2) - (32*x5)/x34^2 - 
   (136*x23^2*x5)/(3*x15^2*x34^2) - (136*x23*x5)/(3*x15^2*x34) - 
   (16*x23^2*x5)/(3*x12*(x12 + x15 - x34)^2*x34) - (4*x5)/(3*(x15 - x5)^2) - 
   (32*x5)/(3*(x12 + x15 - x34 - x5)^2) + (40*x23^2*x5^2)/
    (3*x12^3*x15*(x12 + x15 - x34)) + (40*x23^2*x5^2)/(3*x12^2*x15*x34^2) - 
   (40*x23^2*x5^2)/(3*x12^2*(x12 + x15 - x34)*x34^2) + 
   (40*x23^2*x5^2)/(3*x12^3*x15*x34) - (40*x23^2*x5^2)/
    (3*x12^3*(x12 + x15 - x34)*x34) + (2*(-63*x15 + 99*x23 - 84*x45 + 37*x5))/
    (3*x34*(x12 + x15 - x34 - x5)) + (2*(17*x12 + 80*x23 - 68*x45 + 39*x5))/
    (3*x34*(x15 - x5)) + (2*(32*x23 + 34*x34 - 20*x45 + 41*x5))/
    (3*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (2*(32*x23 + 34*x34 - 12*x45 + 45*x5))/(3*x15*(x12 + x15 - x34)) + 
   (2*(12*x23^2 + 52*x23*x45 - 16*x45^2 - 16*x23*x5))/(3*x12*x15*x34) + 
   (2*(32*x23^2 - 20*x23*x45 + 20*x45^2 - 16*x23*x5))/
    (3*x12*x15*(x12 + x15 - x34)) + (2*(2*x15*x5 - 8*x23*x5))/
    (3*(x12 + x15 - x34)^2*x34) + 
   (4*x5)/(3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(-x45 + x5))/(3*(x15*x45 - x23*x5)) + 
   (2*(2*x12 + 2*x15 - x23 - 2*x34 - 2*x45 - x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*x34*x45*x5)/(3*x15*(x12 + x15 - x34)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*x23*x5^2)/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (2*(-(x12*x45) + x12*x5 - x15*x5 + 2*x23*x5))/(3*x34*(x15*x45 - x23*x5)) + 
   (2*(-68*x23^2 + 20*x23*x45 - 20*x45^2 + 16*x23*x5))/
    (3*x12*(x12 + x15 - x34)*x34) + 
   (2*(-20*x15^2 + 40*x15*x23 - 20*x23^2 - 40*x15*x45 + 40*x23*x45 - 
      20*x45^2 + 40*x23*x5))/(3*(x12 + x15 - x34)*x34^2) + 
   (2*(-20*x23^2 + 136*x23*x5))/(3*x15*x34^2) + 
   (32*x23^2)/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(16*x15^2 - 16*x23^2 + 32*x15*x45 + 16*x45^2 - 16*x15*x5 - 32*x23*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-2*x15*x5 + 2*x23*x5 + x34*x5))/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (2*(8*x23*x5 + 2*x34*x5))/
    (3*x15*(x12 + x15 - x34)^2) + (2*(2*x12*x5 + 2*x23*x5 - 2*x45*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (2*(-(x23*x45) + 4*x23*x5 - 2*x45*x5))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(-2*x15*x5 + 6*x23*x5 - 2*x45*x5))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(-2*x12*x15 + x12*x23 + 2*x15*x45 - x23*x45 - x12*x5 + x15*x5 - 
      2*x23*x5 + x45*x5))/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(2*x15*x5 - 4*x23*x5 + 2*x45*x5))/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(2*x15*x5 - x34*x5 + 2*x45*x5))/(3*(x12 + x15 - x34)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*(-2*x12*x5 - 8*x23*x5 + 8*x45*x5))/
    (3*x34*(x15 - x5)^2) + (2*(-8*x23*x5 - 2*x34*x5 + 8*x45*x5))/
    (3*(x15 - x5)^2*(x12 + x15 - x34 - x5)) + (2*(-(x15^2*x5) - x15*x45*x5))/
    (3*(x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(16*x23^2*x5 - 40*x23*x45*x5))/(3*x12^2*(x12 + x15 - x34)*x34) + 
   (2*(40*x23^2*x5 - 40*x23*x45*x5))/(3*x12*(x12 + x15 - x34)*x34^2) + 
   (2*(x23*x45^2 + x15*x23*x5 - x23^2*x5 - x23*x45*x5))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (2*(x12*x23*x45 - 6*x23^2*x5 + 2*x23*x45*x5))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(-16*x23^2*x5 + 40*x23*x45*x5))/(3*x12^2*x15*(x12 + x15 - x34)) + 
   (2*(-16*x23^2*x5 + 40*x23*x45*x5))/(3*x12^2*x15*x34) + 
   (2*(-32*x23^2*x5 + 64*x23*x45*x5 - 32*x45^2*x5))/
    (3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-16*x23^2*x5 + 32*x23*x45*x5 - 16*x45^2*x5))/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-16*x15^3 + 32*x15^2*x23 - 16*x15*x23^2 - 32*x15^2*x45 + 
      32*x15*x23*x45 - 16*x15*x45^2 + 16*x15^2*x5 - 16*x23^2*x5 + 
      32*x23*x45*x5 - 16*x45^2*x5))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (2*(-8*x23^2*x5 + 16*x23*x45*x5 - 8*x45^2*x5))/
    (3*x12*x34*(x15 - x5)^2) + (2*(-8*x23^2*x5 + 16*x23*x45*x5 - 8*x45^2*x5))/
    (3*x12*(x15 - x5)^2*(x12 + x15 - x34 - x5)) + 
   (2*(-32*x23*x45*x5 + 16*x45^2*x5))/(3*x12*x15^2*x34) + 
   (2*(16*x23^2*x5 - 32*x23*x45*x5 + 16*x45^2*x5))/(3*x12*x15*x34^2) + 
   (2*(-64*x23*x45*x5 + 32*x45^2*x5))/(3*x12*x15*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (2*(36*x15^2 - 72*x15*x23 + 36*x23^2 + 72*x15*x45 - 
      72*x23*x45 + 36*x45^2 + 80*x15*x5 - 232*x23*x5 + 96*x45*x5 - 136*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(68*x15*x5 - 68*x23*x5 + 68*x45*x5 - 68*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) + 
   (2*(-64*x23^2 + 64*x23*x45 - 68*x45^2 + 72*x23*x5 + 68*x45*x5 - 68*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-12*x23^2 + 44*x23*x45 - 32*x45^2 + 20*x23*x5 + 20*x45*x5 - 20*x5^2))/
    (3*x12*x34*(x12 + x15 - x34 - x5)) + (2*(-(x45*x5) + x5^2))/
    (3*(x15 - x5)*(x15*x45 - x23*x5)) + (2*(20*x23^2 - 40*x23*x5 + 20*x5^2))/
    (3*x34^2*(x15 - x5)) + (2*(32*x23^2 - 44*x23*x45 + 32*x45^2 - 20*x23*x5 - 
      20*x45*x5 + 20*x5^2))/(3*x12*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (2*(68*x23^2 - 116*x23*x45 + 68*x45^2 - 20*x23*x5 - 20*x45*x5 + 20*x5^2))/
    (3*x12*x34*(x15 - x5)) + (2*(-(x12*x45*x5) + x12*x5^2))/
    (3*x34*(x15 - x5)*(x15*x45 - x23*x5)) + 
   (2*(x15*x23*x45 + x23*x45^2 - x23^2*x5 + x15*x45*x5 - 4*x23*x45*x5 + 
      x45^2*x5 - x23*x5^2))/(3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*(x15^2*x5 - 2*x15*x23*x5 + x23^2*x5 - 
      x15*x5^2 + 3*x23*x5^2))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (2*(136*x23^2*x5 - 136*x23*x45*x5 + 136*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + (2*(-(x34*x45*x5) + x34*x5^2))/
    (3*(x15 - x5)*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (2*(-40*x23^2*x5 + 40*x23*x45*x5 + 40*x23*x5^2 - 40*x45*x5^2))/
    (3*x12*x34^2*(x15 - x5)) + 
   (2*(-16*x23^2*x5 - 8*x23*x45*x5 + 24*x45^2*x5 + 40*x23*x5^2 - 
      40*x45*x5^2))/(3*x12^2*x34*(x15 - x5)) + 
   (2*(-16*x23^2*x5 - 8*x23*x45*x5 + 24*x45^2*x5 + 40*x23*x5^2 - 
      40*x45*x5^2))/(3*x12^2*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (2*(x15*x23*x45 + x23*x45^2 - 3*x15*x23*x5 + x23^2*x5 + 3*x15*x45*x5 - 
      9*x23*x45*x5 + 3*x45^2*x5 - x15*x5^2 + 3*x23*x5^2 - 3*x45*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(16*x23^2*x5 + 8*x23*x45*x5 - 24*x45^2*x5 - 40*x23*x5^2 + 40*x45*x5^2))/
    (3*x12^2*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-16*x23^2*x5 + 32*x23*x45*x5 - 16*x45^2*x5 - 40*x23*x5^2 + 
      40*x45*x5^2))/(3*x12*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-(x12*x15*x23*x45) - x12*x23*x45^2 + x15*x23*x45^2 + x23*x45^3 + 
      x12*x23^2*x5 + x15*x23^2*x5 - x12*x15*x45*x5 + 4*x12*x23*x45*x5 + 
      2*x15*x23*x45*x5 - x23^2*x45*x5 - x12*x45^2*x5 + x15*x45^2*x5 - 
      2*x23*x45^2*x5 + x45^3*x5 + x12*x23*x5^2 + x15*x23*x5^2 - 
      2*x23^2*x5^2 - x23*x45*x5^2))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (2*(-(x23^2*x45*x5) + 4*x23^2*x5^2 - x23*x45*x5^2))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(-(x12*x23*x45^2) - x12*x15*x23*x5 + x12*x23^2*x5 - x15*x23^2*x5 + 
      x12*x23*x45*x5 + x23^2*x45*x5 - 2*x23*x45^2*x5 - x15*x23*x5^2 + 
      2*x23^2*x5^2 + x23*x45*x5^2))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) + 
   (2*(-20*x23^2*x5^2 + 40*x23*x45*x5^2 - 20*x45^2*x5^2))/
    (3*x12^2*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-20*x23^2*x5^2 + 40*x23*x45*x5^2 - 20*x45^2*x5^2))/
    (3*x12^3*x34*(x12 + x15 - x34 - x5)) + 
   (2*(32*x23*x45*x5^2 - 16*x45^2*x5^2))/(3*x12*x15^2*
     (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(16*x23^2*x5^2 - 32*x23*x45*x5^2 + 16*x45^2*x5^2))/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(20*x23^2*x5^2 - 40*x23*x45*x5^2 + 20*x45^2*x5^2))/
    (3*x12^2*x34^2*(x15 - x5)) + 
   (2*(20*x23^2*x5^2 - 40*x23*x45*x5^2 + 20*x45^2*x5^2))/
    (3*x12^3*x34*(x15 - x5)) + 
   (2*(20*x23^2*x5^2 - 40*x23*x45*x5^2 + 20*x45^2*x5^2))/
    (3*x12^3*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (2*(-68*x15^2*x5 + 136*x15*x23*x5 - 68*x23^2*x5 - 136*x15*x45*x5 + 
      136*x23*x45*x5 - 68*x45^2*x5 + 136*x15*x5^2 - 136*x23*x5^2 + 
      136*x45*x5^2 - 68*x5^3))/(3*x34^2*(x12 + x15 - x34 - x5)^2) + 
   (2*(x12*x23^2*x45*x5 - 4*x12*x23^2*x5^2 - 2*x23^3*x5^2 + 
      x12*x23*x45*x5^2 + 2*x23^2*x45*x5^2 - 2*x23^2*x5^3))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*(-(x23^2*x45^2*x5) - 3*x15*x23^2*x5^2 + 
      x23^3*x5^2 + 3*x23^2*x45*x5^2 - 3*x23*x45^2*x5^2 - x15*x23*x5^3 + 
      3*x23^2*x5^3 + x23*x45*x5^3))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)), 
 f1L[14] -> -104/(3*x15) + 8/(x15 - x34) + 56/(3*x34) - 
   (8*x23^2)/(x15*x34*(x12 + x23 - x45)) - 
   (8*(-3*x12 + 3*x34 + 6*x45 - 9*x5))/(3*x15*(x15 - x23 - x34)) - 
   (8*(3*x23 - 3*x45 - 3*x5))/(3*x15*(x12 + x23 - x45)) - 
   (8*(3*x15 - 15*x23 - 6*x45 - 12*x5))/(3*x34*(x12 + x15 - x5)) + 
   272/(3*(x12 + x15 - x34 - x5)) - (8*x45^2)/(x15*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) - (8*(18*x15 - 42*x23 + 22*x45 - 14*x5))/
    (3*x34*(x12 + x15 - x34 - x5)) - (8*(-12*x23 - 6*x5))/
    (3*(x15 - x34)*(x12 + x15 - x34 - x5)) - (80*x5)/(3*x15^2) - 
   (208*x5)/(3*x34^2) + (416*x23*x5)/(3*x15*x34^2) - 
   (208*x23^2*x5)/(3*x15^2*x34^2) - (8*x5)/(x15*(x12 + x15 - x5)) - 
   (80*x5)/(3*(x12 + x15 - x34 - x5)^2) + 
   (8*x5^2)/(x15*(x12 + x23 - x45)*(x12 + x15 - x5)) - 
   (8*x5^2)/((x15 - x34)*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (8*(3*x12 + 3*x5))/(3*(x15 - x34)*(x15 - x23 - x34)) - 
   (8*(3*x12 + 3*x23 + 3*x5))/(3*(x15 - x34)^2) - 
   (8*(-3*x23 + 3*x45 + 3*x5))/(3*(x12 + x23 - x45)*(x12 + x15 - x5)) - 
   (8*(-3*x15 + 3*x23 - 3*x45 + 6*x5))/(3*(x12 + x15 - x5)^2) - 
   (8*(6*x12 - 9*x45 + 18*x5))/(3*x15*(x15 - x34)) - 
   (8*(13*x12 + 11*x23 - 20*x45 + 19*x5))/(3*x15*x34) - 
   (8*(28*x23 + 20*x34 - 14*x45 + 34*x5))/(3*x15*(x12 + x15 - x34 - x5)) - 
   (8*(-3*x12*x23 + 9*x23^2 - 6*x23*x45 - 15*x23*x5))/(3*x15^2*(x15 - x34)) - 
   (8*(-3*x12*x23 + 6*x23*x45 - 6*x23*x5))/(3*x15*(x15 - x34)^2) - 
   (8*(-3*x12*x23 + 9*x23^2 - 6*x23*x45 - x23*x5))/(3*x15^2*x34) - 
   (8*(3*x12*x23^2 + 3*x23^2*x5))/(3*x15^2*(x15 - x34)^2) - 
   (8*(3*x12*x23^2 + 21*x23^2*x5))/(3*x15^3*(x15 - x34)) - 
   (8*(3*x12*x23^2 + 21*x23^2*x5))/(3*x15^3*x34) + 
   (32*x23^2)/((x15 - x34)*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*(12*x23^2 - 24*x23*x45 + 12*x45^2))/(3*(x12 + x15 - x5)*
     (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (32*x23^2*x5)/(x15*(x15 - x34)*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (8*(-12*x15^3 + 24*x15^2*x23 - 12*x15*x23^2 - 24*x15^2*x45 + 
      24*x15*x23*x45 - 12*x15*x45^2 + 12*x15^2*x5))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*(12*x15^2 - 24*x23^2 + 24*x15*x45 + 24*x23*x45 - 12*x15*x5 - 
      24*x23*x5))/(3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*(-12*x23^2*x5 + 24*x23*x45*x5 - 12*x45^2*x5))/
    (3*x34*(x12 + x15 - x5)*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*(-3*x45^2 + 12*x45*x5 - 12*x5^2))/(3*x15*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) - 
   (8*(-3*x23^2 + 6*x23*x45 - 3*x45^2 - 3*x23*x5 + 3*x45*x5 - 3*x5^2))/
    (3*x15*(x12 + x15 - x5)^2) - (8*(3*x23^2 + 3*x23*x5 + 3*x5^2))/
    (3*(x15 - x34)^2*(x12 + x15 - x34 - x5)) - 
   (8*(3*x15^2 - 3*x15*x23 + 9*x15*x45 - 6*x23*x45 + 6*x45^2 - 6*x15*x5 - 
      3*x23*x5 - 9*x45*x5 + 3*x5^2))/(3*x34*(x12 + x15 - x5)^2) - 
   (8*(3*x45^2 - 6*x45*x5 + 3*x5^2))/(3*(x15 - x23 - x34)*x34*
     (x12 + x15 - x34 - x5)) - 
   (8*(21*x23^2 - 30*x23*x45 + 9*x45^2 + 30*x23*x5 - 9*x45*x5 + 9*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)) - 
   (8*(-14*x15*x5 + 14*x23*x5 - 14*x45*x5 + 14*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) - 
   (8*(6*x15^2 - 6*x23^2 + 12*x15*x45 + 6*x45^2 - 21*x15*x5 + 15*x23*x5 - 
      9*x45*x5 + 15*x5^2))/(3*x34^2*(x12 + x15 - x5)) - 
   (8*(21*x23^2 - 12*x23*x45 + 36*x23*x5 - 9*x45*x5 + 18*x5^2))/
    (3*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (8*(37*x23^2 - 28*x23*x45 + 8*x45^2 + 24*x23*x5 - 11*x45*x5 + 20*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) - 
   (8*(6*x15^2 - 24*x15*x23 + 18*x23^2 + 12*x15*x45 - 24*x23*x45 + 6*x45^2 - 
      43*x15*x5 + 89*x23*x5 - 43*x45*x5 + 37*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - 
   (8*(-34*x23^2*x5 + 34*x23*x45*x5 - 34*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) - 
   (8*(-24*x23^2*x5 + 24*x23*x45*x5 - 24*x23*x5^2))/
    (3*x15^2*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (8*(-24*x23^2*x5 + 24*x23*x45*x5 - 24*x23*x5^2))/
    (3*x15^2*x34*(x12 + x15 - x34 - x5)) - 
   (8*(-18*x23^2*x5 + 18*x23*x45*x5 - 18*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x5)) - 
   (8*(-6*x23^2*x5 + 6*x23*x45*x5 - 6*x23*x5^2))/(3*x15*(x15 - x34)^2*
     (x12 + x15 - x34 - x5)) - (8*(6*x23^2*x5 - 6*x23*x45*x5 + 6*x23*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)^2) - 
   (8*(-3*x15^3 + 6*x15^2*x23 - 3*x15*x23^2 - 6*x15^2*x45 + 6*x15*x23*x45 - 
      3*x15*x45^2 - 6*x15^2*x5 + 18*x15*x23*x5 - 12*x23^2*x5 - 
      18*x15*x45*x5 + 24*x23*x45*x5 - 12*x45^2*x5 + 21*x15*x5^2 - 
      24*x23*x5^2 + 24*x45*x5^2 - 12*x5^3))/(3*x34^3*(x12 + x15 - x5)) - 
   (8*(-3*x15^3 + 6*x15^2*x23 - 3*x15*x23^2 - 6*x15^2*x45 + 6*x15*x23*x45 - 
      3*x15*x45^2 + 12*x15^2*x5 - 18*x15*x23*x5 + 6*x23^2*x5 + 
      18*x15*x45*x5 - 12*x23*x45*x5 + 6*x45^2*x5 - 15*x15*x5^2 + 
      12*x23*x5^2 - 12*x45*x5^2 + 6*x5^3))/(3*x34^2*(x12 + x15 - x5)^2) - 
   (8*(8*x15^2*x5 - 16*x15*x23*x5 + 8*x23^2*x5 + 16*x15*x45*x5 - 
      16*x23*x45*x5 + 8*x45^2*x5 - 16*x15*x5^2 + 16*x23*x5^2 - 16*x45*x5^2 + 
      8*x5^3))/(3*x34^2*(x12 + x15 - x34 - x5)^2) - 
   (8*(3*x15^3 - 6*x15^2*x23 + 3*x15*x23^2 + 6*x15^2*x45 - 6*x15*x23*x45 + 
      3*x15*x45^2 + 6*x15^2*x5 - 18*x15*x23*x5 + 12*x23^2*x5 + 
      18*x15*x45*x5 - 24*x23*x45*x5 + 12*x45^2*x5 - 21*x15*x5^2 + 
      24*x23*x5^2 - 24*x45*x5^2 + 12*x5^3))/(3*x34^3*(x12 + x15 - x34 - x5)), 
 f1L[16] -> 38/x15 + 88/(3*(x15 - x34)) - 
   (32*x23^2)/(3*x12*x15*(x15 - x34)) + 64/x34 - 
   (10*x23^2)/(3*x15*x34*(x12 + x23 - x45)) + 
   (2*(24*x23^2 - 8*x23*x45 - 16*x45^2))/(3*x12*x15*x34) + 
   (2*(-24*x12 - 46*x23 + 22*x45 - 16*x5))/(3*x15*(x15 - x34)) + 
   (2*(-5*x12 - 5*x5))/(3*x23*(x15 - x23 - x34)) - 104/(3*(x12 + x15 - x5)) + 
   (2*(16*x23^2 - 32*x23*x45 + 16*x45^2))/(3*x12*x34*(x12 + x15 - x5)) + 
   (2*(20*x23^2 - 40*x23*x45 + 20*x45^2))/(3*x12*x15*(x12 + x15 - x5)) + 
   (2*(12*x23 - 12*x45 - 12*x5))/(3*(x12 + x23 - x45)*(x12 + x15 - x5)) - 
   34/(3*(x12 + x15 - x34 - x5)) + (40*x23^2)/(3*x12*(x15 - x34)*
     (x12 + x15 - x34 - x5)) + (2*(-7*x15 - 14*x45))/
    (3*x23*(x12 + x15 - x34 - x5)) - 
   (14*x45^2)/(3*x15*x23*(x12 + x15 - x34 - x5)) - 
   (10*x45^2)/(3*x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (2*(-40*x23^2 + 40*x23*x45))/(3*x12*x34*(x12 + x15 - x34 - x5)) + 
   (2*(7*x23 + 7*x45 - 21*x5))/(3*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) - (100*x5)/(3*x15^2) + 
   (24*x23^2*x5)/(x12*x15^2*(x15 - x34)) + (40*x5)/(3*x34^2) - 
   (80*x23*x5)/(3*x15*x34^2) + (40*x23^2*x5)/(3*x15^2*x34^2) - 
   (100*x5)/(3*(x12 + x15 - x34 - x5)^2) + 
   (8*x5^2)/(x15*(x12 + x23 - x45)*(x12 + x15 - x5)) + 
   (8*x5^2)/(x23*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (10*x5^2)/(3*x23*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (14*x5^2)/(3*x15*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) + 
   (2*(2*x12 + 2*x23 + 2*x5))/(3*(x15 - x34)^2) + 
   (2*(-2*x15 + 2*x23 - 2*x45 + 4*x5))/(3*(x12 + x15 - x5)^2) + 
   (2*(-5*x23 + 5*x45 + 5*x5))/(3*x15*(x12 + x23 - x45)) + 
   (2*(7*x12 - 7*x15 - 14*x45 + 7*x5))/(3*x23*x34) + 
   (2*(-7*x23 + 7*x45 + 7*x5))/(3*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) + 
   (2*(12*x12 + 12*x5))/(3*x23*(x15 - x34)) + 
   (2*(5*x12 - 5*x34 - 10*x45 + 15*x5))/(3*x15*(x15 - x23 - x34)) + 
   (2*(-82*x15 - 8*x23 - 34*x45 + 34*x5))/(3*x34*(x12 + x15 - x34 - x5)) + 
   (2*(40*x23 - 40*x45 + 40*x5))/(3*x15*(x12 + x15 - x5)) + 
   (2*(20*x23 + 42*x5))/(3*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(-52*x15 + 80*x23 - 38*x45 + 46*x5))/(3*x34*(x12 + x15 - x5)) + 
   (2*(-69*x12 - 55*x23 + 5*x45 + 72*x5))/(3*x15*x34) + 
   (2*(24*x23 + 12*x34 - 12*x45 + 136*x5))/(3*x15*(x12 + x15 - x34 - x5)) + 
   (2*(12*x12*x23 + 34*x23^2 - 4*x23*x45 - 12*x23*x5))/(3*x15^2*x34) + 
   (2*(-2*x12*x23 + 4*x23^2 + 4*x23*x45 - 4*x23*x5))/(3*x15*(x15 - x34)^2) + 
   (2*(12*x12*x23 + 34*x23^2 - 4*x23*x45 + 4*x23*x5))/(3*x15^2*(x15 - x34)) + 
   (2*(2*x12*x23^2 + 2*x23^2*x5))/(3*x15^2*(x15 - x34)^2) + 
   (2*(2*x12*x23^2 + 14*x23^2*x5))/(3*x15^3*(x15 - x34)) + 
   (2*(2*x12*x23^2 + 14*x23^2*x5))/(3*x15^3*x34) + 
   (32*x23^2)/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(16*x15^2 - 16*x23^2 + 32*x15*x45 + 16*x45^2 - 16*x15*x5 - 32*x23*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-36*x23^2*x5 + 72*x23*x45*x5 - 36*x45^2*x5))/
    (3*x12*x34^2*(x12 + x15 - x5)) + 
   (2*(-32*x23^2*x5 + 64*x23*x45*x5 - 32*x45^2*x5))/
    (3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-16*x23^2*x5 + 32*x23*x45*x5 - 16*x45^2*x5))/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-16*x15^3 + 32*x15^2*x23 - 16*x15*x23^2 - 32*x15^2*x45 + 
      32*x15*x23*x45 - 16*x15*x45^2 + 16*x15^2*x5 - 16*x23^2*x5 + 
      32*x23*x45*x5 - 16*x45^2*x5))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (2*(16*x23^2*x5 - 32*x23*x45*x5 + 16*x45^2*x5))/
    (3*x12*x15*x34^2) + (2*(36*x23^2*x5 - 32*x23*x45*x5 + 16*x45^2*x5))/
    (3*x12*x15^2*x34) + (2*(20*x23^2*x5 - 40*x23*x45*x5 + 20*x45^2*x5))/
    (3*x12*x34^2*(x12 + x15 - x34 - x5)) + (2*(-64*x23*x45*x5 + 32*x45^2*x5))/
    (3*x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-34*x15^2 + 62*x15*x23 - 28*x23^2 - 54*x15*x45 + 48*x23*x45 - 
      20*x45^2 + 104*x15*x5 - 122*x23*x5 + 126*x45*x5 - 70*x5^2))/
    (3*x34^2*(x12 + x15 - x5)) + 
   (2*(16*x15*x5 - 16*x23*x5 + 16*x45*x5 - 16*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) + 
   (2*(-14*x23^2 + 20*x23*x45 - 32*x23*x5 + 22*x45*x5 - 16*x5^2))/
    (3*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(-5*x45^2 + 10*x45*x5 - 5*x5^2))/(3*(x15 - x23 - x34)*x34*
     (x12 + x15 - x34 - x5)) + 
   (2*(-2*x23^2 + 4*x23*x45 - 2*x45^2 - 2*x23*x5 + 2*x45*x5 - 2*x5^2))/
    (3*x15*(x12 + x15 - x5)^2) + (2*(2*x23^2 + 2*x23*x5 + 2*x5^2))/
    (3*(x15 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (2*(6*x15^2 - 10*x15*x23 + 4*x23^2 + 14*x15*x45 - 12*x23*x45 + 8*x45^2 - 
      12*x15*x5 + 6*x23*x5 - 14*x45*x5 + 6*x5^2))/
    (3*x34*(x12 + x15 - x5)^2) + 
   (2*(-14*x23^2 + 8*x23*x45 + 6*x45^2 - 36*x23*x5 - 6*x45*x5 + 6*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)) + (2*(7*x45^2 - 14*x45*x5 + 7*x5^2))/
    (3*x15*x34*(x15 - x23 + x45 - x5)) + 
   (2*(7*x15^2 + 14*x15*x45 + 7*x45^2 - 14*x15*x5 - 14*x45*x5 + 7*x5^2))/
    (3*x23*x34*(x12 + x15 - x34 - x5)) + 
   (2*(2*x23^2 + 4*x23*x45 + 8*x45^2 + 16*x23*x5 - 10*x45*x5 + 16*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + (2*(5*x45^2 - 20*x45*x5 + 20*x5^2))/
    (3*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(7*x45^2 - 28*x45*x5 + 28*x5^2))/(3*x15*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) + 
   (2*(50*x15^2 - 94*x15*x23 + 44*x23^2 + 86*x15*x45 - 80*x23*x45 + 
      36*x45^2 - 160*x15*x5 + 202*x23*x5 - 166*x45*x5 + 110*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-28*x23^2*x5 + 28*x23*x45*x5 - 28*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-16*x23^2*x5 + 16*x23*x45*x5 - 16*x23*x5^2))/
    (3*x15^2*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(-16*x23^2*x5 + 16*x23*x45*x5 - 16*x23*x5^2))/
    (3*x15^2*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-12*x23^2*x5 + 12*x23*x45*x5 - 12*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x5)) + 
   (2*(-4*x23^2*x5 + 4*x23*x45*x5 - 4*x23*x5^2))/(3*x15*(x15 - x34)^2*
     (x12 + x15 - x34 - x5)) + (2*(4*x23^2*x5 - 4*x23*x45*x5 + 4*x23*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)^2) + (2*(32*x23*x45*x5^2 - 16*x45^2*x5^2))/
    (3*x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(16*x23^2*x5^2 - 32*x23*x45*x5^2 + 16*x45^2*x5^2))/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-2*x15^3 + 4*x15^2*x23 - 2*x15*x23^2 - 4*x15^2*x45 + 4*x15*x23*x45 - 
      2*x15*x45^2 - 4*x15^2*x5 + 12*x15*x23*x5 - 8*x23^2*x5 - 12*x15*x45*x5 + 
      16*x23*x45*x5 - 8*x45^2*x5 + 14*x15*x5^2 - 16*x23*x5^2 + 16*x45*x5^2 - 
      8*x5^3))/(3*x34^3*(x12 + x15 - x5)) + 
   (2*(-2*x15^3 + 4*x15^2*x23 - 2*x15*x23^2 - 4*x15^2*x45 + 4*x15*x23*x45 - 
      2*x15*x45^2 + 8*x15^2*x5 - 12*x15*x23*x5 + 4*x23^2*x5 + 12*x15*x45*x5 - 
      8*x23*x45*x5 + 4*x45^2*x5 - 10*x15*x5^2 + 8*x23*x5^2 - 8*x45*x5^2 + 
      4*x5^3))/(3*x34^2*(x12 + x15 - x5)^2) + 
   (2*(8*x15^2*x5 - 16*x15*x23*x5 + 8*x23^2*x5 + 16*x15*x45*x5 - 
      16*x23*x45*x5 + 8*x45^2*x5 - 16*x15*x5^2 + 16*x23*x5^2 - 16*x45*x5^2 + 
      8*x5^3))/(3*x34^2*(x12 + x15 - x34 - x5)^2) + 
   (2*(2*x15^3 - 4*x15^2*x23 + 2*x15*x23^2 + 4*x15^2*x45 - 4*x15*x23*x45 + 
      2*x15*x45^2 + 4*x15^2*x5 - 12*x15*x23*x5 + 8*x23^2*x5 + 12*x15*x45*x5 - 
      16*x23*x45*x5 + 8*x45^2*x5 - 14*x15*x5^2 + 16*x23*x5^2 - 16*x45*x5^2 + 
      8*x5^3))/(3*x34^3*(x12 + x15 - x34 - x5)), 
 f1L[19] -> -28/x15 + 2/(3*(x15 - x34)) + (8*x23^2)/(3*x12*x15*(x15 - x34)) + 
   11/(x15 - x23 - x34) - 101/(3*x34) + (28*x23 - 28*x45)/(3*x12*x15) + 
   (25*x23^2)/(3*x34*(x12 + x23 - x45)^2) - 
   (17*x23)/(3*x34*(x12 + x23 - x45)) - (20*x45)/(3*x12*x34) - 
   (4*x45^2)/(3*x12^2*x34) + (-25*x23^2 + 50*x23*x45)/
    (3*x15*(x12 + x23 - x45)^2) + (4*x23^2 - 8*x23*x45 + 4*x45^2)/
    (3*x12^2*x15) + (-52*x12 + 12*x23 + 66*x45 - 108*x5)/
    (3*x15*(x15 - x34)) + (25*x34 + 50*x45 - 50*x5)/(3*(x15 - x23 - x34)^2) + 
   (-26*x12 - 26*x5)/(3*(x15 - x34)*(x15 - x23 - x34)) + 
   (21*x45 - 21*x5)/(3*(x15 - x23 - x34)*x34) + (-14*x12 - 14*x23 - 14*x5)/
    (3*(x15 - x34)^2) + (50*x12 - 16*x23 - 44*x45 - 10*x5)/(3*x15*x34) + 
   (14*x15 - 14*x23 + 14*x45 - 28*x5)/(3*(x12 + x15 - x5)^2) - 
   8/(x12 + x15 - x5) + (-24*x23^2 + 48*x23*x45 - 24*x45^2)/
    (3*x12*x15*(x12 + x15 - x5)) + (-8*x23^2 + 16*x23*x45 - 8*x45^2)/
    (3*x12*x34*(x12 + x15 - x5)) + (26*x23 - 26*x45 - 26*x5)/
    (3*(x12 + x23 - x45)*(x12 + x15 - x5)) + (24*x23 - 24*x45 - 2*x5)/
    (3*x15*(x12 + x15 - x5)) - 16/(3*(x12 + x15 - x34 - x5)) - 
   (8*x23)/(3*x12*(x12 + x15 - x34 - x5)) - 
   (4*x23^2)/(3*x12^2*(x12 + x15 - x34 - x5)) - 
   (8*x23^2)/(x12*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (25*x34*x45^2)/(3*x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (-56*x23 + 44*x34 + 28*x45 - 104*x5)/(3*x15*(x12 + x15 - x34 - x5)) + 
   (75*x15 + 44*x23 + 96*x45 - 44*x5)/(3*x34*(x12 + x15 - x34 - x5)) + 
   (-21*x45 - 10*x5)/(3*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (70*x5)/(3*x15^2) - (32*x23^2*x5)/(3*x12*x15^2*(x15 - x34)) + 
   (92*x23^2*x5)/(3*x15^2*x34^2) + (4*x23^2*x5)/(x12*x15*x34^2) - 
   (32*x23^2*x5)/(3*x12*x15^2*x34) - (4*x45^2*x5)/(3*x12^2*x34^2) + 
   (70*x5)/(3*(x12 + x15 - x34 - x5)^2) + (4*x23^2*x5^2)/
    (3*x12^2*x15*x34^2) + (26*x5^2)/(3*x15*(x12 + x23 - x45)*
     (x12 + x15 - x5)) - (26*x5^2)/(3*(x15 - x34)*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + (8*x23 + 16*x5)/
    (3*(x15 - x34)*(x12 + x15 - x34 - x5)) + (-14*x23 + 40*x45 + 36*x5)/
    (3*x15*(x12 + x23 - x45)) + (-26*x45 + 38*x5)/
    (3*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-16*x15 + 32*x23 + 92*x5)/(3*x34^2) + (-50*x15 + 34*x23 - 32*x45 + 92*x5)/
    (3*x34*(x12 + x15 - x5)) + (57*x12 - 83*x34 - 135*x45 + 213*x5)/
    (3*x15*(x15 - x23 - x34)) + (-16*x23^2 - 184*x23*x5)/(3*x15*x34^2) + 
   (-15*x23^2 - 38*x23*x45 - 14*x23*x5)/(3*x15*x34*(x12 + x23 - x45)) + 
   (-20*x23^2 + 28*x23*x45 + 12*x23*x5)/(3*x12*x15*x34) + 
   (14*x12*x23 + 24*x23^2 - 28*x23*x45 + 28*x23*x5)/(3*x15*(x15 - x34)^2) + 
   (26*x12*x23 - 18*x23^2 + 28*x23*x45 + 82*x23*x5)/(3*x15^2*(x15 - x34)) + 
   (26*x12*x23 - 18*x23^2 + 28*x23*x45 + 102*x23*x5)/(3*x15^2*x34) + 
   (-14*x12*x23^2 - 98*x23^2*x5)/(3*x15^3*(x15 - x34)) + 
   (-14*x12*x23^2 - 98*x23^2*x5)/(3*x15^3*x34) + 
   (-25*x23^3 + 25*x23^2*x45 - 25*x23^2*x5)/(3*x15*x34*(x12 + x23 - x45)^2) + 
   (-14*x12*x23^2 - 14*x23^2*x5)/(3*x15^2*(x15 - x34)^2) + 
   (25*x12*x34 - 25*x34^2 - 50*x34*x45 + 75*x34*x5)/
    (3*x15*(x15 - x23 - x34)^2) + (28*x23^2 - 28*x23*x45 + 56*x23*x5 - 
     48*x45*x5)/(3*x12*x34*(x12 + x15 - x34 - x5)) + 
   (-16*x45^2 + 8*x45*x5)/(3*x12*x34^2) + (8*x23^2*x5 - 8*x23*x45*x5)/
    (3*x12^2*x34*(x12 + x15 - x34 - x5)) + (-8*x23^2*x5 + 8*x23*x45*x5)/
    (3*x12^2*x15*x34) + (32*x23^2*x5 - 64*x23*x45*x5 + 32*x45^2*x5)/
    (3*x12*x34^2*(x12 + x15 - x5)) + (-40*x15^2 + 12*x15*x23 + 28*x23^2 - 
     68*x15*x45 - 28*x45^2 + 158*x15*x5 - 142*x23*x5 + 114*x45*x5 - 118*x5^2)/
    (3*x34^2*(x12 + x15 - x5)) + (22*x23^2 - 64*x23*x45 - 72*x23*x5 + 
     66*x45*x5 - 108*x5^2)/(3*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (12*x23*x45 - 53*x45^2 - 12*x23*x5 + 158*x45*x5 - 105*x5^2)/
    (3*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (-25*x45^2 + 100*x45*x5 - 75*x5^2)/(3*(x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)) + (22*x23^2 + 20*x23*x45 - 42*x45^2 - 
     44*x23*x5 + 42*x45*x5 - 42*x5^2)/(3*x15*x34*(x12 + x15 - x5)) + 
   (-14*x23^2 - 14*x23*x5 - 14*x5^2)/(3*(x15 - x34)^2*
     (x12 + x15 - x34 - x5)) + (26*x34*x45 - 78*x45^2 + 10*x34*x5 - 
     10*x45*x5 + 10*x5^2)/(3*x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (10*x15^2 - 34*x15*x23 + 24*x23^2 + 6*x15*x45 - 20*x23*x45 - 4*x45^2 - 
     20*x15*x5 + 62*x23*x5 - 6*x45*x5 + 10*x5^2)/(3*x34*(x12 + x15 - x5)^2) + 
   (14*x23^2 - 28*x23*x45 + 14*x45^2 + 14*x23*x5 - 14*x45*x5 + 14*x5^2)/
    (3*x15*(x12 + x15 - x5)^2) + (-20*x15*x5 + 20*x23*x5 - 20*x45*x5 + 
     20*x5^2)/(3*x34*(x12 + x15 - x34 - x5)^2) + 
   (22*x23^2 - 64*x23*x45 + 176*x45^2 - 112*x23*x5 - 266*x45*x5 + 224*x5^2)/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (56*x15^2 - 44*x15*x23 - 12*x23^2 + 100*x15*x45 - 32*x23*x45 + 44*x45^2 - 
     362*x15*x5 + 518*x23*x5 - 306*x45*x5 + 302*x5^2)/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (26*x34*x45 + 78*x45^2 - 62*x34*x5 - 322*x45*x5 + 322*x5^2)/
    (3*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-268*x23^2*x5 + 268*x23*x45*x5 - 268*x23*x5^2)/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (-28*x23^2*x5 + 28*x23*x45*x5 - 28*x23*x5^2)/
    (3*x15*x34*(x12 + x15 - x5)^2) + (25*x23*x45^2 - 50*x23*x45*x5 + 
     25*x23*x5^2)/(3*(x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (28*x23^2*x5 - 28*x23*x45*x5 + 28*x23*x5^2)/(3*x15*(x15 - x34)^2*
     (x12 + x15 - x34 - x5)) + (84*x23^2*x5 - 84*x23*x45*x5 + 84*x23*x5^2)/
    (3*x15*x34^2*(x12 + x15 - x5)) + (112*x23^2*x5 - 112*x23*x45*x5 + 
     112*x23*x5^2)/(3*x15^2*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (112*x23^2*x5 - 112*x23*x45*x5 + 112*x23*x5^2)/
    (3*x15^2*x34*(x12 + x15 - x34 - x5)) + 
   (25*x34*x45^2 - 100*x34*x45*x5 + 100*x34*x5^2)/(3*x15*(x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)) + (-44*x23^2*x5 + 88*x23*x45*x5 - 44*x45^2*x5 - 
     8*x23*x5^2 + 8*x45*x5^2)/(3*x12*x34^2*(x12 + x15 - x34 - x5)) + 
   (-4*x23^2*x5^2 + 8*x23*x45*x5^2 - 4*x45^2*x5^2)/
    (3*x12^2*x34^2*(x12 + x15 - x34 - x5)) + 
   (-14*x15^3 + 28*x15^2*x23 - 14*x15*x23^2 - 28*x15^2*x45 + 28*x15*x23*x45 - 
     14*x15*x45^2 - 28*x15^2*x5 + 84*x15*x23*x5 - 56*x23^2*x5 - 
     84*x15*x45*x5 + 112*x23*x45*x5 - 56*x45^2*x5 + 98*x15*x5^2 - 
     112*x23*x5^2 + 112*x45*x5^2 - 56*x5^3)/
    (3*x34^3*(x12 + x15 - x34 - x5)) + 
   (14*x15^3 - 28*x15^2*x23 + 14*x15*x23^2 + 28*x15^2*x45 - 28*x15*x23*x45 + 
     14*x15*x45^2 - 56*x15^2*x5 + 84*x15*x23*x5 - 28*x23^2*x5 - 
     84*x15*x45*x5 + 56*x23*x45*x5 - 28*x45^2*x5 + 70*x15*x5^2 - 
     56*x23*x5^2 + 56*x45*x5^2 - 28*x5^3)/(3*x34^2*(x12 + x15 - x5)^2) + 
   (14*x15^3 - 28*x15^2*x23 + 14*x15*x23^2 + 28*x15^2*x45 - 28*x15*x23*x45 + 
     14*x15*x45^2 + 28*x15^2*x5 - 84*x15*x23*x5 + 56*x23^2*x5 + 
     84*x15*x45*x5 - 112*x23*x45*x5 + 56*x45^2*x5 - 98*x15*x5^2 + 
     112*x23*x5^2 - 112*x45*x5^2 + 56*x5^3)/(3*x34^3*(x12 + x15 - x5)) + 
   (176*x15^2*x5 - 352*x15*x23*x5 + 176*x23^2*x5 + 352*x15*x45*x5 - 
     352*x23*x45*x5 + 176*x45^2*x5 - 352*x15*x5^2 + 352*x23*x5^2 - 
     352*x45*x5^2 + 176*x5^3)/(3*x34^2*(x12 + x15 - x34 - x5)^2), 
 f1L[22] -> -80/(x12 + x15 - x34) - (8*x23^2)/(x34^2*(x12 + x23 - x45)) + 
   (8*x23^2)/(x34^2*(x12 + x23 - x34 - x45)) + (16*x23^2 - 16*x23*x45)/
    (x15*x34*(x12 + x23 - x45)) + (56*x15 - 104*x23 + 24*x45 - 24*x5)/
    ((x12 + x15 - x34)*x34) + (8*x23 - 8*x45 - 8*x5)/
    (x15*(x12 + x23 - x45)) + (-8*x23 + 24*x45 - 8*x5)/
    (x15*(x12 + x23 - x34 - x45)) + (8*x15 - 40*x23 - 16*x45 - 32*x5)/
    (x34*(x12 + x15 - x5)) + 64/(x12 + x15 - x34 - x5) + 
   (-48*x23 - 24*x34 + 24*x45 - 48*x5)/(x15*(x12 + x15 - x34 - x5)) - 
   (16*x5)/(x12 + x15 - x34)^2 + (16*x23^2*x5)/(x15*(x12 + x15 - x34)^2*
     x34) - (32*x23^2*x5)/(x15^2*(x12 + x15 - x34)*x34) + 
   (8*x5)/(x15*(x12 + x15 - x5)) - (24*x5)/(x12 + x15 - x34 - x5)^2 - 
   (8*x5^2)/(x15*(x12 + x23 - x45)*(x12 + x15 - x5)) + 
   (8*x23 + 8*x5)/((x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) + 
   (-8*x23 + 8*x45 + 8*x5)/((x12 + x23 - x45)*(x12 + x15 - x5)) + 
   (-8*x15 + 8*x23 - 8*x45 + 16*x5)/(x12 + x15 - x5)^2 + 
   (48*x23 + 24*x34 - 24*x45 + 24*x5)/(x15*(x12 + x15 - x34)) + 
   (-64*x15 + 120*x23 - 72*x45 + 48*x5)/(x34*(x12 + x15 - x34 - x5)) + 
   (-16*x23^2 + 24*x23*x45 - 16*x23*x5)/(x15*x34*(x12 + x23 - x34 - x45)) + 
   (8*x15*x5 - 16*x23*x5)/((x12 + x15 - x34)^2*x34) + 
   (16*x12 + 16*x15 - 8*x23 - 24*x34 - 32*x45)/(x12^2 + x12*x15 - 2*x12*x34 - 
     x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) - 
   (8*x34*x45*x5)/(x15*(x12 + x15 - x34)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (80*x23^2 - 32*x23*x45 + 40*x23*x5)/(x15*(x12 + x15 - x34)*x34) + 
   (-8*x23^3 + 8*x23^2*x45 - 8*x23^2*x5)/
    (x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (8*x23^3 - 8*x23^2*x45 + 8*x23^2*x5)/(x15*x34^2*(x12 + x23 - x45)) + 
   (32*x23^2 - 64*x23*x45 + 32*x45^2)/((x12 + x15 - x5)*
     (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (32*x23^2*x5)/(x15*(x12 + x15 - x34)*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (32*x23^2*x5^2)/(x15^2*(x12 + x15 - x34)*
     (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-32*x15^3 + 64*x15^2*x23 - 32*x15*x23^2 - 64*x15^2*x45 + 64*x15*x23*x45 - 
     32*x15*x45^2 + 32*x15^2*x5)/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (32*x15^2 - 64*x23^2 + 64*x15*x45 + 64*x23*x45 - 32*x15*x5 - 
     64*x23*x5)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-8*x15*x34 + 8*x23*x34 - 16*x34*x45 + 8*x34*x5)/
    ((x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + (16*x23*x5 + 8*x34*x5)/
    (x15*(x12 + x15 - x34)^2) + (-16*x12*x45 + 8*x23*x45 + 8*x34*x45 + 
     32*x12*x5 + 16*x23*x5 - 16*x45*x5)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-16*x12*x15 + 8*x12*x23 + 16*x15*x45 - 
     8*x23*x45 - 16*x12*x5 + 8*x15*x5 - 16*x23*x5 + 16*x45*x5)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (16*x15*x5 - 8*x34*x5 + 16*x45*x5)/
    ((x12 + x15 - x34)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + (-8*x15^2*x5 - 8*x15*x45*x5)/
    ((x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (8*x23*x34*x45 - 8*x34*x45^2 + 8*x34*x45*x5)/(x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-32*x23^2*x5 + 64*x23*x45*x5 - 32*x45^2*x5)/
    (x34*(x12 + x15 - x5)*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (48*x15*x5 - 48*x23*x5 + 48*x45*x5 - 48*x5^2)/
    (x34*(x12 + x15 - x34 - x5)^2) + (16*x15^2 - 64*x15*x23 + 48*x23^2 + 
     32*x15*x45 - 64*x23*x45 + 16*x45^2 + 24*x15*x5 - 40*x23*x5 + 24*x45*x5 - 
     40*x5^2)/(x34^2*(x12 + x15 - x34 - x5)) + 
   (-48*x23^2 + 48*x23*x45 - 24*x45^2 + 24*x45*x5 - 24*x5^2)/
    (x15*x34*(x12 + x15 - x34 - x5)) + 
   (-8*x23^2 + 16*x23*x45 - 8*x45^2 - 8*x23*x5 + 8*x45*x5 - 8*x5^2)/
    (x15*(x12 + x15 - x5)^2) + (8*x15^2 - 8*x15*x23 + 24*x15*x45 - 
     16*x23*x45 + 16*x45^2 - 16*x15*x5 - 8*x23*x5 - 24*x45*x5 + 8*x5^2)/
    (x34*(x12 + x15 - x5)^2) + (56*x23^2 - 80*x23*x45 + 24*x45^2 + 
     80*x23*x5 - 24*x45*x5 + 24*x5^2)/(x15*x34*(x12 + x15 - x5)) + 
   (16*x15^2 - 16*x23^2 + 32*x15*x45 + 16*x45^2 - 56*x15*x5 + 40*x23*x5 - 
     24*x45*x5 + 40*x5^2)/(x34^2*(x12 + x15 - x5)) + 
   (-48*x23^2*x5 + 48*x23*x45*x5 - 48*x23*x5^2)/
    (x15*x34^2*(x12 + x15 - x5)) + (-8*x12*x23*x45 + 16*x12*x23*x5 + 
     8*x23^2*x5 - 8*x23*x5^2)/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (16*x23^2*x5 - 16*x23*x45*x5 + 16*x23*x5^2)/(x15*x34*(x12 + x15 - x5)^2) + 
   (48*x23^2*x5 - 48*x23*x45*x5 + 48*x23*x5^2)/
    (x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (-48*x15^2*x5 + 96*x15*x23*x5 - 48*x23^2*x5 - 96*x15*x45*x5 + 
     96*x23*x45*x5 - 48*x45^2*x5 + 96*x15*x5^2 - 96*x23*x5^2 + 96*x45*x5^2 - 
     48*x5^3)/(x34^2*(x12 + x15 - x34 - x5)^2) + 
   (-8*x15^3 + 16*x15^2*x23 - 8*x15*x23^2 - 16*x15^2*x45 + 16*x15*x23*x45 - 
     8*x15*x45^2 - 16*x15^2*x5 + 48*x15*x23*x5 - 32*x23^2*x5 - 
     48*x15*x45*x5 + 64*x23*x45*x5 - 32*x45^2*x5 + 56*x15*x5^2 - 
     64*x23*x5^2 + 64*x45*x5^2 - 32*x5^3)/(x34^3*(x12 + x15 - x5)) + 
   (-8*x15^3 + 16*x15^2*x23 - 8*x15*x23^2 - 16*x15^2*x45 + 16*x15*x23*x45 - 
     8*x15*x45^2 + 32*x15^2*x5 - 48*x15*x23*x5 + 16*x23^2*x5 + 
     48*x15*x45*x5 - 32*x23*x45*x5 + 16*x45^2*x5 - 40*x15*x5^2 + 
     32*x23*x5^2 - 32*x45*x5^2 + 16*x5^3)/(x34^2*(x12 + x15 - x5)^2) + 
   (8*x15^3 - 16*x15^2*x23 + 8*x15*x23^2 + 16*x15^2*x45 - 16*x15*x23*x45 + 
     8*x15*x45^2 + 16*x15^2*x5 - 48*x15*x23*x5 + 32*x23^2*x5 + 
     48*x15*x45*x5 - 64*x23*x45*x5 + 32*x45^2*x5 - 56*x15*x5^2 + 
     64*x23*x5^2 - 64*x45*x5^2 + 32*x5^3)/(x34^3*(x12 + x15 - x34 - x5)), 
 f1L[23] -> 244/(3*(x12 + x15 - x34)) - (4*(6*x15 - 12*x23))/(3*x34^2) - 
   (8*x23^2)/(x15*x34^2) + 28/x34 + (40*x23^2)/(3*x34^2*(x12 + x23 - x45)) - 
   (40*x23^2)/(3*x34^2*(x12 + x23 - x34 - x45)) - 
   (4*(20*x23^2 - 20*x23*x45))/(3*x15*x34*(x12 + x23 - x45)) - 
   (4*(-10*x23 + 27*x45 - 22*x5))/(3*x15*(x12 + x23 - x34 - x45)) - 
   (4*(58*x15 - 25*x23 + 27*x45 - 12*x5))/(3*(x12 + x15 - x34)*x34) - 
   (4*(10*x23 - 10*x45 - 10*x5))/(3*x15*(x12 + x23 - x45)) - 
   (4*(3*x23 + 3*x45 - 3*x5))/(3*x15*x34) - 16/(x12 + x15 - x5) - 
   (4*(4*x23^2 - 8*x23*x45 + 4*x45^2))/(3*x12*x34*(x12 + x15 - x5)) - 
   (4*(12*x23^2 - 24*x23*x45 + 12*x45^2))/(3*x12*x15*(x12 + x15 - x5)) - 
   (4*(19*x15 - 11*x23 + 10*x45 - 34*x5))/(3*x34*(x12 + x15 - x5)) - 
   92/(3*(x12 + x15 - x34 - x5)) - (4*(6*x23 - 15*x34 - 3*x45 - 12*x5))/
    (3*x15*(x12 + x15 - x34 - x5)) - (4*(-5*x15 + 9*x23 - 3*x45 - 6*x5))/
    (3*x34*(x12 + x15 - x34 - x5)) - (4*(3*x23 - 3*x45 - 3*x5))/
    (3*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) + 
   (56*x5)/(3*(x12 + x15 - x34)^2) - (8*x23^2*x5)/
    (3*x12*x15*(x12 + x15 - x34)^2) + (8*x23^2*x5)/
    (3*x12*(x12 + x15 - x34)^2*x34) + (44*x5)/(x12 + x15 - x34 - x5)^2 - 
   (16*x23^2*x5^2)/(x12^3*x15*(x12 + x15 - x34)) - 
   (16*x23^2*x5^2)/(x12^2*x15*x34^2) + (16*x23^2*x5^2)/
    (x12^2*(x12 + x15 - x34)*x34^2) - (16*x23^2*x5^2)/(x12^3*x15*x34) + 
   (16*x23^2*x5^2)/(x12^3*(x12 + x15 - x34)*x34) + 
   (52*x5^2)/(3*x15*(x12 + x23 - x45)*(x12 + x15 - x5)) - 
   (4*x5^2)/(x15*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) - 
   (4*(-12*x23 + 12*x45 + x5))/(3*x15*(x12 + x15 - x5)) - 
   (4*(-3*x23 - 3*x45 + 9*x5))/(3*(x12 + x23 - x34 - x45)*
     (x15 - x23 + x45 - x5)) - (4*(-6*x23 + 15*x34 - 3*x45 + 12*x5))/
    (3*x15*(x12 + x15 - x34)) - (4*(-13*x23 + 13*x45 + 13*x5))/
    (3*(x12 + x23 - x45)*(x12 + x15 - x5)) - 
   (4*(-7*x15 + 7*x23 - 7*x45 + 14*x5))/(3*(x12 + x15 - x5)^2) - 
   (4*(16*x23 + 16*x5))/(3*(x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) - 
   (4*(6*x23^2 + 16*x23*x45 - 4*x45^2 - 31*x23*x5))/(3*x12*x15*x34) - 
   (4*(-6*x23^2 + 8*x23*x45 + 12*x45^2 - 31*x23*x5))/
    (3*x12*x15*(x12 + x15 - x34)) - (4*(-17*x23^2 + 24*x23*x45 - 17*x23*x5))/
    (3*x15*x34*(x12 + x23 - x34 - x45)) - (4*(7*x15*x5 - 2*x23*x5))/
    (3*(x12 + x15 - x34)^2*x34) - 
   (4*(20*x12 + 20*x15 - 10*x23 - 30*x34 - 40*x45))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (40*x34*x45*x5)/(3*x15*(x12 + x15 - x34)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (4*(-12*x15^2 + 24*x15*x23 - 12*x23^2 - 
      24*x15*x45 + 24*x23*x45 - 12*x45^2 + 24*x23*x5))/
    (3*(x12 + x15 - x34)*x34^2) - 
   (4*(-10*x23^2 - 8*x23*x45 - 12*x45^2 + 31*x23*x5))/
    (3*x12*(x12 + x15 - x34)*x34) - 
   (4*(-10*x23^3 + 10*x23^2*x45 - 10*x23^2*x5))/
    (3*x15*x34^2*(x12 + x23 - x34 - x45)) - 
   (4*(10*x23^3 - 10*x23^2*x45 + 10*x23^2*x5))/
    (3*x15*x34^2*(x12 + x23 - x45)) - 
   (16*x23^2)/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(4*x15^2 - 4*x23^2 + 8*x15*x45 + 4*x45^2 - 4*x15*x5 - 8*x23*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(2*x23*x5 + 7*x34*x5))/(3*x15*(x12 + x15 - x34)^2) - 
   (4*(-10*x15*x34 + 10*x23*x34 - 20*x34*x45 + 10*x34*x5))/
    (3*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (4*(-20*x12*x45 + 10*x23*x45 + 10*x34*x45 + 40*x12*x5 + 20*x23*x5 - 
      20*x45*x5))/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (4*(-20*x12*x15 + 10*x12*x23 + 20*x15*x45 - 10*x23*x45 - 20*x12*x5 + 
      10*x15*x5 - 20*x23*x5 + 20*x45*x5))/
    (3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (4*(20*x15*x5 - 10*x34*x5 + 20*x45*x5))/
    (3*(x12 + x15 - x34)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (4*(-10*x15^2*x5 - 10*x15*x45*x5))/(3*(x12 + x15 - x34)*x34*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (4*(18*x23^2*x5 - 24*x23*x45*x5))/
    (3*x12^2*(x12 + x15 - x34)*x34) - (4*(24*x23^2*x5 - 24*x23*x45*x5))/
    (3*x12*(x12 + x15 - x34)*x34^2) - (4*(-18*x23^2*x5 + 24*x23*x45*x5))/
    (3*x12^2*x15*(x12 + x15 - x34)) - (4*(-18*x23^2*x5 + 24*x23*x45*x5))/
    (3*x12^2*x15*x34) - (4*(10*x23*x34*x45 - 10*x34*x45^2 + 10*x34*x45*x5))/
    (3*x15*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (4*(-16*x23^2*x5 + 32*x23*x45*x5 - 16*x45^2*x5))/
    (3*x12*x34^2*(x12 + x15 - x5)) - 
   (4*(-8*x23^2*x5 + 16*x23*x45*x5 - 8*x45^2*x5))/
    (3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(-4*x23^2*x5 + 8*x23*x45*x5 - 4*x45^2*x5))/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(-4*x15^3 + 8*x15^2*x23 - 4*x15*x23^2 - 8*x15^2*x45 + 8*x15*x23*x45 - 
      4*x15*x45^2 + 4*x15^2*x5 - 4*x23^2*x5 + 8*x23*x45*x5 - 4*x45^2*x5))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(-8*x23*x45*x5 + 4*x45^2*x5))/(3*x12*x15^2*x34) - 
   (4*(-8*x23^2*x5 - 8*x23*x45*x5 + 4*x45^2*x5))/(3*x12*x15*x34^2) - 
   (4*(-16*x23*x45*x5 + 8*x45^2*x5))/(3*x12*x15*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) - (4*(-22*x15^2 + 4*x15*x23 + 18*x23^2 - 32*x15*x45 - 
      8*x23*x45 - 10*x45^2 + 87*x15*x5 - 77*x23*x5 + 75*x45*x5 - 65*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - 
   (4*(30*x15*x5 - 30*x23*x5 + 30*x45*x5 - 30*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) - 
   (4*(6*x23^2 - 6*x23*x45 - 15*x45^2 + 36*x23*x5 + 15*x45*x5 - 15*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) - (4*(-3*x45^2 + 12*x45*x5 - 12*x5^2))/
    (3*x15*(x12 + x23 - x34 - x45)*(x15 - x23 + x45 - x5)) - 
   (4*(-7*x23^2 + 14*x23*x45 - 7*x45^2 - 7*x23*x5 + 7*x45*x5 - 7*x5^2))/
    (3*x15*(x12 + x15 - x5)^2) - 
   (4*(-5*x15^2 + 17*x15*x23 - 12*x23^2 - 3*x15*x45 + 10*x23*x45 + 2*x45^2 + 
      10*x15*x5 - 31*x23*x5 + 3*x45*x5 - 5*x5^2))/
    (3*x34*(x12 + x15 - x5)^2) - (4*(-3*x45^2 + 6*x45*x5 - 3*x5^2))/
    (3*x15*x34*(x15 - x23 + x45 - x5)) - 
   (4*(-17*x23^2 + 2*x23*x45 + 15*x45^2 + 16*x23*x5 - 15*x45*x5 + 15*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)) - 
   (4*(26*x15^2 - 12*x15*x23 - 14*x23^2 + 52*x15*x45 - 12*x23*x45 + 
      26*x45^2 - 91*x15*x5 + 65*x23*x5 - 75*x45*x5 + 65*x5^2))/
    (3*x34^2*(x12 + x15 - x5)) - 
   (4*(-30*x23^2*x5 + 30*x23*x45*x5 - 30*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x5)) - 
   (4*(-10*x12*x23*x45 + 20*x12*x23*x5 + 10*x23^2*x5 - 10*x23*x5^2))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (4*(14*x23^2*x5 - 14*x23*x45*x5 + 14*x23*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)^2) - 
   (4*(30*x23^2*x5 - 30*x23*x45*x5 + 30*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) - 
   (4*(8*x23*x45*x5^2 - 4*x45^2*x5^2))/(3*x12*x15^2*
     (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(4*x23^2*x5^2 - 8*x23*x45*x5^2 + 4*x45^2*x5^2))/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(-30*x15^2*x5 + 60*x15*x23*x5 - 30*x23^2*x5 - 60*x15*x45*x5 + 
      60*x23*x45*x5 - 30*x45^2*x5 + 60*x15*x5^2 - 60*x23*x5^2 + 60*x45*x5^2 - 
      30*x5^3))/(3*x34^2*(x12 + x15 - x34 - x5)^2) - 
   (4*(-13*x15^3 + 26*x15^2*x23 - 13*x15*x23^2 - 26*x15^2*x45 + 
      26*x15*x23*x45 - 13*x15*x45^2 + 10*x15^2*x5 + 6*x15*x23*x5 - 
      16*x23^2*x5 - 6*x15*x45*x5 + 32*x23*x45*x5 - 16*x45^2*x5 + 
      19*x15*x5^2 - 32*x23*x5^2 + 32*x45*x5^2 - 16*x5^3))/
    (3*x34^3*(x12 + x15 - x5)) - 
   (4*(-7*x15^3 + 14*x15^2*x23 - 7*x15*x23^2 - 14*x15^2*x45 + 
      14*x15*x23*x45 - 7*x15*x45^2 + 28*x15^2*x5 - 42*x15*x23*x5 + 
      14*x23^2*x5 + 42*x15*x45*x5 - 28*x23*x45*x5 + 14*x45^2*x5 - 
      35*x15*x5^2 + 28*x23*x5^2 - 28*x45*x5^2 + 14*x5^3))/
    (3*x34^2*(x12 + x15 - x5)^2) - 
   (4*(13*x15^3 - 26*x15^2*x23 + 13*x15*x23^2 + 26*x15^2*x45 - 
      26*x15*x23*x45 + 13*x15*x45^2 - 10*x15^2*x5 - 6*x15*x23*x5 + 
      16*x23^2*x5 + 6*x15*x45*x5 - 32*x23*x45*x5 + 16*x45^2*x5 - 
      19*x15*x5^2 + 32*x23*x5^2 - 32*x45*x5^2 + 16*x5^3))/
    (3*x34^3*(x12 + x15 - x34 - x5)), 
 f1L[24] -> 70/(3*(x12 + x15 - x34)) + (28*x23^2)/(3*x15*x34^2) - 
   (2*(-14*x15 + 28*x23))/(3*x34^2) - 110/(3*x34) - 
   (10*x23^2)/(3*x34^2*(x12 + x23 - x45)) + 4/(x12 + x23 - x34 - x45) + 
   (10*x23^2)/(3*x34^2*(x12 + x23 - x34 - x45)) - 
   (8*x23)/(x34*(x12 + x23 - x34 - x45)) - (2*(-10*x23^2 + 10*x23*x45))/
    (3*x15*x34*(x12 + x23 - x45)) - (2*(35*x15 - 96*x23 + 52*x45 - 45*x5))/
    (3*(x12 + x15 - x34)*x34) + 104/(3*(x12 + x15 - x5)) - 
   (2*(16*x23^2 - 32*x23*x45 + 16*x45^2))/(3*x12*x34*(x12 + x15 - x5)) - 
   (2*(20*x23^2 - 40*x23*x45 + 20*x45^2))/(3*x12*x15*(x12 + x15 - x5)) - 
   (2*(12*x23 - 12*x45 - 12*x5))/(3*(x12 + x23 - x45)*(x12 + x15 - x5)) - 
   46/(x12 + x15 - x34 - x5) - (2*(-28*x23 - 20*x34 + 14*x45 - 70*x5))/
    (3*x15*(x12 + x15 - x34 - x5)) - (2*(-19*x23 - 19*x5))/
    (3*(x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) - 
   (2*(7*x23 + 7*x45 - 21*x5))/(3*(x12 + x23 - x34 - x45)*
     (x15 - x23 + x45 - x5)) + (8*x5)/(3*(x12 + x15 - x34)^2) - 
   (16*x23^2*x5)/(3*x12*x15*(x12 + x15 - x34)^2) + 
   (16*x23^2*x5)/(3*x12*(x12 + x15 - x34)^2*x34) - 
   (20*x5)/(3*(x12 + x15 - x34 - x5)^2) - (40*x23^2*x5^2)/
    (3*x12^3*x15*(x12 + x15 - x34)) - (40*x23^2*x5^2)/(3*x12^2*x15*x34^2) + 
   (40*x23^2*x5^2)/(3*x12^2*(x12 + x15 - x34)*x34^2) - 
   (40*x23^2*x5^2)/(3*x12^3*x15*x34) + (40*x23^2*x5^2)/
    (3*x12^3*(x12 + x15 - x34)*x34) - 
   (8*x5^2)/(x15*(x12 + x23 - x45)*(x12 + x15 - x5)) + 
   (14*x5^2)/(3*x15*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) - 
   (2*(-2*x15 + 2*x23 - 2*x45 + 4*x5))/(3*(x12 + x15 - x5)^2) - 
   (2*(-5*x23 + 5*x45 + 5*x5))/(3*x15*(x12 + x23 - x45)) - 
   (2*(-25*x23 - 7*x45 + 7*x5))/(3*x15*x34) - (2*(-7*x23 + 7*x45 + 7*x5))/
    (3*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) - 
   (2*(-38*x15 + 66*x23 - 24*x45 + 18*x5))/(3*x34*(x12 + x15 - x5)) - 
   (2*(-x23 + 10*x45 + 27*x5))/(3*x15*(x12 + x23 - x34 - x45)) - 
   (2*(40*x23 - 40*x45 + 40*x5))/(3*x15*(x12 + x15 - x5)) - 
   (2*(28*x23 + 20*x34 - 12*x45 + 45*x5))/(3*x15*(x12 + x15 - x34)) - 
   (2*(-99*x15 + 110*x23 - 110*x45 + 76*x5))/(3*x34*(x12 + x15 - x34 - x5)) - 
   (2*(48*x23^2 + 12*x23*x45 - 16*x45^2 - 16*x23*x5))/(3*x12*x15*x34) - 
   (2*(28*x23^2 - 20*x23*x45 + 20*x45^2 - 16*x23*x5))/
    (3*x12*x15*(x12 + x15 - x34)) - (2*(-9*x23^2 + 11*x23*x45 - 9*x23*x5))/
    (3*x15*x34*(x12 + x23 - x34 - x45)) - (2*(2*x15*x5 - 8*x23*x5))/
    (3*(x12 + x15 - x34)^2*x34) - (2*(2*x12 + 2*x15 - x23 - 3*x34 - 4*x45))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*x34*x45*x5)/(3*x15*(x12 + x15 - x34)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*(-64*x23^2 + 20*x23*x45 - 20*x45^2 + 
      16*x23*x5))/(3*x12*(x12 + x15 - x34)*x34) - 
   (2*(-20*x15^2 + 40*x15*x23 - 20*x23^2 - 40*x15*x45 + 40*x23*x45 - 
      20*x45^2 + 40*x23*x5))/(3*(x12 + x15 - x34)*x34^2) - 
   (2*(-5*x23^3 + 5*x23^2*x45 - 5*x23^2*x5))/
    (3*x15*x34^2*(x12 + x23 - x45)) - 
   (2*(5*x23^3 - 5*x23^2*x45 + 5*x23^2*x5))/
    (3*x15*x34^2*(x12 + x23 - x34 - x45)) - 
   (2*(-(x15*x34) + x23*x34 - 2*x34*x45 + x34*x5))/
    (3*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (32*x23^2)/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(16*x15^2 - 16*x23^2 + 32*x15*x45 + 16*x45^2 - 16*x15*x5 - 32*x23*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(8*x23*x5 + 2*x34*x5))/(3*x15*(x12 + x15 - x34)^2) - 
   (2*(-2*x12*x45 + x23*x45 + x34*x45 + 4*x12*x5 + 2*x23*x5 - 2*x45*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*(-2*x12*x15 + x12*x23 + 2*x15*x45 - x23*x45 - 2*x12*x5 + x15*x5 - 
      2*x23*x5 + 2*x45*x5))/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(2*x15*x5 - x34*x5 + 2*x45*x5))/(3*(x12 + x15 - x34)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*(-(x15^2*x5) - x15*x45*x5))/
    (3*(x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(16*x23^2*x5 - 40*x23*x45*x5))/(3*x12^2*(x12 + x15 - x34)*x34) - 
   (2*(40*x23^2*x5 - 40*x23*x45*x5))/(3*x12*(x12 + x15 - x34)*x34^2) - 
   (2*(-16*x23^2*x5 + 40*x23*x45*x5))/(3*x12^2*x15*(x12 + x15 - x34)) - 
   (2*(-16*x23^2*x5 + 40*x23*x45*x5))/(3*x12^2*x15*x34) - 
   (2*(x23*x34*x45 - x34*x45^2 + x34*x45*x5))/(3*x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*(-36*x23^2*x5 + 72*x23*x45*x5 - 36*x45^2*x5))/
    (3*x12*x34^2*(x12 + x15 - x5)) - 
   (2*(-32*x23^2*x5 + 64*x23*x45*x5 - 32*x45^2*x5))/
    (3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-16*x23^2*x5 + 32*x23*x45*x5 - 16*x45^2*x5))/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-16*x15^3 + 32*x15^2*x23 - 16*x15*x23^2 - 32*x15^2*x45 + 
      32*x15*x23*x45 - 16*x15*x45^2 + 16*x15^2*x5 - 16*x23^2*x5 + 
      32*x23*x45*x5 - 16*x45^2*x5))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) - (2*(-32*x23*x45*x5 + 16*x45^2*x5))/
    (3*x12*x15^2*x34) - (2*(-4*x23^2*x5 - 32*x23*x45*x5 + 16*x45^2*x5))/
    (3*x12*x15*x34^2) - (2*(-64*x23*x45*x5 + 32*x45^2*x5))/
    (3*x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-24*x15^2 + 28*x15*x23 - 4*x23^2 - 48*x15*x45 + 28*x23*x45 - 
      24*x45^2 + 84*x15*x5 - 60*x23*x5 + 120*x45*x5 - 60*x5^2))/
    (3*x34^2*(x12 + x15 - x5)) - 
   (2*(40*x15*x5 - 40*x23*x5 + 40*x45*x5 - 40*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) - 
   (2*(-28*x23^2 + 28*x23*x45 - 20*x45^2 + 12*x23*x5 + 20*x45*x5 - 20*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) - 
   (2*(-2*x23^2 + 4*x23*x45 - 2*x45^2 - 2*x23*x5 + 2*x45*x5 - 2*x5^2))/
    (3*x15*(x12 + x15 - x5)^2) - 
   (2*(6*x15^2 - 10*x15*x23 + 4*x23^2 + 14*x15*x45 - 12*x23*x45 + 8*x45^2 - 
      12*x15*x5 + 6*x23*x5 - 14*x45*x5 + 6*x5^2))/
    (3*x34*(x12 + x15 - x5)^2) - (2*(7*x45^2 - 14*x45*x5 + 7*x5^2))/
    (3*x15*x34*(x15 - x23 + x45 - x5)) - 
   (2*(-20*x23*x45 + 20*x45^2 - 22*x23*x5 - 20*x45*x5 + 20*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)) - (2*(7*x45^2 - 28*x45*x5 + 28*x5^2))/
    (3*x15*(x12 + x23 - x34 - x45)*(x15 - x23 + x45 - x5)) - 
   (2*(88*x15^2 - 156*x15*x23 + 68*x23^2 + 148*x15*x45 - 128*x23*x45 + 
      60*x45^2 - 148*x15*x5 + 88*x23*x5 - 120*x45*x5 + 60*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(-40*x23^2*x5 + 40*x23*x45*x5 - 40*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x5)) - 
   (2*(-(x12*x23*x45) + 2*x12*x23*x5 + x23^2*x5 - x23*x5^2))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*(4*x23^2*x5 - 4*x23*x45*x5 + 4*x23*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)^2) - 
   (2*(40*x23^2*x5 - 40*x23*x45*x5 + 40*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(32*x23*x45*x5^2 - 16*x45^2*x5^2))/(3*x12*x15^2*
     (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(16*x23^2*x5^2 - 32*x23*x45*x5^2 + 16*x45^2*x5^2))/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-40*x15^2*x5 + 80*x15*x23*x5 - 40*x23^2*x5 - 80*x15*x45*x5 + 
      80*x23*x45*x5 - 40*x45^2*x5 + 80*x15*x5^2 - 80*x23*x5^2 + 80*x45*x5^2 - 
      40*x5^3))/(3*x34^2*(x12 + x15 - x34 - x5)^2) - 
   (2*(12*x15^3 - 24*x15^2*x23 + 12*x15*x23^2 + 24*x15^2*x45 - 
      24*x15*x23*x45 + 12*x15*x45^2 - 60*x15^2*x5 + 96*x15*x23*x5 - 
      36*x23^2*x5 - 96*x15*x45*x5 + 72*x23*x45*x5 - 36*x45^2*x5 + 
      84*x15*x5^2 - 72*x23*x5^2 + 72*x45*x5^2 - 36*x5^3))/
    (3*x34^3*(x12 + x15 - x5)) - 
   (2*(-2*x15^3 + 4*x15^2*x23 - 2*x15*x23^2 - 4*x15^2*x45 + 4*x15*x23*x45 - 
      2*x15*x45^2 + 8*x15^2*x5 - 12*x15*x23*x5 + 4*x23^2*x5 + 12*x15*x45*x5 - 
      8*x23*x45*x5 + 4*x45^2*x5 - 10*x15*x5^2 + 8*x23*x5^2 - 8*x45*x5^2 + 
      4*x5^3))/(3*x34^2*(x12 + x15 - x5)^2) - 
   (2*(-12*x15^3 + 24*x15^2*x23 - 12*x15*x23^2 - 24*x15^2*x45 + 
      24*x15*x23*x45 - 12*x15*x45^2 + 60*x15^2*x5 - 96*x15*x23*x5 + 
      36*x23^2*x5 + 96*x15*x45*x5 - 72*x23*x45*x5 + 36*x45^2*x5 - 
      84*x15*x5^2 + 72*x23*x5^2 - 72*x45*x5^2 + 36*x5^3))/
    (3*x34^3*(x12 + x15 - x34 - x5)), 
 f1L[25] -> (-4*x23^2)/(x34*(x12 + x23 - x45)^2) + 
   (4*x23^2 - 8*x23*x45)/(x15*(x12 + x23 - x45)^2) + 
   (-8*x45 - 8*x5)/(x15*(x12 + x23 - x45)) - 24/(x12 + x15 - x34 - x5) - 
   (4*x34*x45^2)/(x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (12*x15 - 16*x23 + 8*x45)/(x34*(x12 + x15 - x34 - x5)) + 
   (8*x5)/(x12 + x15 - x34 - x5)^2 - (16*x23*x5)/
    (x15*x34*(x12 + x15 - x34 - x5)) + 
   (8*x5)/((x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (16*x23 + 8*x34 + 24*x5)/(x15*(x12 + x15 - x34 - x5)) + 
   (24*x12 + 20*x15 - 24*x23 - 24*x34 - 8*x45 - 8*x5)/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (4*x23^2 + 8*x23*x5)/(x15*x34*(x12 + x23 - x45)) + 
   (4*x23^3 - 4*x23^2*x45 + 4*x23^2*x5)/(x15*x34*(x12 + x23 - x45)^2) + 
   (-12*x12*x15 + 16*x12*x23 - 8*x12*x45 + 12*x15*x45 - 16*x23*x45 + 
     8*x45^2 + 8*x12*x5 - 4*x15*x5 - 8*x45*x5)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-16*x12*x23 + 4*x23^2 - 8*x12*x34 + 16*x23*x34 + 
     8*x34^2 + 8*x12*x45 + 16*x23*x45 - 8*x45^2 - 16*x12*x5 + 8*x34*x5 + 
     8*x45*x5)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*x12*x15*x34 + 4*x15^2*x34 - 4*x15*x34^2 + 8*x12*x23*x45 + 
     8*x15*x23*x45 + 8*x12*x34*x45 + 8*x15*x34*x45 - 8*x23*x34*x45 - 
     8*x34^2*x45 + 8*x23*x45^2 + 4*x34*x45^2 - 8*x12*x15*x5 - 4*x15^2*x5 + 
     16*x12*x23*x5 + 12*x15*x23*x5 - 20*x23^2*x5 + 4*x15*x34*x5 - 
     32*x23*x34*x5 - 8*x12*x45*x5 + 4*x15*x45*x5 - 32*x23*x45*x5 + 
     8*x45^2*x5)/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)^2 + 
   (-8*x34*x45 + 8*x45^2 - 8*x34*x5 + 8*x45*x5 - 8*x5^2)/
    (x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (-16*x15*x5 + 16*x23*x5 - 16*x45*x5 + 16*x5^2)/
    (x34*(x12 + x15 - x34 - x5)^2) + 
   (-4*x12*x23^2 + 4*x23^2*x45 + 4*x23^2*x5 - 8*x23*x45*x5 + 8*x23*x5^2)/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (8*x12*x23*x45^2 - 4*x23^2*x45^2 + 
     4*x12*x34*x45^2 - 8*x23*x34*x45^2 - 4*x34^2*x45^2 - 16*x12*x23^2*x5 + 
     4*x23^3*x5 - 16*x12*x23*x34*x5 + 16*x23^2*x34*x5 + 16*x23*x34^2*x5 - 
     16*x12*x23*x45*x5 + 4*x23^2*x45*x5 + 16*x23*x34*x45*x5 - 
     4*x34*x45^2*x5 + 16*x12*x23*x5^2 + 20*x23^2*x5^2 - 8*x23*x45*x5^2)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (4*x23^2*x45^2 + 4*x12*x15^2*x5 - 
     12*x12*x15*x23*x5 + 12*x12*x23^2*x5 + 4*x12*x15*x45*x5 - 
     4*x15^2*x45*x5 + 12*x15*x23*x45*x5 - 12*x23^2*x45*x5 - 4*x15*x45^2*x5 - 
     8*x12*x23*x5^2 + 4*x15*x23*x5^2 - 12*x23^2*x5^2 + 8*x23*x45*x5^2)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (4*x12*x23^2*x45^2 - 4*x12*x23^3*x5 - 
     12*x12*x23^2*x45*x5 - 4*x23^3*x45*x5 + 12*x12*x23^2*x5^2 + 
     12*x23^3*x5^2 - 4*x23^2*x5^3)/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2), 
 f1L[30] -> -32/x15 + 24/(x15 - x23) - 8/(x15 - x34) + 8/(x15 - x23 - x34) - 
   24/x34 + (16*x45 - 16*x5)/((x15 - x23 - x34)*x34) + 24/(x15 - x5) - 
   32/(x12 + x15 - x34 - x5) + (16*x15 - 48*x23 + 8*x45 - 56*x5)/
    (x34*(x12 + x15 - x34 - x5)) + (-48*x23 - 24*x34 + 24*x45 - 48*x5)/
    (x15*(x12 + x15 - x34 - x5)) + (-32*x23 - 16*x5)/
    ((x15 - x34)*(x12 + x15 - x34 - x5)) - (24*x5)/x15^2 - 
   (8*x5)/(x15 - x5)^2 + (8*x5^2)/((x15 - x34)*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + (8*x12 + 8*x5)/
    ((x15 - x34)*(x15 - x23 - x34)) + (8*x12 + 8*x23 + 8*x5)/(x15 - x34)^2 + 
   (32*x12 + 72*x23 - 48*x45 + 8*x5)/(x34*(x15 - x5)) + 
   (48*x23 + 24*x34 - 24*x45 + 16*x5)/((x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (-8*x45 + 16*x5)/(x15*(x15 - x23)) + (-72*x23 + 24*x45 + 16*x5)/
    (x15*x34) + (-24*x45 + 24*x5)/((x15 - x23)*x34) + 
   (-24*x23 + 8*x34 - 16*x45 + 32*x5)/((x15 - x23)*(x12 + x15 - x34 - x5)) + 
   (16*x12 - 24*x45 + 48*x5)/(x15*(x15 - x34)) + 
   (32*x15^2 - 64*x15*x23 + 32*x23^2 + 64*x15*x45 - 64*x23*x45 + 32*x45^2 - 
     32*x15*x5)/(x34^2*(x12 + x15 - x34 - x5)) + 
   (-8*x12*x23 + 24*x23^2 - 16*x23*x45 - 88*x23*x5)/(x15^2*x34) + 
   (-8*x12*x23 + 24*x23^2 - 16*x23*x45 - 40*x23*x5)/(x15^2*(x15 - x34)) + 
   (-8*x12*x23 + 16*x23*x45 - 16*x23*x5)/(x15*(x15 - x34)^2) + 
   (8*x15 + 8*x23 - 8*x45 + 8*x5)/(x15*x45 - x23*x5) + 
   (8*x12*x15 - 8*x15^2 - 8*x12*x23 + 8*x15*x23 - 8*x12*x45 + 8*x12*x5)/
    (x34*(x15*x45 - x23*x5)) + (8*x15^3 - 8*x15^2*x23 - 8*x15^2*x5 + 
     8*x15*x23*x5)/(x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (8*x12*x23^2 + 8*x23^2*x5)/(x15^2*(x15 - x34)^2) + 
   (8*x12*x23^2 + 56*x23^2*x5)/(x15^3*(x15 - x34)) + 
   (8*x12*x23^2 + 56*x23^2*x5)/(x15^3*x34) - 
   (32*x23^2)/((x15 - x34)*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (32*x23^2*x5)/(x15*(x15 - x34)*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (32*x15^2 - 32*x23^2 + 64*x15*x45 + 32*x45^2 - 32*x15*x5 - 
     64*x23*x5)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-16*x15^2 + 8*x15*x34 + 8*x23*x34 + 16*x23*x5 + 8*x34*x5)/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (8*x23^2*x34 - 8*x23*x34*x5)/((x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (48*x23^2 - 64*x23*x45 + 16*x45^2 + 40*x23*x5 - 
     40*x45*x5)/(x34*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (-8*x12*x5 - 16*x23*x5 + 16*x45*x5)/(x34*(x15 - x5)^2) + 
   (-16*x23*x5 - 8*x34*x5 + 16*x45*x5)/((x15 - x5)^2*
     (x12 + x15 - x34 - x5)) + (-32*x15^3 + 64*x15^2*x23 - 32*x15*x23^2 - 
     64*x15^2*x45 + 64*x15*x23*x45 - 32*x15*x45^2 + 32*x15^2*x5 - 
     32*x23^2*x5 + 64*x23*x45*x5 - 32*x45^2*x5)/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-16*x23^2*x5 + 32*x23*x45*x5 - 16*x45^2*x5)/(x34*(x15 - x5)^2*
     (x12 + x15 - x34 - x5)) + (32*x23^2*x5 - 64*x23*x45*x5 + 32*x45^2*x5)/
    (x34^2*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (32*x23^2*x5 - 64*x23*x45*x5 + 32*x45^2*x5)/
    (x34*(x15 - x5)*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x45*x5 - 16*x5^2)/((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (8*x23^2 + 8*x23*x5 + 8*x5^2)/((x15 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-8*x45*x5 + 8*x5^2)/((x15 - x5)*(x15*x45 - x23*x5)) + 
   (24*x23*x45 + 8*x45^2 - 24*x23*x5 - 24*x45*x5 + 16*x5^2)/
    ((x15 - x23)*x34*(x12 + x15 - x34 - x5)) + 
   (8*x23^2 + 16*x23*x45 - 24*x45^2 + 96*x23*x5 + 24*x5^2)/
    (x15*x34*(x12 + x15 - x34 - x5)) + 
   (56*x23^2 - 32*x23*x45 + 96*x23*x5 - 24*x45*x5 + 48*x5^2)/
    (x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + (-8*x12*x45*x5 + 8*x12*x5^2)/
    (x34*(x15 - x5)*(x15*x45 - x23*x5)) + 
   (-64*x23^2*x5 + 64*x23*x45*x5 - 64*x23*x5^2)/(x15^2*(x15 - x34)*
     (x12 + x15 - x34 - x5)) + (-64*x23^2*x5 + 64*x23*x45*x5 - 64*x23*x5^2)/
    (x15^2*x34*(x12 + x15 - x34 - x5)) + 
   (-16*x23^2*x5 + 16*x23*x45*x5 - 16*x23*x5^2)/(x15*(x15 - x34)^2*
     (x12 + x15 - x34 - x5)) + (-8*x23*x45^2 + 16*x23*x45*x5 - 8*x23*x5^2)/
    ((x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (8*x23*x45^2 - 16*x23*x45*x5 + 8*x23*x5^2)/((x15 - x23 - x34)*x34^2*
     (x12 + x15 - x34 - x5)) + (-8*x34*x45*x5 + 8*x34*x5^2)/
    ((x15 - x5)*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-32*x23^2*x5^2 + 64*x23*x45*x5^2 - 32*x45^2*x5^2)/
    (x34^2*(x15 - x5)*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)), 
 f1L[31] -> 100/(3*x15) - 32/(x15 - x23) + 4/(3*(x15 - x34)) + 
   (16*x23^2)/(3*x12*x15*(x15 - x34)) - 40/(3*(x15 - x23 - x34)) + 20/x34 - 
   (4*(12*x12*x23 - 6*x23^2 - 12*x23*x45))/(3*x15*x34^2) - 
   (4*(-4*x23^2 + 8*x23*x45 - 4*x45^2))/(3*x12*x15*x34) - 
   (4*(20*x45 - 20*x5))/(3*(x15 - x23 - x34)*x34) - 
   (4*(-13*x12 - 13*x5))/(3*x23*(x15 - x34)) - 
   (4*(-3*x12 + 3*x15 + 6*x45 - 3*x5))/(3*x23*x34) - 20/(x15 - x5) + 
   112/(3*(x12 + x15 - x34 - x5)) - 
   (16*x23^2)/(x12*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*x45^2)/(x15*(x15 - x23)*(x12 + x15 - x34 - x5)) - 
   (4*x45^2)/(x15*x23*(x12 + x15 - x34 - x5)) - 
   (4*(3*x15 + 6*x45))/(3*x23*(x12 + x15 - x34 - x5)) - 
   (4*(32*x15 + 28*x45 - 40*x5))/(3*x34*(x12 + x15 - x34 - x5)) - 
   (4*(6*x23 - 15*x34 - 3*x45 - 12*x5))/(3*x15*(x12 + x15 - x34 - x5)) - 
   (4*(-4*x23 - 8*x5))/(3*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (44*x5)/x15^2 - (64*x23^2*x5)/(3*x12*x15^2*(x15 - x34)) + 
   (28*x5)/(3*(x15 - x5)^2) + (52*x5^2)/(3*x23*(x15 - x34)*
     (x12 + x15 - x34 - x5)) - (40*x5^2)/(3*x23*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) - (4*(43*x12 + 33*x23 - 30*x45 + 4*x5))/
    (3*x34*(x15 - x5)) - (4*(-6*x12 + 6*x15 - 12*x23 + 12*x45 + 6*x5))/
    (3*x34^2) - (4*(7*x12 + 7*x23 + 7*x5))/(3*(x15 - x34)^2) - 
   (4*(10*x12 + 10*x5))/(3*x23*(x15 - x23 - x34)) - 
   (4*(-6*x23 + 15*x34 + 9*x45 + 11*x5))/(3*(x15 - x5)*
     (x12 + x15 - x34 - x5)) - (4*(3*x12 - 39*x23 + 9*x45 + 17*x5))/
    (3*x15*x34) - (4*(-24*x23 + 10*x34 - 11*x45 + 22*x5))/
    (3*(x15 - x23)*(x12 + x15 - x34 - x5)) - (4*(-24*x45 + 24*x5))/
    (3*(x15 - x23)*x34) - (4*(-16*x45 + 32*x5))/(3*x15*(x15 - x23)) - 
   (4*(20*x12 - 12*x23 - 33*x45 + 48*x5))/(3*x15*(x15 - x34)) - 
   (4*(-7*x12*x23 + 9*x23^2 - 26*x23*x45 - 59*x23*x5))/(3*x15^2*x34) - 
   (4*(-7*x12*x23 + 9*x23^2 - 26*x23*x45 - 29*x23*x5))/
    (3*x15^2*(x15 - x34)) - (4*(-7*x12*x23 - 12*x23^2 + 14*x23*x45 - 
      14*x23*x5))/(3*x15*(x15 - x34)^2) - 
   (4*(10*x15 + 10*x23 - 10*x45 + 10*x5))/(3*(x15*x45 - x23*x5)) - 
   (4*(10*x12*x15 - 10*x15^2 - 10*x12*x23 + 10*x15*x23 - 10*x12*x45 + 
      10*x12*x5))/(3*x34*(x15*x45 - x23*x5)) - 
   (4*(10*x15^3 - 10*x15^2*x23 - 10*x15^2*x5 + 10*x15*x23*x5))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (4*(-6*x12*x23^2 + 6*x23^2*x5))/(3*x15^2*x34^2) - 
   (4*(7*x12*x23^2 + 7*x23^2*x5))/(3*x15^2*(x15 - x34)^2) - 
   (4*(x12*x23^2 + 43*x23^2*x5))/(3*x15^3*(x15 - x34)) - 
   (4*(x12*x23^2 + 43*x23^2*x5))/(3*x15^3*x34) - 
   (16*x23^2)/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(4*x15^2 - 4*x23^2 + 8*x15*x45 + 4*x45^2 - 4*x15*x5 - 8*x23*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(-20*x15^2 + 10*x15*x34 + 10*x23*x34 + 20*x23*x5 + 10*x34*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (4*(10*x23^2*x34 - 10*x23*x34*x5))/(3*(x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) - (4*(-7*x12*x5 - 2*x23*x5 + 2*x45*x5))/
    (3*x34*(x15 - x5)^2) - (4*(-2*x23*x5 - 7*x34*x5 + 2*x45*x5))/
    (3*(x15 - x5)^2*(x12 + x15 - x34 - x5)) - 
   (4*(-8*x23^2*x5 + 16*x23*x45*x5 - 8*x45^2*x5))/
    (3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(-4*x23^2*x5 + 8*x23*x45*x5 - 4*x45^2*x5))/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(-4*x15^3 + 8*x15^2*x23 - 4*x15*x23^2 - 8*x15^2*x45 + 8*x15*x23*x45 - 
      4*x15*x45^2 + 4*x15^2*x5 - 4*x23^2*x5 + 8*x23*x45*x5 - 4*x45^2*x5))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(-2*x23^2*x5 + 4*x23*x45*x5 - 2*x45^2*x5))/(3*x12*x34*(x15 - x5)^2) - 
   (4*(-2*x23^2*x5 + 4*x23*x45*x5 - 2*x45^2*x5))/(3*x12*(x15 - x5)^2*
     (x12 + x15 - x34 - x5)) - (4*(16*x23^2*x5 - 8*x23*x45*x5 + 4*x45^2*x5))/
    (3*x12*x15*x34^2) - (4*(16*x23^2*x5 - 8*x23*x45*x5 + 4*x45^2*x5))/
    (3*x12*x15^2*x34) - (4*(-16*x23*x45*x5 + 8*x45^2*x5))/
    (3*x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(20*x45*x5 - 20*x5^2))/(3*(x15 - x23 - x34)*x34*
     (x12 + x15 - x34 - x5)) - 
   (4*(-6*x23^2 + 20*x23*x45 - 14*x45^2 + 19*x23*x5 + 5*x45*x5 - 12*x5^2))/
    (3*x12*x34*(x12 + x15 - x34 - x5)) - 
   (4*(-2*x15^2 + 4*x15*x23 - 2*x23^2 - 4*x15*x45 + 4*x23*x45 - 2*x45^2 - 
      4*x15*x5 + 12*x23*x5 - 12*x45*x5 - 6*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - 
   (4*(-3*x15^2 - 6*x15*x45 - 3*x45^2 + 6*x15*x5 + 6*x45*x5 - 3*x5^2))/
    (3*x23*x34*(x12 + x15 - x34 - x5)) - (4*(7*x23^2 + 7*x23*x5 + 7*x5^2))/
    (3*(x15 - x34)^2*(x12 + x15 - x34 - x5)) - (4*(-10*x45*x5 + 10*x5^2))/
    (3*(x15 - x5)*(x15*x45 - x23*x5)) - (4*(12*x23^2 - 24*x23*x5 + 12*x5^2))/
    (3*x34^2*(x15 - x5)) - (4*(-6*x23^2 + 4*x23*x45 + 14*x45^2 - 19*x23*x5 - 
      5*x45*x5 + 12*x5^2))/(3*x12*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (4*(10*x23^2 - 28*x23*x45 + 30*x45^2 - 19*x23*x5 - 5*x45*x5 + 12*x5^2))/
    (3*x12*x34*(x15 - x5)) - (4*(24*x23*x45 + 7*x45^2 - 24*x23*x5 - 
      21*x45*x5 + 14*x5^2))/(3*(x15 - x23)*x34*(x12 + x15 - x34 - x5)) - 
   (4*(-11*x23^2 + 26*x23*x45 - 15*x45^2 + 66*x23*x5 - 18*x45*x5 + 33*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) - 
   (4*(-17*x23^2 + 32*x23*x45 + 30*x23*x5 - 33*x45*x5 + 48*x5^2))/
    (3*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*(-10*x12*x45*x5 + 10*x12*x5^2))/(3*x34*(x15 - x5)*(x15*x45 - x23*x5)) - 
   (4*(-44*x23^2*x5 + 44*x23*x45*x5 - 44*x23*x5^2))/
    (3*x15^2*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*(-44*x23^2*x5 + 44*x23*x45*x5 - 44*x23*x5^2))/
    (3*x15^2*x34*(x12 + x15 - x34 - x5)) - 
   (4*(-14*x23^2*x5 + 14*x23*x45*x5 - 14*x23*x5^2))/
    (3*x15*(x15 - x34)^2*(x12 + x15 - x34 - x5)) - 
   (4*(-10*x23*x45^2 + 20*x23*x45*x5 - 10*x23*x5^2))/
    (3*(x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) - 
   (4*(10*x23*x45^2 - 20*x23*x45*x5 + 10*x23*x5^2))/
    (3*(x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) - 
   (4*(-10*x34*x45*x5 + 10*x34*x5^2))/(3*(x15 - x5)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) - (4*(-24*x23^2*x5 + 24*x23*x45*x5 + 24*x23*x5^2 - 
      24*x45*x5^2))/(3*x12*x34^2*(x15 - x5)) - 
   (4*(-18*x23^2*x5 + 12*x23*x45*x5 + 6*x45^2*x5 + 24*x23*x5^2 - 
      24*x45*x5^2))/(3*x12^2*x34*(x15 - x5)) - 
   (4*(-18*x23^2*x5 + 12*x23*x45*x5 + 6*x45^2*x5 + 24*x23*x5^2 - 
      24*x45*x5^2))/(3*x12^2*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (4*(18*x23^2*x5 - 12*x23*x45*x5 - 6*x45^2*x5 - 24*x23*x5^2 + 24*x45*x5^2))/
    (3*x12^2*x34*(x12 + x15 - x34 - x5)) - 
   (4*(8*x23^2*x5 - 16*x23*x45*x5 + 8*x45^2*x5 - 24*x23*x5^2 + 24*x45*x5^2))/
    (3*x12*x34^2*(x12 + x15 - x34 - x5)) - 
   (4*(-12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/
    (3*x12^2*x34^2*(x12 + x15 - x34 - x5)) - 
   (4*(-12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/
    (3*x12^3*x34*(x12 + x15 - x34 - x5)) - 
   (4*(8*x23*x45*x5^2 - 4*x45^2*x5^2))/(3*x12*x15^2*
     (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(4*x23^2*x5^2 - 8*x23*x45*x5^2 + 4*x45^2*x5^2))/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*(12*x23^2*x5^2 - 24*x23*x45*x5^2 + 12*x45^2*x5^2))/
    (3*x12^2*x34^2*(x15 - x5)) - 
   (4*(12*x23^2*x5^2 - 24*x23*x45*x5^2 + 12*x45^2*x5^2))/
    (3*x12^3*x34*(x15 - x5)) - 
   (4*(12*x23^2*x5^2 - 24*x23*x45*x5^2 + 12*x45^2*x5^2))/
    (3*x12^3*(x15 - x5)*(x12 + x15 - x34 - x5)), 
 f1L[32] -> 18/x15 - 46/(3*(x15 - x23)) - 88/(3*(x15 - x34)) + 
   (32*x23^2)/(3*x12*x15*(x15 - x34)) + 10/(3*(x15 - x23 - x34)) - 
   20/(3*x34) - (2*(-28*x12*x23 - 34*x23^2 + 28*x23*x45))/(3*x15*x34^2) - 
   (2*(-16*x23^2 + 32*x23*x45 - 16*x45^2))/(3*x12*x15*x34) - 
   (2*(19*x45 - 38*x5))/(3*x15*(x15 - x23)) - (2*(-5*x12 - 5*x5))/
    (3*x23*(x15 - x23 - x34)) - (2*(-10*x12 - 32*x23 + 22*x45 - 2*x5))/
    (3*x15*(x15 - x34)) - 40/(3*(x15 - x5)) + 40/(3*(x12 + x15 - x34 - x5)) - 
   (40*x23^2)/(3*x12*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*(-7*x15 - 14*x45))/(3*x23*(x12 + x15 - x34 - x5)) + 
   (14*x45^2)/(3*x15*(x15 - x23)*(x12 + x15 - x34 - x5)) + 
   (14*x45^2)/(3*x15*x23*(x12 + x15 - x34 - x5)) - 
   (2*(-28*x23 - 20*x34 + 14*x45 - 70*x5))/(3*x15*(x12 + x15 - x34 - x5)) - 
   (2*(x45 - x5))/(3*(x15 - x23)*x34) - (20*x5)/(3*x15^2) - 
   (24*x23^2*x5)/(x12*x15^2*(x15 - x34)) + (4*x5)/(3*(x15 - x5)^2) - 
   (8*x5^2)/(x23*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (10*x5^2)/(3*x23*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*(2*x12 + 2*x23 + 2*x5))/(3*(x15 - x34)^2) - 
   (2*(7*x12 - 7*x15 - 14*x45 + 7*x5))/(3*x23*x34) - 
   (2*(-19*x12 - 86*x23 + 34*x45 + 9*x5))/(3*x15*x34) - 
   (2*(-10*x45 + 10*x5))/(3*(x15 - x23 - x34)*x34) - 
   (2*(12*x12 + 12*x5))/(3*x23*(x15 - x34)) - 
   (2*(14*x12 - 14*x15 + 28*x23 - 28*x45 + 34*x5))/(3*x34^2) - 
   (2*(-20*x15 + 10*x23 - 11*x45 + 37*x5))/(3*x34*(x12 + x15 - x34 - x5)) - 
   (2*(3*x12 + 76*x23 - 64*x45 + 39*x5))/(3*x34*(x15 - x5)) - 
   (2*(28*x23 + 20*x34 - 16*x45 + 41*x5))/(3*(x15 - x5)*
     (x12 + x15 - x34 - x5)) - (2*(20*x23 + 42*x5))/
    (3*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*(-17*x23 + x34 - 23*x45 + 46*x5))/(3*(x15 - x23)*
     (x12 + x15 - x34 - x5)) - 
   (2*(-2*x12*x23 + 10*x23^2 + 24*x23*x45 - 64*x23*x5))/(3*x15^2*x34) - 
   (2*(-2*x12*x23 + 10*x23^2 + 24*x23*x45 - 24*x23*x5))/
    (3*x15^2*(x15 - x34)) - (2*(-2*x12*x23 + 4*x23^2 + 4*x23*x45 - 4*x23*x5))/
    (3*x15*(x15 - x34)^2) - (2*(x15 + x23 - x45 + x5))/
    (3*(x15*x45 - x23*x5)) - (2*(x12*x15 - x15^2 - x12*x23 + x15*x23 - 
      x12*x45 + x12*x5))/(3*x34*(x15*x45 - x23*x5)) - 
   (2*(x15^3 - x15^2*x23 - x15^2*x5 + x15*x23*x5))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (2*(14*x12*x23^2 - 14*x23^2*x5))/(3*x15^2*x34^2) - 
   (2*(2*x12*x23^2 + 2*x23^2*x5))/(3*x15^2*(x15 - x34)^2) - 
   (2*(16*x12*x23^2 + 28*x23^2*x5))/(3*x15^3*(x15 - x34)) - 
   (2*(16*x12*x23^2 + 28*x23^2*x5))/(3*x15^3*x34) - 
   (32*x23^2)/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(16*x15^2 - 16*x23^2 + 32*x15*x45 + 16*x45^2 - 16*x15*x5 - 32*x23*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-2*x15^2 + x15*x34 + x23*x34 + 2*x23*x5 + x34*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (2*(x23^2*x34 - x23*x34*x5))/(3*(x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) - (2*(-2*x12*x5 - 8*x23*x5 + 8*x45*x5))/
    (3*x34*(x15 - x5)^2) - (2*(-8*x23*x5 - 2*x34*x5 + 8*x45*x5))/
    (3*(x15 - x5)^2*(x12 + x15 - x34 - x5)) - 
   (2*(-32*x23^2*x5 + 64*x23*x45*x5 - 32*x45^2*x5))/
    (3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-16*x23^2*x5 + 32*x23*x45*x5 - 16*x45^2*x5))/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-16*x15^3 + 32*x15^2*x23 - 16*x15*x23^2 - 32*x15^2*x45 + 
      32*x15*x23*x45 - 16*x15*x45^2 + 16*x15^2*x5 - 16*x23^2*x5 + 
      32*x23*x45*x5 - 16*x45^2*x5))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) - (2*(-8*x23^2*x5 + 16*x23*x45*x5 - 8*x45^2*x5))/
    (3*x12*x34*(x15 - x5)^2) - (2*(-8*x23^2*x5 + 16*x23*x45*x5 - 8*x45^2*x5))/
    (3*x12*(x15 - x5)^2*(x12 + x15 - x34 - x5)) - 
   (2*(36*x23^2*x5 - 32*x23*x45*x5 + 16*x45^2*x5))/(3*x12*x15*x34^2) - 
   (2*(36*x23^2*x5 - 32*x23*x45*x5 + 16*x45^2*x5))/(3*x12*x15^2*x34) - 
   (2*(-64*x23*x45*x5 + 32*x45^2*x5))/(3*x12*x15*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) - (2*(-28*x23^2 + 48*x23*x45 - 20*x45^2 - 6*x23*x5 + 
      42*x45*x5 - 22*x5^2))/(3*x15*x34*(x12 + x15 - x34 - x5)) - 
   (2*(-48*x23^2 + 76*x23*x45 - 28*x45^2 + 20*x23*x5 + 20*x45*x5 - 20*x5^2))/
    (3*x12*x34*(x12 + x15 - x34 - x5)) - 
   (2*(20*x23*x45 - 18*x23*x5 + 22*x45*x5 - 2*x5^2))/
    (3*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*(-(x45*x5) + x5^2))/(3*(x15 - x5)*(x15*x45 - x23*x5)) - 
   (2*(2*x23^2 + 2*x23*x5 + 2*x5^2))/(3*(x15 - x34)^2*
     (x12 + x15 - x34 - x5)) - 
   (2*(11*x23*x45 + 2*x45^2 - 11*x23*x5 - 6*x45*x5 + 4*x5^2))/
    (3*(x15 - x23)*x34*(x12 + x15 - x34 - x5)) - 
   (2*(7*x15^2 + 14*x15*x45 + 7*x45^2 - 14*x15*x5 - 14*x45*x5 + 7*x5^2))/
    (3*x23*x34*(x12 + x15 - x34 - x5)) - (2*(-10*x45*x5 + 10*x5^2))/
    (3*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) - 
   (2*(30*x15^2 - 60*x15*x23 + 30*x23^2 + 60*x15*x45 - 60*x23*x45 + 
      30*x45^2 - 64*x15*x5 + 68*x23*x5 - 68*x45*x5 + 14*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - (2*(20*x23^2 - 40*x23*x5 + 20*x5^2))/
    (3*x34^2*(x15 - x5)) - (2*(28*x23^2 - 36*x23*x45 + 28*x45^2 - 20*x23*x5 - 
      20*x45*x5 + 20*x5^2))/(3*x12*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (2*(64*x23^2 - 108*x23*x45 + 64*x45^2 - 20*x23*x5 - 20*x45*x5 + 20*x5^2))/
    (3*x12*x34*(x15 - x5)) - (2*(-(x12*x45*x5) + x12*x5^2))/
    (3*x34*(x15 - x5)*(x15*x45 - x23*x5)) - 
   (2*(-44*x23^2*x5 + 44*x23*x45*x5 - 44*x23*x5^2))/
    (3*x15^2*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*(-44*x23^2*x5 + 44*x23*x45*x5 - 44*x23*x5^2))/
    (3*x15^2*x34*(x12 + x15 - x34 - x5)) - 
   (2*(-5*x23*x45^2 + 10*x23*x45*x5 - 5*x23*x5^2))/
    (3*(x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(-4*x23^2*x5 + 4*x23*x45*x5 - 4*x23*x5^2))/(3*x15*(x15 - x34)^2*
     (x12 + x15 - x34 - x5)) - (2*(5*x23*x45^2 - 10*x23*x45*x5 + 5*x23*x5^2))/
    (3*(x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(-(x34*x45*x5) + x34*x5^2))/(3*(x15 - x5)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) - (2*(-40*x23^2*x5 + 40*x23*x45*x5 + 40*x23*x5^2 - 
      40*x45*x5^2))/(3*x12*x34^2*(x15 - x5)) - 
   (2*(-16*x23^2*x5 - 8*x23*x45*x5 + 24*x45^2*x5 + 40*x23*x5^2 - 
      40*x45*x5^2))/(3*x12^2*x34*(x15 - x5)) - 
   (2*(-16*x23^2*x5 - 8*x23*x45*x5 + 24*x45^2*x5 + 40*x23*x5^2 - 
      40*x45*x5^2))/(3*x12^2*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (2*(16*x23^2*x5 + 8*x23*x45*x5 - 24*x45^2*x5 - 40*x23*x5^2 + 40*x45*x5^2))/
    (3*x12^2*x34*(x12 + x15 - x34 - x5)) - 
   (2*(4*x23^2*x5 - 8*x23*x45*x5 + 4*x45^2*x5 - 40*x23*x5^2 + 40*x45*x5^2))/
    (3*x12*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(-20*x23^2*x5^2 + 40*x23*x45*x5^2 - 20*x45^2*x5^2))/
    (3*x12^2*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(-20*x23^2*x5^2 + 40*x23*x45*x5^2 - 20*x45^2*x5^2))/
    (3*x12^3*x34*(x12 + x15 - x34 - x5)) - 
   (2*(32*x23*x45*x5^2 - 16*x45^2*x5^2))/(3*x12*x15^2*
     (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(16*x23^2*x5^2 - 32*x23*x45*x5^2 + 16*x45^2*x5^2))/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(20*x23^2*x5^2 - 40*x23*x45*x5^2 + 20*x45^2*x5^2))/
    (3*x12^2*x34^2*(x15 - x5)) - 
   (2*(20*x23^2*x5^2 - 40*x23*x45*x5^2 + 20*x45^2*x5^2))/
    (3*x12^3*x34*(x15 - x5)) - 
   (2*(20*x23^2*x5^2 - 40*x23*x45*x5^2 + 20*x45^2*x5^2))/
    (3*x12^3*(x15 - x5)*(x12 + x15 - x34 - x5)), 
 f1L[33] -> 20/x15 - 8/(x15 - x23 - x34) - 20/x34 + 
   (-8*x12 + 16*x34 + 16*x45 - 24*x5)/(x15*(x15 - x23 - x34)) + 
   (4*x12 + 16*x23 - 8*x45 - 4*x5)/(x15*x34) - 24/(x12 + x15 - x34 - x5) + 
   (8*x45 - 16*x5)/((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (24*x15 - 24*x23 + 16*x45 - 16*x5)/(x34*(x12 + x15 - x34 - x5)) + 
   (8*x5)/x15^2 + (16*x23*x5)/(x15^2*x34) + (-4*x34 - 8*x45 + 8*x5)/
    (x15 - x23 - x34)^2 + (16*x23 + 8*x34 - 16*x45 + 40*x5)/
    (x15*(x12 + x15 - x34 - x5)) + (8*x15 + 8*x23 - 8*x45)/
    (x15*x45 - x23*x5) + (8*x12*x15 - 16*x15^2 - 8*x12*x23 + 24*x15*x23 - 
     8*x23^2 + 8*x15*x5 - 8*x23*x5)/(x34*(x15*x45 - x23*x5)) + 
   (4*x15^3 - 4*x15*x23^2 - 8*x15*x23*x5 + 8*x23^2*x5)/(x15*x45 - x23*x5)^2 + 
   (4*x12*x15^3 - 4*x15^4 - 8*x12*x15^2*x23 + 8*x15^3*x23 + 4*x12*x15*x23^2 - 
     4*x15^2*x23^2 + 4*x15^3*x5 - 8*x15^2*x23*x5 + 4*x15*x23^2*x5)/
    (x34*(x15*x45 - x23*x5)^2) + (-4*x12*x34 + 4*x34^2 + 8*x34*x45 - 
     12*x34*x5)/(x15*(x15 - x23 - x34)^2) + 
   (-24*x15^2 + 16*x15*x23 + 8*x15*x34 - 8*x23*x45 - 4*x34*x45 + 16*x15*x5 + 
     8*x23*x5 - 8*x45*x5)/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-8*x34*x45 - 8*x45^2 + 24*x34*x5 + 40*x45*x5 - 40*x5^2)/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-16*x23*x5 + 16*x45*x5 - 16*x5^2)/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (4*x45^2 - 16*x45*x5 + 12*x5^2)/((x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)) + (-8*x23*x45 + 4*x45^2 + 8*x23*x5 - 16*x45*x5 + 
     12*x5^2)/((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (16*x15^3 - 24*x15^2*x23 + 8*x15*x23^2 - 24*x15^2*x5 + 32*x15*x23*x5 - 
     8*x23^2*x5 + 8*x15*x5^2 - 8*x23*x5^2)/(x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-4*x23*x45^2 + 8*x23*x45*x5 - 4*x23*x5^2)/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (-8*x15^4 + 8*x15^3*x23 + 4*x15^3*x34 + 8*x15^3*x5 - 8*x15*x23^2*x5 - 
     8*x15*x23*x34*x5 + 4*x23*x34*x45*x5 - 8*x15*x23*x5^2 + 8*x23^2*x5^2)/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (4*x15^5 - 8*x15^4*x23 + 4*x15^3*x23^2 - 8*x15^4*x5 + 16*x15^3*x23*x5 - 
     8*x15^2*x23^2*x5 + 4*x15^3*x5^2 - 8*x15^2*x23*x5^2 + 4*x15*x23^2*x5^2)/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-4*x34*x45^2 + 16*x34*x45*x5 - 16*x34*x5^2)/(x15*(x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)), f1L[39] -> 12/x15 - 24/(x15 - x23) - 
   8/(x15 - x23 - x34) + 20/x34 + (-8*x12 + 8*x34 + 16*x45 - 24*x5)/
    (x15*(x15 - x23 - x34)) + (24*x45 - 24*x5)/((x15 - x23)*x34) + 
   (-52*x12 - 24*x23 + 64*x45 - 20*x5)/(x15*x34) + 
   (8*x45 - 16*x5)/(x15*(x15 - x23)) + 120/(x12 + x15 - x34 - x5) + 
   (-64*x23 - 56*x34 + 24*x45 - 80*x5)/(x15*(x12 + x15 - x34 - x5)) + 
   (24*x23 - 8*x34 + 16*x45 - 32*x5)/((x15 - x23)*(x12 + x15 - x34 - x5)) - 
   (36*x5)/x15^2 - (72*x5)/x34^2 + (144*x23*x5)/(x15*x34^2) - 
   (72*x23^2*x5)/(x15^2*x34^2) - (56*x23*x5)/(x15^2*x34) - 
   (52*x5)/(x12 + x15 - x34 - x5)^2 + (-16*x45 + 16*x5)/
    ((x15 - x23 - x34)*x34) + (-100*x15 + 112*x23 - 112*x45 + 56*x5)/
    (x34*(x12 + x15 - x34 - x5)) + (16*x15 + 8*x23 + 16*x45)/
    (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5) + (16*x12*x23^2 - 8*x23^2*x45)/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-16*x23^2 + 16*x23*x45 - 32*x23*x5)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (8*x23)/(x15*x45 - x23*x5) + (16*x15*x23 - 8*x23*x34 - 8*x34*x45 - 
     16*x23*x5)/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-8*x12*x23 + 8*x15*x23 - 8*x23^2 - 8*x23*x5)/(x34*(x15*x45 - x23*x5)) + 
   (8*x12*x23^2)/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-16*x12 - 8*x15 + 16*x23 + 24*x34 + 16*x45)/(x12^2 + x12*x15 - 
     2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) + 
   (16*x12*x23 - 8*x23^2 + 16*x12*x34 - 16*x23*x34 - 16*x34^2 - 8*x34*x45 - 
     16*x23*x5)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (8*x12*x23 + 8*x15*x23 + 8*x23*x45 + 8*x23*x5)/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (8*x12*x15 - 16*x12*x23 - 8*x15*x45 + 16*x23*x45 + 8*x23*x5)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-16*x15*x23 - 16*x23*x45 + 32*x23*x5)/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-8*x15*x23^2 + 8*x23^2*x45 - 8*x23*x45^2 + 8*x23^2*x5)/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-8*x23^2*x34 + 8*x23*x34*x5)/((x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-16*x15*x23*x45 + 16*x23^2*x45 - 16*x23*x45^2 + 
     16*x23^2*x5 + 16*x23*x45*x5)/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (144*x15*x5 - 288*x23*x5 + 144*x45*x5 - 144*x5^2)/
    (x34^2*(x12 + x15 - x34 - x5)) + (-80*x23^2 + 80*x23*x45 - 72*x45^2 + 
     48*x23*x5 + 88*x45*x5 - 88*x5^2)/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (72*x15*x5 - 72*x23*x5 + 72*x45*x5 - 72*x5^2)/
    (x34*(x12 + x15 - x34 - x5)^2) + (-8*x45^2 + 32*x45*x5 - 32*x5^2)/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-24*x23*x45 - 8*x45^2 + 24*x23*x5 + 24*x45*x5 - 16*x5^2)/
    ((x15 - x23)*x34*(x12 + x15 - x34 - x5)) + 
   (8*x45^2 - 32*x45*x5 + 24*x5^2)/((x15 - x23 - x34)*x34*
     (x12 + x15 - x34 - x5)) + (-8*x15^2*x23 + 8*x15*x23^2 + 16*x15*x23*x5 - 
     24*x23^2*x5 - 8*x23*x5^2)/(x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-8*x23*x45^2 + 16*x23*x45*x5 - 8*x23*x5^2)/
    ((x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (8*x23*x45^2 - 16*x23*x45*x5 + 8*x23*x5^2)/((x15 - x23)*x34^2*
     (x12 + x15 - x34 - x5)) + (-8*x15*x23^2 - 24*x15*x23*x45 + 8*x23^2*x45 - 
     24*x23*x45^2 - 24*x15*x23*x5 + 72*x23^2*x5 - 8*x15*x45*x5 + 
     24*x23*x45*x5 - 8*x45^2*x5 + 24*x23*x5^2)/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (144*x23^2*x5 - 144*x23*x45*x5 + 144*x23*x5^2)/
    (x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (-16*x23^3*x5 + 16*x23^2*x45*x5 - 16*x23^2*x5^2)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (8*x12*x15*x23^2 - 8*x12*x23^2*x45 + 8*x12*x23*x45^2 + 8*x23^2*x45^2 - 
     8*x12*x23^2*x5 + 16*x15*x23^2*x5 - 8*x23^3*x5 - 16*x23^2*x45*x5 + 
     8*x23*x45^2*x5 - 8*x23^2*x5^2)/(x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) + 
   (16*x12*x15*x23*x45 - 16*x12*x23^2*x45 - 8*x15*x23^2*x45 + 
     16*x12*x23*x45^2 - 16*x15*x23*x45^2 + 8*x23^2*x45^2 - 16*x23*x45^3 - 
     16*x12*x23^2*x5 - 16*x15*x23^2*x5 + 8*x23^3*x5 - 16*x12*x23*x45*x5 - 
     8*x15*x23*x45*x5 + 16*x23^2*x45*x5 + 8*x23*x45^2*x5 + 8*x23^2*x5^2)/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (16*x12*x23^3*x5 - 16*x12*x23^2*x45*x5 - 8*x23^3*x45*x5 + 
     16*x12*x23^2*x5^2 + 32*x23^3*x5^2 - 8*x23^2*x45*x5^2)/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-72*x15^2*x5 + 144*x15*x23*x5 - 72*x23^2*x5 - 
     144*x15*x45*x5 + 144*x23*x45*x5 - 72*x45^2*x5 + 144*x15*x5^2 - 
     144*x23*x5^2 + 144*x45*x5^2 - 72*x5^3)/
    (x34^2*(x12 + x15 - x34 - x5)^2) + 
   (8*x15*x23^3*x5 - 8*x23^3*x45*x5 + 24*x23^2*x45^2*x5 + 24*x15*x23^2*x5^2 - 
     24*x23^3*x5^2 - 24*x23^2*x45*x5^2 + 8*x23*x45^2*x5^2 - 8*x23^2*x5^3)/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)), f1L[40] -> -308/(3*x15) + 32/(x15 - x23) + 
   8/(x12 + x15 - x34) + (4*(-6*x23 - 3*x34))/(3*x15*(x12 + x15 - x34)) + 
   40/(3*(x15 - x23 - x34)) + 88/(3*x34) - 
   (8*x23^2)/(x15*(x12 + x15 - x34)*x34) + (4*(-3*x15 + 6*x23))/
    (3*(x12 + x15 - x34)*x34) + (4*(11*x12 - 70*x23 + 36*x45 - 28*x5))/
    (3*x15*x34) + (4*(20*x45 - 20*x5))/(3*(x15 - x23 - x34)*x34) + 
   (4*(3*x12 - 6*x15 + 12*x23 - 6*x45 - 17*x5))/(3*x34^2) - 4/(x15 - x5) + 
   (4*(-3*x12 - 6*x23 + 6*x45))/(3*x34*(x15 - x5)) + 
   (4*(3*x15 - 3*x23 + 3*x45 - 6*x5))/(3*x34*(x12 + x15 - x5)) + 
   108/(x12 + x15 - x34 - x5) + (4*x45^2)/(x15*(x15 - x23)*
     (x12 + x15 - x34 - x5)) + (4*(-126*x23 - 46*x34 + 70*x45 - 128*x5))/
    (3*x15*(x12 + x15 - x34 - x5)) + (4*(-6*x23 - 3*x34 + 6*x45))/
    (3*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (4*(-6*x23^2 + 12*x23*x45 - 6*x45^2))/(3*x34*(x15 - x5)*
     (x12 + x15 - x34 - x5)) - (24*x5)/x15^2 + 
   (56*x5)/(3*(x12 + x15 - x34 - x5)^2) + (4*(3*x12 + 3*x23 + 3*x5))/
    (3*x15*(x15 - x34)) + (4*(-24*x23 + 10*x34 - 11*x45 + 22*x5))/
    (3*(x15 - x23)*(x12 + x15 - x34 - x5)) + (4*(-24*x45 + 24*x5))/
    (3*(x15 - x23)*x34) + (4*(10*x12 - 10*x34 - 20*x45 + 30*x5))/
    (3*x15*(x15 - x23 - x34)) + (4*(-16*x45 + 32*x5))/(3*x15*(x15 - x23)) + 
   (4*(-47*x15 + 184*x23 - 106*x45 + 51*x5))/(3*x34*(x12 + x15 - x34 - x5)) + 
   (4*(-3*x12*x23 + 6*x23*x45 - 58*x23*x5))/(3*x15^2*x34) + 
   (4*(-3*x12*x23 + 6*x23*x45 - 6*x23*x5))/(3*x15^2*(x15 - x34)) + 
   (4*(-20*x15 - 10*x23 - 20*x45))/(3*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (4*(20*x15*x23 + 20*x23*x45 - 40*x23*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*(-10*x12*x23 - 4*x15*x23 - 6*x23^2 - 4*x23*x45 - 22*x23*x5))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (40*x23)/(3*(x15*x45 - x23*x5)) - (40*x12*x23^2)/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (4*(20*x12 + 10*x15 - 20*x23 - 30*x34 - 20*x45))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*(-10*x12*x15 + 20*x12*x23 + 10*x15*x45 - 
      20*x23*x45 - 10*x23*x5))/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*(10*x12*x23 - 10*x15*x23 + 10*x23^2 + 10*x23*x5))/
    (3*x34*(x15*x45 - x23*x5)) + 
   (4*(-20*x15*x23 + 10*x23*x34 + 10*x34*x45 + 20*x23*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (4*(-20*x12*x23 + 10*x23^2 - 20*x12*x34 + 20*x23*x34 + 20*x34^2 + 
      10*x34*x45 + 20*x23*x5))/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*(20*x23^2 - 20*x23*x45 + 40*x23*x5))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*(-6*x12*x23 - 6*x23^2 + 6*x23*x45 + 40*x23*x5))/(3*x15*x34^2) + 
   (4*(3*x12*x23^2 - 23*x23^2*x5))/(3*x15^2*x34^2) + 
   (4*(10*x15*x23^2 - 10*x23^2*x45 + 10*x23*x45^2 - 10*x23^2*x5))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (4*(3*x12*x23^2 + 3*x23^2*x5))/(3*x15^3*(x15 - x34)) + 
   (4*(3*x12*x23^2 + 3*x23^2*x5))/(3*x15^3*x34) + 
   (4*(-20*x12*x23^2 + 4*x23^2*x45 + 12*x23^2*x5))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*(10*x23^2*x34 - 10*x23*x34*x5))/(3*(x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (4*(20*x15*x23*x45 - 20*x23^2*x45 + 20*x23*x45^2 - 
      20*x23^2*x5 - 20*x23*x45*x5))/(3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*(12*x15^2 - 21*x15*x23 + 9*x23^2 + 21*x15*x45 - 
      18*x23*x45 + 9*x45^2 + 22*x15*x5 - 71*x23*x5 + 25*x45*x5 - 34*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + (4*(-10*x45^2 + 40*x45*x5 - 30*x5^2))/
    (3*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (4*(26*x15*x5 - 26*x23*x5 + 26*x45*x5 - 26*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) + 
   (4*(-3*x15^2 + 3*x15*x23 - 9*x15*x45 + 6*x23*x45 - 6*x45^2 + 6*x15*x5 + 
      3*x23*x5 + 9*x45*x5 - 3*x5^2))/(3*x34^2*(x12 + x15 - x5)) + 
   (4*(-109*x23^2 + 112*x23*x45 - 26*x45^2 - 31*x23*x5 + 3*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + (4*(3*x23^2 + 3*x23*x5 + 3*x5^2))/
    (3*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (4*(3*x23^2 - 6*x23*x45 + 3*x45^2 + 3*x23*x5 - 3*x45*x5 + 3*x5^2))/
    (3*x15*x34*(x12 + x15 - x5)) + 
   (4*(24*x23*x45 + 7*x45^2 - 24*x23*x5 - 21*x45*x5 + 14*x5^2))/
    (3*(x15 - x23)*x34*(x12 + x15 - x34 - x5)) + 
   (4*(10*x45^2 - 40*x45*x5 + 40*x5^2))/(3*x15*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + 
   (4*(16*x15*x23^2 + 30*x15*x23*x45 - 4*x23^2*x45 + 30*x23*x45^2 + 
      48*x15*x23*x5 - 126*x23^2*x5 + 10*x15*x45*x5 - 12*x23*x45*x5 + 
      10*x45^2*x5 - 42*x23*x5^2))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*(-10*x23*x45^2 + 20*x23*x45*x5 - 10*x23*x5^2))/
    (3*(x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (4*(-6*x23^2*x5 + 6*x23*x45*x5 - 6*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x5)) + 
   (4*(-6*x23^2*x5 + 6*x23*x45*x5 - 6*x23*x5^2))/(3*x15^2*(x15 - x34)*
     (x12 + x15 - x34 - x5)) + (4*(-6*x23^2*x5 + 6*x23*x45*x5 - 6*x23*x5^2))/
    (3*x15^2*x34*(x12 + x15 - x34 - x5)) + 
   (4*(10*x15^2*x23 - 10*x15*x23^2 - 20*x15*x23*x5 + 30*x23^2*x5 + 
      10*x23*x5^2))/(3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (4*(10*x23*x45^2 - 20*x23*x45*x5 + 10*x23*x5^2))/
    (3*(x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (4*(46*x23^2*x5 - 46*x23*x45*x5 + 46*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (4*(-20*x12*x15*x23*x45 + 20*x12*x23^2*x45 + 10*x15*x23^2*x45 - 
      20*x12*x23*x45^2 + 20*x15*x23*x45^2 - 10*x23^2*x45^2 + 20*x23*x45^3 + 
      20*x12*x23^2*x5 + 20*x15*x23^2*x5 - 10*x23^3*x5 + 20*x12*x23*x45*x5 + 
      10*x15*x23*x45*x5 - 20*x23^2*x45*x5 - 10*x23*x45^2*x5 - 10*x23^2*x5^2))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*(-10*x12*x15*x23^2 + 10*x12*x23^2*x45 - 10*x12*x23*x45^2 - 
      10*x23^2*x45^2 + 10*x12*x23^2*x5 - 20*x15*x23^2*x5 + 10*x23^3*x5 + 
      20*x23^2*x45*x5 - 10*x23*x45^2*x5 + 10*x23^2*x5^2))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (4*(20*x23^3*x5 - 20*x23^2*x45*x5 + 20*x23^2*x5^2))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*(-20*x12*x23^3*x5 + 20*x12*x23^2*x45*x5 + 10*x23^3*x45*x5 - 
      20*x12*x23^2*x5^2 - 40*x23^3*x5^2 + 10*x23^2*x45*x5^2))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*(-26*x15^2*x5 + 52*x15*x23*x5 - 26*x23^2*x5 - 
      52*x15*x45*x5 + 52*x23*x45*x5 - 26*x45^2*x5 + 52*x15*x5^2 - 
      52*x23*x5^2 + 52*x45*x5^2 - 26*x5^3))/
    (3*x34^2*(x12 + x15 - x34 - x5)^2) + 
   (4*(3*x15^3 - 6*x15^2*x23 + 3*x15*x23^2 + 6*x15^2*x45 - 6*x15*x23*x45 + 
      3*x15*x45^2 - 12*x15^2*x5 + 18*x15*x23*x5 - 6*x23^2*x5 - 
      18*x15*x45*x5 + 12*x23*x45*x5 - 6*x45^2*x5 + 15*x15*x5^2 - 
      12*x23*x5^2 + 12*x45*x5^2 - 6*x5^3))/(3*x34^3*(x12 + x15 - x5)) + 
   (4*(-3*x15^3 + 6*x15^2*x23 - 3*x15*x23^2 - 6*x15^2*x45 + 6*x15*x23*x45 - 
      3*x15*x45^2 + 12*x15^2*x5 - 18*x15*x23*x5 + 6*x23^2*x5 + 
      18*x15*x45*x5 - 12*x23*x45*x5 + 6*x45^2*x5 - 15*x15*x5^2 + 
      12*x23*x5^2 - 12*x45*x5^2 + 6*x5^3))/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (4*(-10*x15*x23^3*x5 + 10*x23^3*x45*x5 - 30*x23^2*x45^2*x5 - 
      30*x15*x23^2*x5^2 + 30*x23^3*x5^2 + 30*x23^2*x45*x5^2 - 
      10*x23*x45^2*x5^2 + 10*x23^2*x5^3))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)), 
 f1L[41] -> -3196/(27*x15) + 46/(3*(x15 - x23)) + 20/(x12 + x15 - x34) + 
   (2*(-378*x23 - 135*x34))/(27*x15*(x12 + x15 - x34)) - 
   10/(3*(x15 - x23 - x34)) + 4222/(27*x34) - 
   (28*x23^2)/(x15*(x12 + x15 - x34)*x34) + (2*(-135*x15 + 378*x23))/
    (27*(x12 + x15 - x34)*x34) + 
   (2*(135*x12 - 270*x15 + 540*x23 - 270*x45 - 1729*x5))/(27*x34^2) + 
   (2*(-572*x12 - 3286*x23 + 1891*x45 - 1157*x5))/(27*x15*x34) + 
   (2*(171*x45 - 342*x5))/(27*x15*(x15 - x23)) + 
   (2*(-45*x12 + 45*x34 + 90*x45 - 135*x5))/(27*x15*(x15 - x23 - x34)) + 
   (2*(9*x45 - 9*x5))/(27*(x15 - x23)*x34) - 10/(x15 - x5) + 
   (2*(-135*x12 - 378*x23 + 378*x45))/(27*x34*(x15 - x5)) + 
   (2*(135*x15 - 135*x23 + 135*x45 - 270*x5))/(27*x34*(x12 + x15 - x5)) + 
   11344/(27*(x12 + x15 - x34 - x5)) - 
   (14*x45^2)/(3*x15*(x15 - x23)*(x12 + x15 - x34 - x5)) + 
   (2*(-6320*x23 - 2152*x34 + 3178*x45 - 5150*x5))/
    (27*x15*(x12 + x15 - x34 - x5)) + (2*(-378*x23 - 135*x34 + 378*x45))/
    (27*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (2*(-378*x23^2 + 756*x23*x45 - 378*x45^2))/(27*x34*(x15 - x5)*
     (x12 + x15 - x34 - x5)) - (982*x5)/(27*x15^2) - 
   (1666*x5)/(27*(x12 + x15 - x34 - x5)^2) + (2*(-90*x45 + 90*x5))/
    (27*(x15 - x23 - x34)*x34) + (2*(135*x12 + 135*x23 + 135*x5))/
    (27*x15*(x15 - x34)) + (2*(-153*x23 + 9*x34 - 207*x45 + 414*x5))/
    (27*(x15 - x23)*(x12 + x15 - x34 - x5)) + 
   (2*(-4749*x15 + 10605*x23 - 6374*x45 + 3961*x5))/
    (27*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-135*x12*x23 + 108*x23^2 + 270*x23*x45 - 2188*x23*x5))/
    (27*x15^2*x34) + (2*(-135*x12*x23 + 108*x23^2 + 270*x23*x45 - 
      270*x23*x5))/(27*x15^2*(x15 - x34)) + (2*(-18*x15 - 9*x23 - 18*x45))/
    (27*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(18*x15*x23 + 18*x23*x45 - 36*x23*x5))/(27*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*x23)/(3*(x15*x45 - x23*x5)) - (2*x12*x23^2)/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (2*(18*x12 + 9*x15 - 18*x23 - 27*x34 - 18*x45))/
    (27*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*(-9*x12*x15 + 18*x12*x23 + 9*x15*x45 - 
      18*x23*x45 - 9*x23*x5))/(27*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(9*x12*x23 - 9*x15*x23 + 9*x23^2 + 9*x23*x5))/
    (27*x34*(x15*x45 - x23*x5)) + 
   (2*(-18*x15*x23 + 9*x23*x34 + 9*x34*x45 + 18*x23*x5))/
    (27*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (2*(-18*x12*x23 + 9*x23^2 - 18*x12*x34 + 18*x23*x34 + 18*x34^2 + 
      9*x34*x45 + 18*x23*x5))/(27*x15*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(-9*x12*x23 - 27*x15*x23 + 18*x23^2 - 27*x23*x45 + 27*x23*x5))/
    (27*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(18*x23^2 - 18*x23*x45 + 36*x23*x5))/
    (27*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(-270*x12*x23 - 270*x23^2 + 270*x23*x45 + 3728*x23*x5))/
    (27*x15*x34^2) + (2*(135*x12*x23^2 - 1999*x23^2*x5))/(27*x15^2*x34^2) + 
   (2*(-18*x12*x23^2 + 27*x23^2*x45 - 36*x23^2*x5))/
    (27*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(9*x15*x23^2 - 9*x23^2*x45 + 9*x23*x45^2 - 9*x23^2*x5))/
    (27*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (2*(135*x12*x23^2 + 135*x23^2*x5))/(27*x15^3*(x15 - x34)) + 
   (2*(135*x12*x23^2 + 135*x23^2*x5))/(27*x15^3*x34) + 
   (2*(9*x23^2*x34 - 9*x23*x34*x5))/(27*(x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (2*(18*x15*x23*x45 - 18*x23^2*x45 + 18*x23*x45^2 - 
      18*x23^2*x5 - 18*x23*x45*x5))/(27*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (2*(648*x15^2 - 1161*x15*x23 + 513*x23^2 + 1161*x15*x45 - 1026*x23*x45 + 
      513*x45^2 + 2702*x15*x5 - 6835*x23*x5 + 2837*x45*x5 - 3350*x5^2))/
    (27*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-6149*x23^2 + 6284*x23*x45 - 2134*x45^2 - 2097*x23*x5 + 2350*x45*x5 - 
      2215*x5^2))/(27*x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*(2134*x15*x5 - 2134*x23*x5 + 2134*x45*x5 - 2134*x5^2))/
    (27*x34*(x12 + x15 - x34 - x5)^2) + 
   (2*(-243*x15^2 + 351*x15*x23 - 108*x23^2 - 621*x15*x45 + 486*x23*x45 - 
      378*x45^2 + 486*x15*x5 - 81*x23*x5 + 621*x45*x5 - 243*x5^2))/
    (27*x34^2*(x12 + x15 - x5)) + (2*(-45*x45^2 + 180*x45*x5 - 180*x5^2))/
    (27*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(99*x23*x45 + 18*x45^2 - 99*x23*x5 - 54*x45*x5 + 36*x5^2))/
    (27*(x15 - x23)*x34*(x12 + x15 - x34 - x5)) + 
   (2*(135*x23^2 + 135*x23*x5 + 135*x5^2))/(27*x15*(x15 - x34)*
     (x12 + x15 - x34 - x5)) + (2*(45*x45^2 - 180*x45*x5 + 135*x5^2))/
    (27*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (2*(135*x23^2 - 270*x23*x45 + 135*x45^2 + 135*x23*x5 - 135*x45*x5 + 
      135*x5^2))/(27*x15*x34*(x12 + x15 - x5)) + 
   (2*(-270*x23^2*x5 + 270*x23*x45*x5 - 270*x23*x5^2))/
    (27*x15*x34^2*(x12 + x15 - x5)) + 
   (2*(-270*x23^2*x5 + 270*x23*x45*x5 - 270*x23*x5^2))/
    (27*x15^2*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(-270*x23^2*x5 + 270*x23*x45*x5 - 270*x23*x5^2))/
    (27*x15^2*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-45*x23*x45^2 + 90*x23*x45*x5 - 45*x23*x5^2))/
    (27*(x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(9*x15^2*x23 - 9*x15*x23^2 - 18*x15*x23*x5 + 27*x23^2*x5 + 9*x23*x5^2))/
    (27*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (2*(-9*x15*x23^2 + 27*x15*x23*x45 - 27*x23^2*x45 + 27*x23*x45^2 - 
      27*x15*x23*x5 + 27*x23^2*x5 + 9*x15*x45*x5 - 81*x23*x45*x5 + 
      9*x45^2*x5 + 9*x23*x5^2))/(27*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*(45*x23*x45^2 - 90*x23*x45*x5 + 45*x23*x5^2))/
    (27*(x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(3998*x23^2*x5 - 3998*x23*x45*x5 + 3998*x23*x5^2))/
    (27*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-18*x12*x15*x23*x45 + 18*x12*x23^2*x45 + 9*x15*x23^2*x45 - 
      18*x12*x23*x45^2 + 18*x15*x23*x45^2 - 9*x23^2*x45^2 + 18*x23*x45^3 + 
      18*x12*x23^2*x5 + 18*x15*x23^2*x5 - 9*x23^3*x5 + 18*x12*x23*x45*x5 + 
      9*x15*x23*x45*x5 - 18*x23^2*x45*x5 - 9*x23*x45^2*x5 - 9*x23^2*x5^2))/
    (27*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*(-9*x12*x15*x23^2 + 9*x12*x23^2*x45 - 
      9*x12*x23*x45^2 - 9*x23^2*x45^2 + 9*x12*x23^2*x5 - 18*x15*x23^2*x5 + 
      9*x23^3*x5 + 18*x23^2*x45*x5 - 9*x23*x45^2*x5 + 9*x23^2*x5^2))/
    (27*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (2*(18*x23^3*x5 - 18*x23^2*x45*x5 + 18*x23^2*x5^2))/
    (27*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*(-18*x12*x23^3*x5 + 18*x12*x23^2*x45*x5 + 
      9*x23^3*x45*x5 - 18*x12*x23^2*x5^2 - 36*x23^3*x5^2 + 9*x23^2*x45*x5^2))/
    (27*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*(-2134*x15^2*x5 + 4268*x15*x23*x5 - 
      2134*x23^2*x5 - 4268*x15*x45*x5 + 4268*x23*x45*x5 - 2134*x45^2*x5 + 
      4268*x15*x5^2 - 4268*x23*x5^2 + 4268*x45*x5^2 - 2134*x5^3))/
    (27*x34^2*(x12 + x15 - x34 - x5)^2) + 
   (2*(135*x15^3 - 270*x15^2*x23 + 135*x15*x23^2 + 270*x15^2*x45 - 
      270*x15*x23*x45 + 135*x15*x45^2 - 540*x15^2*x5 + 810*x15*x23*x5 - 
      270*x23^2*x5 - 810*x15*x45*x5 + 540*x23*x45*x5 - 270*x45^2*x5 + 
      675*x15*x5^2 - 540*x23*x5^2 + 540*x45*x5^2 - 270*x5^3))/
    (27*x34^3*(x12 + x15 - x5)) + 
   (2*(-135*x15^3 + 270*x15^2*x23 - 135*x15*x23^2 - 270*x15^2*x45 + 
      270*x15*x23*x45 - 135*x15*x45^2 + 540*x15^2*x5 - 810*x15*x23*x5 + 
      270*x23^2*x5 + 810*x15*x45*x5 - 540*x23*x45*x5 + 270*x45^2*x5 - 
      675*x15*x5^2 + 540*x23*x5^2 - 540*x45*x5^2 + 270*x5^3))/
    (27*x34^3*(x12 + x15 - x34 - x5)) + 
   (2*(-9*x15*x23^3*x5 + 9*x23^3*x45*x5 - 27*x23^2*x45^2*x5 - 
      27*x15*x23^2*x5^2 + 27*x23^3*x5^2 + 27*x23^2*x45*x5^2 - 
      9*x23*x45^2*x5^2 + 9*x23^2*x5^3))/(27*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)), 
 f1L[69] -> -12/x15 + 36/x34 + (8*x23^2)/(x34^2*(x12 + x23 - x45)) - 
   (8*x23^2)/(x34^2*(x12 + x23 - x34 - x45)) + (-8*x23^2 + 16*x23*x45)/
    (x15*x34*(x12 + x23 - x45)) + (-52*x12 - 48*x23 + 72*x45 - 20*x5)/
    (x15*x34) + 88/(x12 + x15 - x34 - x5) + 
   (8*x45^2)/(x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (-64*x23 - 56*x34 + 40*x45 - 96*x5)/(x15*(x12 + x15 - x34 - x5)) + 
   (-8*x23 - 8*x5)/((x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) - 
   (52*x5)/x15^2 - (72*x5)/x34^2 + (144*x23*x5)/(x15*x34^2) - 
   (72*x23^2*x5)/(x15^2*x34^2) - (72*x23*x5)/(x15^2*x34) - 
   (36*x5)/(x12 + x15 - x34 - x5)^2 + (8*x23 - 24*x45 + 8*x5)/
    (x15*(x12 + x23 - x34 - x45)) + (-92*x15 + 104*x23 - 120*x45 + 40*x5)/
    (x34*(x12 + x15 - x34 - x5)) + (-16*x15 - 8*x23 - 16*x45 + 16*x5)/
    (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5) + 
   (-8*x12*x23 - 8*x15*x23 - 8*x23*x45 - 8*x23*x5)/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (8*x15)/(x15*x45 - x23*x5) + (16*x12 + 8*x15 - 16*x23 - 16*x34 - 8*x5)/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (16*x23^2 - 24*x23*x45 + 16*x23*x5)/
    (x15*x34*(x12 + x23 - x34 - x45)) + 
   (-16*x12*x23 + 8*x23^2 - 16*x12*x34 + 16*x23*x34 + 16*x34^2 + 16*x12*x45 - 
     8*x23*x45 - 16*x12*x5 + 16*x23*x5)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (16*x15^2 - 16*x15*x23 - 8*x15*x34 + 8*x34*x45 - 
     16*x15*x5 + 16*x23*x5)/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-8*x12*x15 + 8*x15^2 + 16*x12*x23 - 16*x15*x23 + 8*x23^2 - 8*x15*x5 + 
     24*x23*x5)/(x34*(x15*x45 - x23*x5)) + 
   (-16*x12*x23^2 + 8*x12*x23*x45 + 8*x23^2*x45 - 16*x23^2*x5)/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-8*x23^3 + 8*x23^2*x45 - 8*x23^2*x5)/(x15*x34^2*(x12 + x23 - x45)) + 
   (-8*x12*x23^2 + 8*x12*x23*x45 - 16*x12*x23*x5 - 8*x23^2*x5)/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (8*x23^3 - 8*x23^2*x45 + 8*x23^2*x5)/
    (x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (8*x15*x34 - 8*x23*x34 + 16*x34*x45 - 8*x34*x5)/
    ((x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (16*x23^2 - 24*x23*x45 + 64*x23*x5 - 16*x45*x5)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-8*x12*x15 + 16*x12*x23 + 8*x15*x45 - 16*x23*x45 + 8*x12*x5 - 8*x23*x5 - 
     8*x45*x5)/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (16*x15*x23 + 16*x23*x45 + 16*x15*x5 - 64*x23*x5 + 16*x45*x5)/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (8*x15*x23^2 - 8*x23^2*x45 + 16*x23*x45^2 + 8*x15*x23*x5 - 16*x23^2*x5 - 
     8*x23*x45*x5)/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (-8*x23*x34*x45 + 8*x34*x45^2 - 8*x34*x45*x5)/
    (x15*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (144*x15*x5 - 288*x23*x5 + 144*x45*x5 - 144*x5^2)/
    (x34^2*(x12 + x15 - x34 - x5)) + (-80*x23^2 + 80*x23*x45 - 72*x45^2 + 
     48*x23*x5 + 72*x45*x5 - 72*x5^2)/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (56*x15*x5 - 56*x23*x5 + 56*x45*x5 - 56*x5^2)/
    (x34*(x12 + x15 - x34 - x5)^2) + (24*x15*x23*x45 - 16*x23^2*x45 + 
     24*x23*x45^2 - 24*x23^2*x5 + 8*x15*x45*x5 - 48*x23*x45*x5 + 8*x45^2*x5 - 
     8*x23*x5^2)/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-8*x15^3 + 16*x15^2*x23 - 8*x15*x23^2 + 
     16*x15^2*x5 - 40*x15*x23*x5 + 32*x23^2*x5 - 8*x15*x5^2 + 32*x23*x5^2)/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (144*x23^2*x5 - 144*x23*x45*x5 + 144*x23*x5^2)/
    (x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (8*x15*x23^2 + 32*x15*x23*x45 - 8*x23^2*x45 + 32*x23*x45^2 + 
     48*x15*x23*x5 - 96*x23^2*x5 + 32*x15*x45*x5 - 48*x23*x45*x5 + 
     32*x45^2*x5 + 8*x15*x5^2 - 96*x23*x5^2 - 8*x45*x5^2)/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-24*x12*x15*x23*x45 + 16*x12*x23^2*x45 + 8*x15*x23^2*x45 - 
     24*x12*x23*x45^2 + 24*x15*x23*x45^2 - 8*x23^2*x45^2 + 24*x23*x45^3 + 
     24*x12*x23^2*x5 + 24*x15*x23^2*x5 - 8*x23^3*x5 - 8*x12*x15*x45*x5 + 
     48*x12*x23*x45*x5 + 24*x15*x23*x45*x5 - 24*x23^2*x45*x5 - 
     8*x12*x45^2*x5 + 8*x15*x45^2*x5 - 24*x23*x45^2*x5 + 8*x45^3*x5 + 
     8*x12*x23*x5^2 + 8*x15*x23*x5^2 - 24*x23^2*x5^2 - 8*x23*x45*x5^2)/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (16*x23^3*x5 - 24*x23^2*x45*x5 + 48*x23^2*x5^2 - 8*x23*x45*x5^2)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-8*x12*x15*x23^2 + 8*x12*x23^2*x45 - 16*x12*x23*x45^2 - 8*x23^2*x45^2 - 
     8*x12*x15*x23*x5 + 16*x12*x23^2*x5 - 24*x15*x23^2*x5 + 8*x23^3*x5 + 
     8*x12*x23*x45*x5 + 24*x23^2*x45*x5 - 24*x23*x45^2*x5 - 8*x15*x23*x5^2 + 
     24*x23^2*x5^2 + 8*x23*x45*x5^2)/(x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-72*x15^2*x5 + 144*x15*x23*x5 - 72*x23^2*x5 - 144*x15*x45*x5 + 
     144*x23*x45*x5 - 72*x45^2*x5 + 144*x15*x5^2 - 144*x23*x5^2 + 
     144*x45*x5^2 - 72*x5^3)/(x34^2*(x12 + x15 - x34 - x5)^2) + 
   (-16*x12*x23^3*x5 + 24*x12*x23^2*x45*x5 + 8*x23^3*x45*x5 - 
     48*x12*x23^2*x5^2 - 48*x23^3*x5^2 + 8*x12*x23*x45*x5^2 + 
     24*x23^2*x45*x5^2 - 16*x23^2*x5^3)/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (-8*x15*x23^3*x5 + 8*x23^3*x45*x5 - 
     32*x23^2*x45^2*x5 - 48*x15*x23^2*x5^2 + 32*x23^3*x5^2 + 
     48*x23^2*x45*x5^2 - 32*x23*x45^2*x5^2 - 8*x15*x23*x5^3 + 32*x23^2*x5^3 + 
     8*x23*x45*x5^3)/(x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)), 
 f1L[91] -> -18/x15 + 28/(x15 - x23) + 8/(x15 - x23 - x34) - 28/x34 - 
   (8*x23^2)/(x34^2*(x12 + x23 - x45)) + 
   (8*x23^2)/(x34^2*(x12 + x23 - x34 - x45)) + 
   (-8*x23 + 26*x45)/(x15*(x12 + x23 - x34 - x45)) + 
   (8*x23^2 - 16*x23*x45)/(x15*x34*(x12 + x23 - x45)) + 
   (16*x45 - 16*x5)/((x15 - x23 - x34)*x34) - 54/(x12 + x15 - x34 - x5) - 
   (2*x45^2)/(x15*(x15 - x23)*(x12 + x15 - x34 - x5)) - 
   (8*x45^2)/(x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (56*x15 - 80*x23 + 80*x45 - 52*x5)/(x34*(x12 + x15 - x34 - x5)) + 
   (6*x23 + 2*x45 - 2*x5)/((x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) + 
   (2*x5)/x15^2 + (36*x5)/x34^2 - (72*x23*x5)/(x15*x34^2) + 
   (36*x23^2*x5)/(x15^2*x34^2) + (24*x23*x5)/(x15^2*x34) + 
   (2*x5)/(x12 + x15 - x34 - x5)^2 + (-4*x45 + 8*x5)/(x15*(x15 - x23)) + 
   (32*x23 + 4*x34 - 16*x45 + 20*x5)/(x15*(x12 + x15 - x34 - x5)) + 
   (14*x12 + 26*x23 - 30*x45 + 22*x5)/(x15*x34) + 
   (8*x12 - 8*x34 - 16*x45 + 24*x5)/(x15*(x15 - x23 - x34)) + 
   (-28*x45 + 28*x5)/((x15 - x23)*x34) + (-28*x23 + 8*x34 - 22*x45 + 44*x5)/
    ((x15 - x23)*(x12 + x15 - x34 - x5)) + 
   (-18*x23^2 + 28*x23*x45 - 18*x23*x5)/(x15*x34*(x12 + x23 - x34 - x45)) - 
   (16*x5)/(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5) + 
   (8*x15 + 8*x23)/(x15*x45 - x23*x5) + 
   (-16*x15^2 + 8*x15*x34 + 8*x23*x34 + 16*x15*x5)/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (8*x12*x15 - 8*x15^2 - 8*x12*x23 + 8*x15*x23 + 8*x15*x5 - 16*x23*x5)/
    (x34*(x15*x45 - x23*x5)) + (-8*x34 - 16*x45 + 8*x5)/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (-16*x12*x45 + 8*x23*x45 + 8*x34*x45 + 16*x12*x5)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-8*x23^3 + 8*x23^2*x45 - 8*x23^2*x5)/
    (x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (8*x23^3 - 8*x23^2*x45 + 8*x23^2*x5)/(x15*x34^2*(x12 + x23 - x45)) + 
   (-8*x12*x23*x45 + 16*x12*x23*x5 + 8*x23^2*x5)/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (-8*x15*x34 + 8*x23*x34 - 16*x34*x45 + 
     8*x34*x5)/((x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (8*x23^2*x34 - 8*x23*x34*x5)/((x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-16*x15*x5 + 32*x23*x5 - 16*x45*x5)/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*x15*x5 - 12*x23*x5 + 4*x45*x5)/(x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (-8*x12*x5 + 8*x45*x5)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (8*x23*x45 - 32*x23*x5 + 16*x45*x5)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-8*x12*x23*x45 + 24*x23^2*x5 - 4*x23*x45*x5)/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-8*x23*x45^2 - 8*x15*x23*x5 + 8*x23^2*x5 + 8*x23*x45*x5)/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (8*x23*x34*x45 - 8*x34*x45^2 + 8*x34*x45*x5)/(x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-8*x45^2 + 32*x45*x5 - 24*x5^2)/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (2*x45^2 - 8*x45*x5 + 8*x5^2)/(x15*(x12 + x23 - x34 - x45)*
     (x12 + x15 - x34 - x5)) + (28*x23*x45 + 10*x45^2 - 28*x23*x5 - 
     30*x45*x5 + 20*x5^2)/((x15 - x23)*x34*(x12 + x15 - x34 - x5)) + 
   (-24*x15*x5 + 24*x23*x5 - 24*x45*x5 + 24*x5^2)/
    (x34*(x12 + x15 - x34 - x5)^2) + (8*x45^2 - 32*x45*x5 + 32*x5^2)/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (72*x23^2 - 72*x23*x45 + 36*x45^2 + 24*x23*x5 - 48*x45*x5 + 48*x5^2)/
    (x15*x34*(x12 + x15 - x34 - x5)) + 
   (-72*x15*x5 + 144*x23*x5 - 72*x45*x5 + 72*x5^2)/
    (x34^2*(x12 + x15 - x34 - x5)) + (-72*x23^2*x5 + 72*x23*x45*x5 - 
     72*x23*x5^2)/(x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (8*x15^3 - 8*x15^2*x23 - 16*x15^2*x5 + 24*x15*x23*x5 - 8*x23^2*x5 + 
     8*x15*x5^2 - 24*x23*x5^2)/(x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-8*x23*x45^2 + 16*x23*x45*x5 - 8*x23*x5^2)/
    ((x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (8*x23*x45^2 - 16*x23*x45*x5 + 8*x23*x5^2)/((x15 - x23 - x34)*x34^2*
     (x12 + x15 - x34 - x5)) + (-8*x15*x23*x45 - 8*x23*x45^2 + 8*x23^2*x5 - 
     8*x15*x45*x5 + 32*x23*x45*x5 - 8*x45^2*x5 + 8*x23*x5^2)/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-8*x15*x23*x45 - 8*x23*x45^2 - 12*x15*x23*x5 + 16*x23^2*x5 - 
     24*x15*x45*x5 + 36*x23*x45*x5 - 24*x45^2*x5 - 4*x15*x5^2 + 48*x23*x5^2 + 
     12*x45*x5^2)/(x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (8*x12*x23*x45^2 + 8*x12*x15*x23*x5 - 8*x12*x23^2*x5 + 
     8*x15*x23^2*x5 - 8*x12*x23*x45*x5 - 8*x23^2*x45*x5 + 16*x23*x45^2*x5 + 
     8*x15*x23*x5^2 - 16*x23^2*x5^2 - 8*x23*x45*x5^2)/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (8*x23^2*x45*x5 - 32*x23^2*x5^2 + 8*x23*x45*x5^2)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (8*x12*x15*x23*x45 + 8*x12*x23*x45^2 - 8*x15*x23*x45^2 - 8*x23*x45^3 - 
     8*x12*x23^2*x5 - 8*x15*x23^2*x5 + 8*x12*x15*x45*x5 - 32*x12*x23*x45*x5 - 
     16*x15*x23*x45*x5 + 8*x23^2*x45*x5 + 8*x12*x45^2*x5 - 8*x15*x45^2*x5 + 
     16*x23*x45^2*x5 - 8*x45^3*x5 - 8*x12*x23*x5^2 - 8*x15*x23*x5^2 + 
     16*x23^2*x5^2 + 8*x23*x45*x5^2)/(x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (36*x15^2*x5 - 72*x15*x23*x5 + 36*x23^2*x5 + 72*x15*x45*x5 - 
     72*x23*x45*x5 + 36*x45^2*x5 - 72*x15*x5^2 + 72*x23*x5^2 - 72*x45*x5^2 + 
     36*x5^3)/(x34^2*(x12 + x15 - x34 - x5)^2) + 
   (-8*x12*x23^2*x45*x5 + 32*x12*x23^2*x5^2 + 16*x23^3*x5^2 - 
     8*x12*x23*x45*x5^2 - 16*x23^2*x45*x5^2 + 16*x23^2*x5^3)/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (8*x23^2*x45^2*x5 + 24*x15*x23^2*x5^2 - 
     8*x23^3*x5^2 - 24*x23^2*x45*x5^2 + 24*x23*x45^2*x5^2 + 8*x15*x23*x5^3 - 
     24*x23^2*x5^3 - 8*x23*x45*x5^3)/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)), 
 f1L[124] -> 12/x15 - 8/(x15 - x23 - x34) + 4/x34 + 
   (-8*x12 + 16*x34 + 16*x45 - 24*x5)/(x15*(x15 - x23 - x34)) + 
   (-4*x12 - 8*x23 + 8*x45 - 4*x5)/(x15*x34) + 24/(x12 + x15 - x34 - x5) + 
   (8*x45 - 16*x5)/((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (8*x5)/x15^2 - (16*x5)/x34^2 + (32*x23*x5)/(x15*x34^2) - 
   (16*x23^2*x5)/(x15^2*x34^2) - (8*x23*x5)/(x15^2*x34) + 
   (-16*x23 - 8*x34 + 8*x5)/(x15*(x12 + x15 - x34 - x5)) + 
   (-4*x34 - 8*x45 + 8*x5)/(x15 - x23 - x34)^2 + 
   (-36*x15 + 48*x23 - 40*x45 + 40*x5)/(x34*(x12 + x15 - x34 - x5)) + 
   (-4*x12*x34 + 4*x34^2 + 8*x34*x45 - 12*x34*x5)/(x15*(x15 - x23 - x34)^2) + 
   (16*x23*x45*x5)/(x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*x23*x5^2)/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (16*x23^2*x5^2)/(x15^2*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (-8*x15 - 8*x45 + 16*x5)/(x12*x15 + x15^2 - x15*x34 - 
     x15*x5 + x34*x5) + (24*x15^2 - 24*x15*x23 + 40*x15*x45 - 16*x23*x45 + 
     16*x45^2 - 24*x15*x5 - 32*x23*x5 - 16*x45*x5)/
    (x34^2*(x12 + x15 - x34 - x5)) + (-8*x34*x45 - 8*x45^2 + 24*x34*x5 + 
     40*x45*x5 - 40*x5^2)/(x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-32*x23^2 + 32*x23*x45 - 16*x45^2 - 16*x23*x5 + 32*x45*x5 - 32*x5^2)/
    (x15*x34*(x12 + x15 - x34 - x5)) + (8*x23*x5 + 8*x45*x5 - 8*x5^2)/
    (x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (4*x45^2 - 16*x45*x5 + 12*x5^2)/((x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)) + (-8*x23*x45 + 4*x45^2 + 8*x23*x5 - 16*x45*x5 + 
     12*x5^2)/((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (16*x15^2 - 8*x15*x23 + 16*x15*x45 - 40*x15*x5 + 16*x23*x5 - 24*x45*x5 + 
     24*x5^2)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-24*x15^3 + 24*x15^2*x23 - 40*x15^2*x45 + 16*x15*x23*x45 - 16*x15*x45^2 + 
     56*x15^2*x5 - 32*x15*x23*x5 + 48*x15*x45*x5 - 32*x15*x5^2)/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-16*x15^3 + 32*x15^2*x23 - 16*x15*x23^2 - 32*x15^2*x45 + 32*x15*x23*x45 - 
     16*x15*x45^2 + 32*x15^2*x5 - 32*x15*x23*x5 + 32*x15*x45*x5 - 
     16*x15*x5^2)/(x34^3*(x12 + x15 - x34 - x5)) + 
   (16*x15^4 - 32*x15^3*x23 + 16*x15^2*x23^2 + 32*x15^3*x45 - 
     32*x15^2*x23*x45 + 16*x15^2*x45^2 - 32*x15^3*x5 + 32*x15^2*x23*x5 - 
     32*x15^2*x45*x5 + 16*x15^2*x5^2)/(x34^3*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-4*x23*x45^2 + 8*x23*x45*x5 - 4*x23*x5^2)/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (32*x23^2*x5 - 32*x23*x45*x5 + 32*x23*x5^2)/
    (x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (-4*x34*x45^2 + 16*x34*x45*x5 - 16*x34*x5^2)/(x15*(x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)), f1L[125] -> 
  -26/x15 + 70/(3*(x15 - x23 - x34)) - 14/(3*x34) + 
   (2*(16*x34 + 32*x45 - 32*x5))/(3*(x15 - x23 - x34)^2) + 
   (2*(9*x45 - 9*x5))/(3*(x15 - x23 - x34)*x34) - 66/(x12 + x15 - x34 - x5) + 
   (2*(147*x15 - 156*x23 + 154*x45 - 154*x5))/
    (3*x34*(x12 + x15 - x34 - x5)) + (2*(52*x23 + 44*x34 - 8*x5))/
    (3*x15*(x12 + x15 - x34 - x5)) - 4/(x15 - x23 + x45 - x5) + 
   (112*x5)/(3*x15^2) + (152*x5)/(3*x34^2) - (304*x23*x5)/(3*x15*x34^2) + 
   (152*x23^2*x5)/(3*x15^2*x34^2) + (76*x23*x5)/(3*x15^2*x34) + 
   (4*x5)/(x15*(x15 - x23 + x45 - x5)) + (2*(-3*x23 + 3*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (2*(31*x12 + 26*x23 - 38*x45 + 7*x5))/(3*x15*x34) + 
   (2*(-9*x45 + 9*x5))/(3*x34*(x15 - x23 + x45 - x5)) + 
   (2*(-32*x45 + 58*x5))/(3*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(29*x12 - 61*x34 - 67*x45 + 105*x5))/(3*x15*(x15 - x23 - x34)) + 
   (2*(26*x15 + 26*x45 - 64*x5))/(3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (152*x23*x45*x5)/(3*x15*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (76*x23*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (152*x23^2*x5^2)/
    (3*x15^2*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(16*x12*x34 - 16*x34^2 - 32*x34*x45 + 48*x34*x5))/
    (3*x15*(x15 - x23 - x34)^2) + 
   (2*(-114*x15^2 + 114*x15*x23 - 190*x15*x45 + 76*x23*x45 - 76*x45^2 + 
      114*x15*x5 + 152*x23*x5 + 76*x45*x5))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-64*x15^2 + 26*x15*x23 - 64*x15*x45 + 178*x15*x5 - 76*x23*x5 + 
      114*x45*x5 - 114*x5^2))/(3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(26*x23*x45 - 22*x45^2 - 26*x23*x5 + 82*x45*x5 - 
      60*x5^2))/(3*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-16*x45^2 + 64*x45*x5 - 48*x5^2))/(3*(x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)) + 
   (2*(-6*x12*x45 + 6*x12*x5 + 6*x45*x5 - 6*x5^2))/
    (3*x15*x34*(x15 - x23 + x45 - x5)) + 
   (2*(-26*x23*x5 - 38*x45*x5 + 38*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(104*x23^2 - 104*x23*x45 + 76*x45^2 + 28*x23*x5 - 152*x45*x5 + 
      152*x5^2))/(3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*(32*x34*x45 + 38*x45^2 - 84*x34*x5 - 172*x45*x5 + 172*x5^2))/
    (3*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*(76*x15^3 - 152*x15^2*x23 + 76*x15*x23^2 + 152*x15^2*x45 - 
      152*x15*x23*x45 + 76*x15*x45^2 - 152*x15^2*x5 + 152*x15*x23*x5 - 
      152*x15*x45*x5 + 76*x15*x5^2))/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (2*(114*x15^3 - 114*x15^2*x23 + 190*x15^2*x45 - 76*x15*x23*x45 + 
      76*x15*x45^2 - 266*x15^2*x5 + 152*x15*x23*x5 - 228*x15*x45*x5 + 
      152*x15*x5^2))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(-76*x15^4 + 152*x15^3*x23 - 76*x15^2*x23^2 - 
      152*x15^3*x45 + 152*x15^2*x23*x45 - 76*x15^2*x45^2 + 152*x15^3*x5 - 
      152*x15^2*x23*x5 + 152*x15^2*x45*x5 - 76*x15^2*x5^2))/
    (3*x34^3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-152*x23^2*x5 + 152*x23*x45*x5 - 152*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(16*x23*x45^2 - 32*x23*x45*x5 + 16*x23*x5^2))/
    (3*(x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (2*(16*x34*x45^2 - 64*x34*x45*x5 + 64*x34*x5^2))/
    (3*x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)), 
 f1L[126] -> 8/x15 - 11/(x15 - x23 - x34) - 2/(3*x34) + 
   (-37*x12 + 63*x34 + 95*x45 - 153*x5)/(3*x15*(x15 - x23 - x34)) + 
   97/(3*(x12 + x15 - x34 - x5)) + (-6*x15 - 12*x45)/
    (3*x23*(x12 + x15 - x34 - x5)) - 
   (2*x45^2)/(x15*x23*(x12 + x15 - x34 - x5)) + 
   (26*x45 - 38*x5)/(3*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   14/(3*(x15 - x23 + x45 - x5)) + (33*x45 - 33*x5)/
    (3*x34*(x15 - x23 + x45 - x5)) + (19*x23 - 19*x5)/
    (3*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) - (166*x5)/(3*x15^2) - 
   (104*x5)/(3*x34^2) + (208*x23*x5)/(3*x15*x34^2) - 
   (104*x23^2*x5)/(3*x15^2*x34^2) - (52*x23*x5)/(3*x15^2*x34) - 
   (14*x5)/(3*x15*(x15 - x23 + x45 - x5)) + 
   (2*x5^2)/(x23*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (6*x12 + 6*x5)/(3*x23*(x15 - x23 - x34)) + 
   (-78*x34 + 6*x5)/(3*x15*(x12 + x15 - x34 - x5)) + 
   (6*x12 - 6*x15 - 12*x45 + 6*x5)/(3*x23*x34) + 
   (-21*x45 + 21*x5)/(3*(x15 - x23 - x34)*x34) + (-25*x34 - 50*x45 + 50*x5)/
    (3*(x15 - x23 - x34)^2) + (-102*x12 + 52*x45 + 50*x5)/(3*x15*x34) + 
   (-154*x15 - 116*x45 + 116*x5)/(3*x34*(x12 + x15 - x34 - x5)) + 
   (-25*x12*x34 + 25*x34^2 + 50*x34*x45 - 75*x34*x5)/
    (3*x15*(x15 - x23 - x34)^2) + 
   (52*x5)/(3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (104*x23*x45*x5)/(3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (52*x23*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (104*x23^2*x5^2)/(3*x15^2*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (156*x15^2 - 156*x15*x23 + 260*x15*x45 - 
     104*x23*x45 + 104*x45^2 - 156*x15*x5 - 208*x23*x5 - 104*x45*x5)/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (-26*x34*x45 - 58*x45^2 + 62*x34*x5 + 242*x45*x5 - 242*x5^2)/
    (3*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-104*x45^2 + 104*x23*x5 + 208*x45*x5 - 208*x5^2)/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + (52*x45*x5 - 52*x5^2)/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (6*x15^2 + 12*x15*x45 + 6*x45^2 - 12*x15*x5 - 12*x45*x5 + 6*x5^2)/
    (3*x23*x34*(x12 + x15 - x34 - x5)) + 
   (14*x12*x45 - 14*x12*x5 - 14*x45*x5 + 14*x5^2)/
    (3*x15*x34*(x15 - x23 + x45 - x5)) + (25*x45^2 - 100*x45*x5 + 75*x5^2)/
    (3*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-12*x23*x45 + 33*x45^2 + 12*x23*x5 - 118*x45*x5 + 85*x5^2)/
    (3*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (52*x15^2 + 52*x15*x45 - 208*x15*x5 + 104*x23*x5 - 156*x45*x5 + 156*x5^2)/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-156*x15^3 + 156*x15^2*x23 - 260*x15^2*x45 + 104*x15*x23*x45 - 
     104*x15*x45^2 + 364*x15^2*x5 - 208*x15*x23*x5 + 312*x15*x45*x5 - 
     208*x15*x5^2)/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-104*x15^3 + 208*x15^2*x23 - 104*x15*x23^2 - 208*x15^2*x45 + 
     208*x15*x23*x45 - 104*x15*x45^2 + 208*x15^2*x5 - 208*x15*x23*x5 + 
     208*x15*x45*x5 - 104*x15*x5^2)/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (104*x15^4 - 208*x15^3*x23 + 104*x15^2*x23^2 + 208*x15^3*x45 - 
     208*x15^2*x23*x45 + 104*x15^2*x45^2 - 208*x15^3*x5 + 208*x15^2*x23*x5 - 
     208*x15^2*x45*x5 + 104*x15^2*x5^2)/(3*x34^3*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-25*x23*x45^2 + 50*x23*x45*x5 - 25*x23*x5^2)/
    (3*(x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (208*x23^2*x5 - 208*x23*x45*x5 + 208*x23*x5^2)/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (-25*x34*x45^2 + 100*x34*x45*x5 - 100*x34*x5^2)/
    (3*x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)), 
 f1L[131] -> -8/x15 + 8/x34 - (4*x23^2)/(x34*(x12 + x23 - x45)^2) + 
   (4*x23^2 - 8*x23*x45)/(x15*(x12 + x23 - x45)^2) + 
   (-8*x12 - 16*x23 + 16*x45 - 16*x5)/(x15*x34) + 
   (-8*x45 - 8*x5)/(x15*(x12 + x23 - x45)) + 8/(x12 + x15 - x34 - x5) + 
   (-4*x15 + 32*x23 - 16*x45)/(x34*(x12 + x15 - x34 - x5)) - 
   (4*x34*x45^2)/(x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (-16*x23 - 8*x34 + 16*x45 - 8*x5)/(x15*(x12 + x15 - x34 - x5)) - 
   (16*x5)/x34^2 + (32*x23*x5)/(x15*x34^2) - (16*x23^2*x5)/(x15^2*x34^2) - 
   (8*x23*x5)/(x15^2*x34) - (8*x5)/(x12 + x15 - x34 - x5)^2 + 
   (8*x5)/((x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (4*x23^2 + 8*x23*x5)/(x15*x34*(x12 + x23 - x45)) + 
   (4*x23^3 - 4*x23^2*x45 + 4*x23^2*x5)/(x15*x34*(x12 + x23 - x45)^2) + 
   (8*x15 + 8*x45 - 16*x5)/(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) - 
   (16*x23*x45*x5)/(x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x23*x5^2)/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x23^2*x5^2)/(x15^2*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (-24*x15^2 + 24*x15*x23 - 40*x15*x45 + 16*x23*x45 - 
     16*x45^2 + 88*x15*x5 - 96*x23*x5 + 80*x45*x5 - 64*x5^2)/
    (x34^2*(x12 + x15 - x34 - x5)) + (-16*x15^2 + 8*x15*x23 - 16*x15*x45 + 
     40*x15*x5 - 16*x23*x5 + 24*x45*x5 - 24*x5^2)/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-32*x23^2 + 32*x23*x45 - 16*x45^2 - 16*x23*x5 + 16*x45*x5 - 16*x5^2)/
    (x15*x34*(x12 + x15 - x34 - x5)) + 
   (16*x15*x5 - 16*x23*x5 + 16*x45*x5 - 16*x5^2)/
    (x34*(x12 + x15 - x34 - x5)^2) + (-8*x34*x45 + 8*x45^2 - 8*x34*x5 + 
     8*x45*x5 - 8*x5^2)/(x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (-8*x23*x5 - 8*x45*x5 + 8*x5^2)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (16*x15^3 - 32*x15^2*x23 + 16*x15*x23^2 + 32*x15^2*x45 - 
     32*x15*x23*x45 + 16*x15*x45^2 - 32*x15^2*x5 + 32*x15*x23*x5 - 
     32*x15*x45*x5 + 16*x15*x5^2)/(x34^3*(x12 + x15 - x34 - x5)) + 
   (24*x15^3 - 24*x15^2*x23 + 40*x15^2*x45 - 16*x15*x23*x45 + 16*x15*x45^2 - 
     56*x15^2*x5 + 32*x15*x23*x5 - 48*x15*x45*x5 + 32*x15*x5^2)/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-16*x15^4 + 32*x15^3*x23 - 16*x15^2*x23^2 - 32*x15^3*x45 + 
     32*x15^2*x23*x45 - 16*x15^2*x45^2 + 32*x15^3*x5 - 32*x15^2*x23*x5 + 
     32*x15^2*x45*x5 - 16*x15^2*x5^2)/(x34^3*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (32*x23^2*x5 - 32*x23*x45*x5 + 32*x23*x5^2)/
    (x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (-32*x15^2*x5 + 64*x15*x23*x5 - 32*x23^2*x5 - 64*x15*x45*x5 + 
     64*x23*x45*x5 - 32*x45^2*x5 + 64*x15*x5^2 - 64*x23*x5^2 + 64*x45*x5^2 - 
     32*x5^3)/(x34^2*(x12 + x15 - x34 - x5)^2), 
 f1L[132] -> 34/(3*x15) - 76/(3*x34) + (2*(3*x12 + 6*x15 - 3*x45))/
    (3*x23*x34) + (32*x23^2)/(3*x34*(x12 + x23 - x45)^2) + 
   (2*x23)/(x34*(x12 + x23 - x45)) + (2*x45)/(x15*x23) + 
   (2*(-16*x23^2 + 32*x23*x45))/(3*x15*(x12 + x23 - x45)^2) - 
   88/(3*(x12 + x15 - x34 - x5)) + (32*x34*x45^2)/(3*x15*(x12 + x23 - x45)^2*
     (x12 + x15 - x34 - x5)) + (2*(6*x15 + 6*x45))/
    (3*x23*(x12 + x15 - x34 - x5)) + (2*(31*x15 - 104*x23 + 76*x45))/
    (3*x34*(x12 + x15 - x34 - x5)) + (2*(-9*x45 - 20*x5))/
    (3*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + (152*x5)/(3*x34^2) - 
   (304*x23*x5)/(3*x15*x34^2) + (152*x23^2*x5)/(3*x15^2*x34^2) + 
   (76*x23*x5)/(3*x15^2*x34) + (112*x5)/(3*(x12 + x15 - x34 - x5)^2) + 
   (2*(32*x45 + 20*x5))/(3*x15*(x12 + x23 - x45)) + 
   (2*(52*x23 + 44*x34 - 52*x45 + 44*x5))/(3*x15*(x12 + x15 - x34 - x5)) + 
   (2*(47*x12 + 58*x23 - 76*x45 + 67*x5))/(3*x15*x34) + 
   (2*(-6*x15^2 - 6*x15*x45 + 6*x15*x5))/(3*x23*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-16*x23^2 - 6*x23*x45 - 32*x23*x5))/(3*x15*x34*(x12 + x23 - x45)) + 
   (2*(-16*x23^3 + 16*x23^2*x45 - 16*x23^2*x5))/
    (3*x15*x34*(x12 + x23 - x45)^2) + (152*x23*x45*x5)/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (76*x23*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (152*x23^2*x5^2)/(3*x15^2*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(-26*x15 - 26*x45 + 64*x5))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(26*x23*x5 + 38*x45*x5 - 38*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(32*x34*x45 - 38*x45^2 + 20*x34*x5 - 20*x45*x5 + 20*x5^2))/
    (3*x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (2*(104*x23^2 - 104*x23*x45 + 76*x45^2 + 28*x23*x5 - 76*x45*x5 + 76*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-76*x15*x5 + 76*x23*x5 - 76*x45*x5 + 76*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) + 
   (2*(64*x15^2 - 26*x15*x23 + 64*x15*x45 - 178*x15*x5 + 76*x23*x5 - 
      114*x45*x5 + 114*x5^2))/(3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(114*x15^2 - 114*x15*x23 + 190*x15*x45 - 76*x23*x45 + 
      76*x45^2 - 418*x15*x5 + 456*x23*x5 - 380*x45*x5 + 304*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-114*x15^3 + 114*x15^2*x23 - 190*x15^2*x45 + 76*x15*x23*x45 - 
      76*x15*x45^2 + 266*x15^2*x5 - 152*x15*x23*x5 + 228*x15*x45*x5 - 
      152*x15*x5^2))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(-76*x15^3 + 152*x15^2*x23 - 76*x15*x23^2 - 
      152*x15^2*x45 + 152*x15*x23*x45 - 76*x15*x45^2 + 152*x15^2*x5 - 
      152*x15*x23*x5 + 152*x15*x45*x5 - 76*x15*x5^2))/
    (3*x34^3*(x12 + x15 - x34 - x5)) + 
   (2*(76*x15^4 - 152*x15^3*x23 + 76*x15^2*x23^2 + 152*x15^3*x45 - 
      152*x15^2*x23*x45 + 76*x15^2*x45^2 - 152*x15^3*x5 + 152*x15^2*x23*x5 - 
      152*x15^2*x45*x5 + 76*x15^2*x5^2))/
    (3*x34^3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-152*x23^2*x5 + 152*x23*x45*x5 - 152*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(152*x15^2*x5 - 304*x15*x23*x5 + 152*x23^2*x5 + 304*x15*x45*x5 - 
      304*x23*x45*x5 + 152*x45^2*x5 - 304*x15*x5^2 + 304*x23*x5^2 - 
      304*x45*x5^2 + 152*x5^3))/(3*x34^2*(x12 + x15 - x34 - x5)^2), 
 f1L[133] -> 19/x15 + 58/(3*x34) - (25*x23^2)/(3*x34*(x12 + x23 - x45)^2) + 
   (17*x23)/(3*x34*(x12 + x23 - x45)) - (19*x45)/(3*x15*x23) + 
   (-19*x12 - 14*x15 + 19*x45)/(3*x23*x34) + (25*x23^2 - 50*x23*x45)/
    (3*x15*(x12 + x23 - x45)^2) + (-109*x12 - 20*x23 + 98*x45 - 41*x5)/
    (3*x15*x34) + (-6*x23 - 20*x45 - 16*x5)/(3*x15*(x12 + x23 - x45)) + 
   28/(x12 + x15 - x34 - x5) + (-102*x15 - 104*x45)/
    (3*x34*(x12 + x15 - x34 - x5)) + (-14*x15 - 14*x45)/
    (3*x23*(x12 + x15 - x34 - x5)) - (25*x34*x45^2)/
    (3*x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (6*x23 + 6*x45 - 18*x5)/(3*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) - (104*x5)/(3*x34^2) + 
   (208*x23*x5)/(3*x15*x34^2) - (104*x23^2*x5)/(3*x15^2*x34^2) - 
   (52*x23*x5)/(3*x15^2*x34) - (166*x5)/(3*(x12 + x15 - x34 - x5)^2) - 
   (2*x5^2)/(x15*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) + 
   (-78*x34 + 6*x5)/(3*x15*(x12 + x15 - x34 - x5)) + 
   (-6*x23 + 6*x45 + 6*x5)/(3*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) + 
   (21*x45 + 10*x5)/(3*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (14*x15^2 + 14*x15*x45 - 14*x15*x5)/(3*x23*x34*(x12 + x15 - x34 - x5)) + 
   (-5*x23^2 + 38*x23*x45 + 14*x23*x5)/(3*x15*x34*(x12 + x23 - x45)) + 
   (25*x23^3 - 25*x23^2*x45 + 25*x23^2*x5)/(3*x15*x34*(x12 + x23 - x45)^2) - 
   (52*x5)/(3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (104*x23*x45*x5)/(3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (52*x23*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (104*x23^2*x5^2)/(3*x15^2*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-156*x15^2 + 156*x15*x23 - 260*x15*x45 + 
     104*x23*x45 - 104*x45^2 + 572*x15*x5 - 624*x23*x5 + 520*x45*x5 - 
     416*x5^2)/(3*x34^2*(x12 + x15 - x34 - x5)) + 
   (-52*x15^2 - 52*x15*x45 + 208*x15*x5 - 104*x23*x5 + 156*x45*x5 - 156*x5^2)/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (104*x15*x5 - 104*x23*x5 + 104*x45*x5 - 104*x5^2)/
    (3*x34*(x12 + x15 - x34 - x5)^2) + 
   (-104*x45^2 + 104*x23*x5 + 104*x45*x5 - 104*x5^2)/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (-26*x34*x45 + 58*x45^2 - 10*x34*x5 + 10*x45*x5 - 10*x5^2)/
    (3*x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (6*x45^2 - 12*x45*x5 + 6*x5^2)/(3*x15*x34*(x15 - x23 + x45 - x5)) + 
   (6*x45^2 - 24*x45*x5 + 24*x5^2)/(3*x15*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) + (-52*x45*x5 + 52*x5^2)/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (104*x15^3 - 208*x15^2*x23 + 104*x15*x23^2 + 208*x15^2*x45 - 
     208*x15*x23*x45 + 104*x15*x45^2 - 208*x15^2*x5 + 208*x15*x23*x5 - 
     208*x15*x45*x5 + 104*x15*x5^2)/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (156*x15^3 - 156*x15^2*x23 + 260*x15^2*x45 - 104*x15*x23*x45 + 
     104*x15*x45^2 - 364*x15^2*x5 + 208*x15*x23*x5 - 312*x15*x45*x5 + 
     208*x15*x5^2)/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-104*x15^4 + 208*x15^3*x23 - 104*x15^2*x23^2 - 208*x15^3*x45 + 
     208*x15^2*x23*x45 - 104*x15^2*x45^2 + 208*x15^3*x5 - 208*x15^2*x23*x5 + 
     208*x15^2*x45*x5 - 104*x15^2*x5^2)/(3*x34^3*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (208*x23^2*x5 - 208*x23*x45*x5 + 208*x23*x5^2)/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (-208*x15^2*x5 + 416*x15*x23*x5 - 208*x23^2*x5 - 416*x15*x45*x5 + 
     416*x23*x45*x5 - 208*x45^2*x5 + 416*x15*x5^2 - 416*x23*x5^2 + 
     416*x45*x5^2 - 208*x5^3)/(3*x34^2*(x12 + x15 - x34 - x5)^2), 
 f1L[139] -> 52/(3*x15) - 48/x34 - (2*x45)/(x15*x23) + 
   (2*(-3*x12 - 6*x15 + 3*x45))/(3*x23*x34) + 
   (2*(50*x12 + 78*x23 - 76*x45 - 12*x5))/(3*x15*x34) - 
   108/(x12 + x15 - x34 - x5) + (2*(-6*x15 - 6*x45))/
    (3*x23*(x12 + x15 - x34 - x5)) + 
   (2*(216*x15 - 234*x23 + 218*x45 - 212*x5))/
    (3*x34*(x12 + x15 - x34 - x5)) + (200*x5)/(3*x15^2) + 
   (152*x5)/(3*x34^2) - (304*x23*x5)/(3*x15*x34^2) + 
   (152*x23^2*x5)/(3*x15^2*x34^2) + (76*x23*x5)/(x15^2*x34) + 
   (2*(104*x23 + 76*x34 - 52*x45 + 128*x5))/(3*x15*(x12 + x15 - x34 - x5)) + 
   (2*(6*x15^2 + 6*x15*x45 - 6*x15*x5))/(3*x23*x34*(x12 + x15 - x34 - x5)) + 
   (2*(26*x15 + 26*x23 - 29*x45))/(3*(x15*x45 - x23*x5)) - 
   (2*x45*x5)/(x15*(x15*x45 - x23*x5)) + 
   (2*(32*x12*x15 - 52*x15^2 - 32*x12*x23 + 78*x15*x23 - 26*x23^2 - 
      3*x12*x45 + 3*x12*x5 + 32*x15*x5 - 32*x23*x5))/
    (3*x34*(x15*x45 - x23*x5)) + 
   (2*(16*x15^3 - 16*x15*x23^2 - 32*x15*x23*x5 + 32*x23^2*x5))/
    (3*(x15*x45 - x23*x5)^2) + 
   (2*(16*x12*x15^3 - 16*x15^4 - 32*x12*x15^2*x23 + 32*x15^3*x23 + 
      16*x12*x15*x23^2 - 16*x15^2*x23^2 + 16*x15^3*x5 - 32*x15^2*x23*x5 + 
      16*x15*x23^2*x5))/(3*x34*(x15*x45 - x23*x5)^2) + 
   (2*(26*x15 + 26*x45 - 64*x5))/(3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (152*x23*x45*x5)/(3*x15*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (76*x23*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (152*x23^2*x5^2)/
    (3*x15^2*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-78*x15^2 + 52*x15*x23 + 26*x15*x34 - 26*x23*x45 - 22*x34*x45 + 
      58*x15*x5 + 26*x23*x5 - 32*x45*x5))/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (2*(-114*x15^2 + 114*x15*x23 - 190*x15*x45 + 
      76*x23*x45 - 76*x45^2 + 114*x15*x5 + 152*x23*x5 + 76*x45*x5))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-64*x15^2 + 26*x15*x23 - 64*x15*x45 + 178*x15*x5 - 76*x23*x5 + 
      114*x45*x5 - 114*x5^2))/(3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(-26*x23*x5 - 38*x45*x5 + 38*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(104*x23^2 - 104*x23*x45 + 76*x45^2 - 48*x23*x5 - 76*x45*x5 + 76*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*(76*x15^3 - 152*x15^2*x23 + 76*x15*x23^2 + 152*x15^2*x45 - 
      152*x15*x23*x45 + 76*x15*x45^2 - 152*x15^2*x5 + 152*x15*x23*x5 - 
      152*x15*x45*x5 + 76*x15*x5^2))/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (2*(114*x15^3 - 114*x15^2*x23 + 190*x15^2*x45 - 76*x15*x23*x45 + 
      76*x15*x45^2 - 266*x15^2*x5 + 152*x15*x23*x5 - 228*x15*x45*x5 + 
      152*x15*x5^2))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(-76*x15^4 + 152*x15^3*x23 - 76*x15^2*x23^2 - 
      152*x15^3*x45 + 152*x15^2*x23*x45 - 76*x15^2*x45^2 + 152*x15^3*x5 - 
      152*x15^2*x23*x5 + 152*x15^2*x45*x5 - 76*x15^2*x5^2))/
    (3*x34^3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-152*x23^2*x5 + 152*x23*x45*x5 - 152*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(52*x15^3 - 78*x15^2*x23 + 26*x15*x23^2 - 84*x15^2*x5 + 
      110*x15*x23*x5 - 26*x23^2*x5 + 32*x15*x5^2 - 32*x23*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (2*(-32*x15^4 + 32*x15^3*x23 + 16*x15^3*x34 + 32*x15^3*x5 - 
      32*x15*x23^2*x5 - 32*x15*x23*x34*x5 + 16*x23*x34*x45*x5 - 
      32*x15*x23*x5^2 + 32*x23^2*x5^2))/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (2*(16*x15^5 - 32*x15^4*x23 + 16*x15^3*x23^2 - 
      32*x15^4*x5 + 64*x15^3*x23*x5 - 32*x15^2*x23^2*x5 + 16*x15^3*x5^2 - 
      32*x15^2*x23*x5^2 + 16*x15*x23^2*x5^2))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2), f1L[140] -> 8/x15 - 2/(3*x34) + 
   (19*x12 + 14*x15 - 19*x45)/(3*x23*x34) + (19*x45)/(3*x15*x23) + 
   38/(3*(x12 + x15 - x34 - x5)) + (14*x15 + 14*x45)/
    (3*x23*(x12 + x15 - x34 - x5)) + (-104*x34 - 56*x5)/
    (3*x15*(x12 + x15 - x34 - x5)) - (256*x5)/(3*x15^2) - 
   (104*x5)/(3*x34^2) + (208*x23*x5)/(3*x15*x34^2) - 
   (104*x23^2*x5)/(3*x15^2*x34^2) - (52*x23*x5)/(x15^2*x34) + 
   (-128*x12 + 104*x45 + 76*x5)/(3*x15*x34) + (-121*x15 - 156*x45 + 118*x5)/
    (3*x34*(x12 + x15 - x34 - x5)) + (-14*x15^2 - 14*x15*x45 + 14*x15*x5)/
    (3*x23*x34*(x12 + x15 - x34 - x5)) + (-12*x15 - 12*x23 + 7*x45)/
    (3*(x15*x45 - x23*x5)) + (19*x45*x5)/(3*x15*(x15*x45 - x23*x5)) + 
   (-26*x12*x15 + 12*x15^2 + 26*x12*x23 - 12*x15*x23 + 19*x12*x45 - 
     19*x12*x5 - 14*x15*x5 + 14*x23*x5)/(3*x34*(x15*x45 - x23*x5)) + 
   (-19*x15^3 + 19*x15*x23^2 + 38*x15*x23*x5 - 38*x23^2*x5)/
    (3*(x15*x45 - x23*x5)^2) + (-19*x12*x15^3 + 19*x15^4 + 38*x12*x15^2*x23 - 
     38*x15^3*x23 - 19*x12*x15*x23^2 + 19*x15^2*x23^2 - 19*x15^3*x5 + 
     38*x15^2*x23*x5 - 19*x15*x23^2*x5)/(3*x34*(x15*x45 - x23*x5)^2) + 
   (52*x5)/(3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (104*x23*x45*x5)/(3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (52*x23*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (104*x23^2*x5^2)/(3*x15^2*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (156*x15^2 - 156*x15*x23 + 260*x15*x45 - 
     104*x23*x45 + 104*x45^2 - 156*x15*x5 - 208*x23*x5 - 104*x45*x5)/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (24*x15^2 - 12*x15*x23 - 12*x15*x34 + 33*x34*x45 - 26*x15*x5 + 14*x45*x5)/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-104*x45^2 + 208*x23*x5 + 104*x45*x5 - 104*x5^2)/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + (52*x45*x5 - 52*x5^2)/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (52*x15^2 + 52*x15*x45 - 208*x15*x5 + 104*x23*x5 - 156*x45*x5 + 156*x5^2)/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-156*x15^3 + 156*x15^2*x23 - 260*x15^2*x45 + 104*x15*x23*x45 - 
     104*x15*x45^2 + 364*x15^2*x5 - 208*x15*x23*x5 + 312*x15*x45*x5 - 
     208*x15*x5^2)/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-104*x15^3 + 208*x15^2*x23 - 104*x15*x23^2 - 208*x15^2*x45 + 
     208*x15*x23*x45 - 104*x15*x45^2 + 208*x15^2*x5 - 208*x15*x23*x5 + 
     208*x15*x45*x5 - 104*x15*x5^2)/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (104*x15^4 - 208*x15^3*x23 + 104*x15^2*x23^2 + 208*x15^3*x45 - 
     208*x15^2*x23*x45 + 104*x15^2*x45^2 - 208*x15^3*x5 + 208*x15^2*x23*x5 - 
     208*x15^2*x45*x5 + 104*x15^2*x5^2)/(3*x34^3*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-12*x15^3 + 12*x15^2*x23 + 26*x15^2*x5 - 
     26*x15*x23*x5 - 14*x15*x5^2 + 14*x23*x5^2)/(3*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (208*x23^2*x5 - 208*x23*x45*x5 + 208*x23*x5^2)/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (38*x15^4 - 38*x15^3*x23 - 19*x15^3*x34 - 38*x15^3*x5 + 38*x15*x23^2*x5 + 
     38*x15*x23*x34*x5 - 19*x23*x34*x45*x5 + 38*x15*x23*x5^2 - 38*x23^2*x5^2)/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-19*x15^5 + 38*x15^4*x23 - 19*x15^3*x23^2 + 38*x15^4*x5 - 
     76*x15^3*x23*x5 + 38*x15^2*x23^2*x5 - 19*x15^3*x5^2 + 
     38*x15^2*x23*x5^2 - 19*x15*x23^2*x5^2)/(3*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2), f1L[146] -> -6/x15 - (16*x23^2)/(x15*x34^2) + 
   (-16*x15 + 32*x23)/x34^2 + 10/x34 + (2*x12 + 4*x15 - 2*x45)/(x23*x34) + 
   (2*x45)/(x15*x23) - (8*x45)/(x12*x34) + (8*x45^2)/(x12^2*x34) + 
   (-8*x23 + 8*x45)/(x12*x15) + (-8*x23^2 + 16*x23*x45 - 8*x45^2)/
    (x12^2*x15) + (6*x12 + 8*x23 - 6*x5)/(x15*x34) - 
   2/(x12 + x15 - x34 - x5) + (16*x23)/(x12*(x12 + x15 - x34 - x5)) + 
   (8*x23^2)/(x12^2*(x12 + x15 - x34 - x5)) + 
   (4*x15 + 4*x45)/(x23*(x12 + x15 - x34 - x5)) + 
   (14*x15 - 16*x23 + 8*x45 - 16*x5)/(x34*(x12 + x15 - x34 - x5)) - 
   4/(x15 - x23 + x45 - x5) + (8*x45^2*x5)/(x12^2*x34^2) + 
   (4*x5)/(x15*(x15 - x23 + x45 - x5)) - (8*x23^2*x5^2)/(x12^2*x15*x34^2) + 
   (-2*x23 + 2*x5)/((x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (-6*x45 + 6*x5)/(x34*(x15 - x23 + x45 - x5)) + 
   (-4*x15^2 - 4*x15*x45 + 4*x15*x5)/(x23*x34*(x12 + x15 - x34 - x5)) + 
   (-8*x23^2 + 8*x23*x45 - 16*x23*x5)/(x12*x34*(x12 + x15 - x34 - x5)) + 
   (8*x23^2 - 40*x23*x45 + 16*x45^2 + 24*x23*x5)/(x12*x15*x34) - 
   (16*x23^2)/(x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-16*x15^2 + 16*x23^2 - 32*x15*x45 - 16*x45^2 + 16*x15*x5 + 32*x23*x5)/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-16*x45^2 - 16*x45*x5)/(x12*x34^2) + (8*x15*x5 - 16*x23*x5 + 16*x45*x5)/
    (x34^2*(x12 + x15 - x34 - x5)) + (16*x23^2*x5 - 16*x23*x45*x5)/
    (x12^2*x15*x34) + (-16*x23^2*x5 + 16*x23*x45*x5)/
    (x12^2*x34*(x12 + x15 - x34 - x5)) + (64*x23*x45*x5 - 32*x45^2*x5)/
    (x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (32*x23*x45*x5 - 16*x45^2*x5)/(x12*x15^2*x34) + 
   (8*x23^2*x5 + 32*x23*x45*x5 - 16*x45^2*x5)/(x12*x15*x34^2) + 
   (16*x23^2*x5 - 32*x23*x45*x5 + 16*x45^2*x5)/
    (x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x15^3 - 32*x15^2*x23 + 16*x15*x23^2 + 32*x15^2*x45 - 32*x15*x23*x45 + 
     16*x15*x45^2 - 16*x15^2*x5 + 16*x23^2*x5 - 32*x23*x45*x5 + 16*x45^2*x5)/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (32*x23^2*x5 - 64*x23*x45*x5 + 32*x45^2*x5)/
    (x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-4*x12*x45 + 4*x12*x5 + 4*x45*x5 - 4*x5^2)/
    (x15*x34*(x15 - x23 + x45 - x5)) + 
   (-8*x23^2*x5 + 16*x23*x45*x5 - 8*x45^2*x5 + 16*x23*x5^2 - 16*x45*x5^2)/
    (x12*x34^2*(x12 + x15 - x34 - x5)) + 
   (-16*x23^2*x5^2 + 32*x23*x45*x5^2 - 16*x45^2*x5^2)/
    (x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x23^2*x5^2 - 16*x23*x45*x5^2 + 8*x45^2*x5^2)/
    (x12^2*x34^2*(x12 + x15 - x34 - x5)) + (-32*x23*x45*x5^2 + 16*x45^2*x5^2)/
    (x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)), 
 f1L[147] -> 11/x15 - (16*x23^2)/(3*x15*x34^2) + 
   (-16*x15 + 32*x23)/(3*x34^2) - 71/(3*x34) + 
   (28*x23 - 28*x45)/(3*x12*x15) - (19*x45)/(3*x15*x23) - 
   (20*x45)/(3*x12*x34) - (4*x45^2)/(3*x12^2*x34) + 
   (-19*x12 - 14*x15 + 19*x45)/(3*x23*x34) + (4*x23^2 - 8*x23*x45 + 4*x45^2)/
    (3*x12^2*x15) + 19/(3*(x12 + x15 - x34 - x5)) - 
   (8*x23)/(3*x12*(x12 + x15 - x34 - x5)) - 
   (4*x23^2)/(3*x12^2*(x12 + x15 - x34 - x5)) + 
   (-14*x15 - 14*x45)/(3*x23*(x12 + x15 - x34 - x5)) + 
   14/(3*(x15 - x23 + x45 - x5)) + (33*x45 - 33*x5)/
    (3*x34*(x15 - x23 + x45 - x5)) + (19*x23 - 19*x5)/
    (3*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) - 
   (4*x45^2*x5)/(3*x12^2*x34^2) - (14*x5)/(3*x15*(x15 - x23 + x45 - x5)) + 
   (4*x23^2*x5^2)/(3*x12^2*x15*x34^2) + (-33*x12 - 28*x23 + 33*x5)/
    (3*x15*x34) + (-61*x15 + 8*x23 - 28*x45 + 56*x5)/
    (3*x34*(x12 + x15 - x34 - x5)) + (14*x15^2 + 14*x15*x45 - 14*x15*x5)/
    (3*x23*x34*(x12 + x15 - x34 - x5)) + 
   (20*x23^2 - 4*x23*x45 - 8*x45^2 + 12*x23*x5)/(3*x12*x15*x34) + 
   (8*x23^2)/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x15^2 - 8*x23^2 + 16*x15*x45 + 8*x45^2 - 8*x15*x5 - 16*x23*x5)/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-20*x23^2 + 20*x23*x45 + 56*x23*x5 - 48*x45*x5)/
    (3*x12*x34*(x12 + x15 - x34 - x5)) + 
   (24*x15^2 - 48*x15*x23 + 24*x23^2 + 48*x15*x45 - 48*x23*x45 + 24*x45^2 - 
     28*x15*x5 + 8*x23*x5 - 8*x45*x5)/(3*x34^2*(x12 + x15 - x34 - x5)) + 
   (-16*x45^2 + 8*x45*x5)/(3*x12*x34^2) + (8*x23^2*x5 - 8*x23*x45*x5)/
    (3*x12^2*x34*(x12 + x15 - x34 - x5)) + (-8*x23^2*x5 + 8*x23*x45*x5)/
    (3*x12^2*x15*x34) + (-16*x23^2*x5 + 32*x23*x45*x5 - 16*x45^2*x5)/
    (3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-8*x23^2*x5 + 16*x23*x45*x5 - 8*x45^2*x5)/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-8*x15^3 + 16*x15^2*x23 - 8*x15*x23^2 - 16*x15^2*x45 + 16*x15*x23*x45 - 
     8*x15*x45^2 + 8*x15^2*x5 - 8*x23^2*x5 + 16*x23*x45*x5 - 8*x45^2*x5)/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-16*x23*x45*x5 + 8*x45^2*x5)/(3*x12*x15^2*x34) + 
   (20*x23^2*x5 - 16*x23*x45*x5 + 8*x45^2*x5)/(3*x12*x15*x34^2) + 
   (-32*x23*x45*x5 + 16*x45^2*x5)/(3*x12*x15*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (14*x12*x45 - 14*x12*x5 - 14*x45*x5 + 14*x5^2)/
    (3*x15*x34*(x15 - x23 + x45 - x5)) + 
   (-20*x23^2*x5 + 40*x23*x45*x5 - 20*x45^2*x5 - 8*x23*x5^2 + 8*x45*x5^2)/
    (3*x12*x34^2*(x12 + x15 - x34 - x5)) + (16*x23*x45*x5^2 - 8*x45^2*x5^2)/
    (3*x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-4*x23^2*x5^2 + 8*x23*x45*x5^2 - 4*x45^2*x5^2)/
    (3*x12^2*x34^2*(x12 + x15 - x34 - x5)) + 
   (8*x23^2*x5^2 - 16*x23*x45*x5^2 + 8*x45^2*x5^2)/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)), 
 f1L[149] -> 52/(3*x15) - 58/(3*x34) - 256/(3*(x12 + x15 - x34 - x5)) + 
   4/(x15 - x23 + x45 - x5) + (2*(9*x45 - 9*x5))/
    (3*x34*(x15 - x23 + x45 - x5)) + (152*x5)/(3*x34^2) - 
   (304*x23*x5)/(3*x15*x34^2) + (152*x23^2*x5)/(3*x15^2*x34^2) + 
   (76*x23*x5)/(3*x15^2*x34) + (200*x5)/(3*(x12 + x15 - x34 - x5)^2) - 
   (4*x5)/(x15*(x15 - x23 + x45 - x5)) + 
   (2*(64*x15 - 156*x23 + 90*x45 + 24*x5))/(3*x34*(x12 + x15 - x34 - x5)) + 
   (2*(38*x12 + 58*x23 - 76*x45 + 76*x5))/(3*x15*x34) + 
   (2*(104*x23 + 76*x34 - 52*x45 + 128*x5))/(3*x15*(x12 + x15 - x34 - x5)) + 
   (2*(93*x12 + 71*x15 - 66*x23 - 87*x34 - 35*x45 - 35*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (152*x23*x45*x5)/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (76*x23*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (152*x23^2*x5^2)/(3*x15^2*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(-26*x15 - 26*x45 + 64*x5))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-45*x12*x15 + 52*x12*x23 - 26*x12*x45 + 45*x15*x45 - 46*x23*x45 + 
      26*x45^2 + 38*x12*x5 - 16*x15*x5 + 3*x23*x5 - 38*x45*x5))/
    (3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (2*(-46*x12*x23 + 10*x23^2 - 32*x12*x34 + 46*x23*x34 + 32*x34^2 + 
      32*x12*x45 + 52*x23*x45 + 6*x34*x45 - 26*x45^2 - 76*x12*x5 - 
      12*x23*x5 + 32*x34*x5 + 38*x45*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (2*(16*x12*x15*x34 + 16*x15^2*x34 - 16*x15*x34^2 + 32*x12*x23*x45 + 
      32*x15*x23*x45 + 32*x12*x34*x45 + 32*x15*x34*x45 - 32*x23*x34*x45 - 
      32*x34^2*x45 + 32*x23*x45^2 + 16*x34*x45^2 - 32*x12*x15*x5 - 
      16*x15^2*x5 + 64*x12*x23*x5 + 48*x15*x23*x5 - 80*x23^2*x5 + 
      16*x15*x34*x5 - 128*x23*x34*x5 - 32*x12*x45*x5 + 16*x15*x45*x5 - 
      128*x23*x45*x5 + 32*x45^2*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (2*(26*x23*x5 + 38*x45*x5 - 38*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(3*x12*x23 - 3*x23*x34 - 3*x23*x45 - 3*x12*x5 + 3*x23*x5 + 3*x34*x5 + 
      3*x45*x5 - 3*x5^2))/(3*(x15 - x23 + x45 - x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*(6*x12*x45 - 6*x12*x5 - 6*x45*x5 + 6*x5^2))/
    (3*x15*x34*(x15 - x23 + x45 - x5)) + 
   (2*(104*x23^2 - 104*x23*x45 + 76*x45^2 - 48*x23*x5 - 76*x45*x5 + 76*x5^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*(64*x15^2 - 26*x15*x23 + 64*x15*x45 - 178*x15*x5 + 76*x23*x5 - 
      114*x45*x5 + 114*x5^2))/(3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(-152*x15*x5 + 152*x23*x5 - 152*x45*x5 + 152*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)^2) + 
   (2*(114*x15^2 - 114*x15*x23 + 190*x15*x45 - 76*x23*x45 + 76*x45^2 - 
      418*x15*x5 + 456*x23*x5 - 380*x45*x5 + 304*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-114*x15^3 + 114*x15^2*x23 - 190*x15^2*x45 + 76*x15*x23*x45 - 
      76*x15*x45^2 + 266*x15^2*x5 - 152*x15*x23*x5 + 228*x15*x45*x5 - 
      152*x15*x5^2))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(-76*x15^3 + 152*x15^2*x23 - 76*x15*x23^2 - 
      152*x15^2*x45 + 152*x15*x23*x45 - 76*x15*x45^2 + 152*x15^2*x5 - 
      152*x15*x23*x5 + 152*x15*x45*x5 - 76*x15*x5^2))/
    (3*x34^3*(x12 + x15 - x34 - x5)) + 
   (2*(76*x15^4 - 152*x15^3*x23 + 76*x15^2*x23^2 + 152*x15^3*x45 - 
      152*x15^2*x23*x45 + 76*x15^2*x45^2 - 152*x15^3*x5 + 152*x15^2*x23*x5 - 
      152*x15^2*x45*x5 + 76*x15^2*x5^2))/
    (3*x34^3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-152*x23^2*x5 + 152*x23*x45*x5 - 152*x23*x5^2))/
    (3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*(-10*x12*x23^2 + 6*x12*x23*x45 + 16*x23^2*x45 - 18*x12*x23*x5 - 
      2*x23^2*x5 - 26*x23*x45*x5 + 38*x23*x5^2))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (2*(32*x12*x23*x45^2 - 16*x23^2*x45^2 + 16*x12*x34*x45^2 - 
      32*x23*x34*x45^2 - 16*x34^2*x45^2 - 64*x12*x23^2*x5 + 16*x23^3*x5 - 
      64*x12*x23*x34*x5 + 64*x23^2*x34*x5 + 64*x23*x34^2*x5 - 
      64*x12*x23*x45*x5 + 16*x23^2*x45*x5 + 64*x23*x34*x45*x5 - 
      16*x34*x45^2*x5 + 64*x12*x23*x5^2 + 80*x23^2*x5^2 - 32*x23*x45*x5^2))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (2*(16*x23^2*x45^2 + 16*x12*x15^2*x5 - 48*x12*x15*x23*x5 + 
      48*x12*x23^2*x5 + 16*x12*x15*x45*x5 - 16*x15^2*x45*x5 + 
      48*x15*x23*x45*x5 - 48*x23^2*x45*x5 - 16*x15*x45^2*x5 - 
      32*x12*x23*x5^2 + 16*x15*x23*x5^2 - 48*x23^2*x5^2 + 32*x23*x45*x5^2))/
    (3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (2*(152*x15^2*x5 - 304*x15*x23*x5 + 152*x23^2*x5 + 304*x15*x45*x5 - 
      304*x23*x45*x5 + 152*x45^2*x5 - 304*x15*x5^2 + 304*x23*x5^2 - 
      304*x45*x5^2 + 152*x5^3))/(3*x34^2*(x12 + x15 - x34 - x5)^2) + 
   (2*(16*x12*x23^2*x45^2 - 16*x12*x23^3*x5 - 48*x12*x23^2*x45*x5 - 
      16*x23^3*x45*x5 + 48*x12*x23^2*x5^2 + 48*x23^3*x5^2 - 16*x23^2*x5^3))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2), 
 f1L[150] -> 8/x15 + 31/(3*x34) + (-76*x12 - 26*x23 + 104*x45 - 80*x5)/
    (3*x15*x34) + 104/(3*(x12 + x15 - x34 - x5)) + 
   (-76*x15 - 52*x45 - 104*x5)/(3*x34*(x12 + x15 - x34 - x5)) + 
   (-104*x34 - 56*x5)/(3*x15*(x12 + x15 - x34 - x5)) - 
   14/(3*(x15 - x23 + x45 - x5)) - (104*x5)/(3*x34^2) + 
   (208*x23*x5)/(3*x15*x34^2) - (104*x23^2*x5)/(3*x15^2*x34^2) - 
   (52*x23*x5)/(3*x15^2*x34) - (256*x5)/(3*(x12 + x15 - x34 - x5)^2) + 
   (14*x5)/(3*x15*(x15 - x23 + x45 - x5)) + (-33*x45 + 33*x5)/
    (3*x34*(x15 - x23 + x45 - x5)) + (-71*x12 - 38*x15 - 52*x23 + 45*x34 + 
     33*x45 + 21*x5)/(3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (52*x5)/(3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (104*x23*x45*x5)/(3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (52*x23*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (104*x23^2*x5^2)/(3*x15^2*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-26*x12*x23 + 19*x23^2 + 26*x12*x34 + 26*x23*x34 - 
     26*x34^2 - 26*x12*x45 - 12*x23*x45 - 26*x34*x45 + 80*x12*x5 + 
     88*x23*x5 - 2*x34*x5 - 40*x45*x5)/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (26*x12*x15 + 12*x12*x23 - 26*x15*x45 - 26*x23*x45 - 40*x12*x5 + 
     19*x15*x5 - 31*x23*x5 + 40*x45*x5)/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-19*x12*x15*x34 - 19*x15^2*x34 + 19*x15*x34^2 - 38*x12*x23*x45 - 
     38*x15*x23*x45 - 38*x12*x34*x45 - 38*x15*x34*x45 + 38*x23*x34*x45 + 
     38*x34^2*x45 - 38*x23*x45^2 - 19*x34*x45^2 + 38*x12*x15*x5 + 
     19*x15^2*x5 - 76*x12*x23*x5 - 57*x15*x23*x5 + 95*x23^2*x5 - 
     19*x15*x34*x5 + 152*x23*x34*x5 + 38*x12*x45*x5 - 19*x15*x45*x5 + 
     152*x23*x45*x5 - 38*x45^2*x5)/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (-156*x15^2 + 156*x15*x23 - 260*x15*x45 + 
     104*x23*x45 - 104*x45^2 + 572*x15*x5 - 624*x23*x5 + 520*x45*x5 - 
     416*x5^2)/(3*x34^2*(x12 + x15 - x34 - x5)) + 
   (208*x15*x5 - 208*x23*x5 + 208*x45*x5 - 208*x5^2)/
    (3*x34*(x12 + x15 - x34 - x5)^2) + 
   (-52*x15^2 - 52*x15*x45 + 208*x15*x5 - 104*x23*x5 + 156*x45*x5 - 156*x5^2)/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-104*x45^2 + 208*x23*x5 + 104*x45*x5 - 104*x5^2)/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (-14*x12*x45 + 14*x12*x5 + 14*x45*x5 - 14*x5^2)/
    (3*x15*x34*(x15 - x23 + x45 - x5)) + 
   (-19*x12*x23 + 19*x23*x34 + 19*x23*x45 + 19*x12*x5 - 19*x23*x5 - 
     19*x34*x5 - 19*x45*x5 + 19*x5^2)/(3*(x15 - x23 + x45 - x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-52*x45*x5 + 52*x5^2)/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (104*x15^3 - 208*x15^2*x23 + 104*x15*x23^2 + 208*x15^2*x45 - 
     208*x15*x23*x45 + 104*x15*x45^2 - 208*x15^2*x5 + 208*x15*x23*x5 - 
     208*x15*x45*x5 + 104*x15*x5^2)/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (156*x15^3 - 156*x15^2*x23 + 260*x15^2*x45 - 104*x15*x23*x45 + 
     104*x15*x45^2 - 364*x15^2*x5 + 208*x15*x23*x5 - 312*x15*x45*x5 + 
     208*x15*x5^2)/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-104*x15^4 + 208*x15^3*x23 - 104*x15^2*x23^2 - 208*x15^3*x45 + 
     208*x15^2*x23*x45 - 104*x15^2*x45^2 + 208*x15^3*x5 - 208*x15^2*x23*x5 + 
     208*x15^2*x45*x5 - 104*x15^2*x5^2)/(3*x34^3*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-19*x12*x23^2 - 26*x12*x23*x45 - 19*x23^2*x45 + 
     66*x12*x23*x5 + 83*x23^2*x5 - 40*x23*x5^2)/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (208*x23^2*x5 - 208*x23*x45*x5 + 
     208*x23*x5^2)/(3*x15*x34^2*(x12 + x15 - x34 - x5)) + 
   (-19*x23^2*x45^2 - 19*x12*x15^2*x5 + 57*x12*x15*x23*x5 - 57*x12*x23^2*x5 - 
     19*x12*x15*x45*x5 + 19*x15^2*x45*x5 - 57*x15*x23*x45*x5 + 
     57*x23^2*x45*x5 + 19*x15*x45^2*x5 + 38*x12*x23*x5^2 - 19*x15*x23*x5^2 + 
     57*x23^2*x5^2 - 38*x23*x45*x5^2)/
    (3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (-38*x12*x23*x45^2 + 19*x23^2*x45^2 - 19*x12*x34*x45^2 + 
     38*x23*x34*x45^2 + 19*x34^2*x45^2 + 76*x12*x23^2*x5 - 19*x23^3*x5 + 
     76*x12*x23*x34*x5 - 76*x23^2*x34*x5 - 76*x23*x34^2*x5 + 
     76*x12*x23*x45*x5 - 19*x23^2*x45*x5 - 76*x23*x34*x45*x5 + 
     19*x34*x45^2*x5 - 76*x12*x23*x5^2 - 95*x23^2*x5^2 + 38*x23*x45*x5^2)/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (-208*x15^2*x5 + 416*x15*x23*x5 - 208*x23^2*x5 - 416*x15*x45*x5 + 
     416*x23*x45*x5 - 208*x45^2*x5 + 416*x15*x5^2 - 416*x23*x5^2 + 
     416*x45*x5^2 - 208*x5^3)/(3*x34^2*(x12 + x15 - x34 - x5)^2) + 
   (-19*x12*x23^2*x45^2 + 19*x12*x23^3*x5 + 57*x12*x23^2*x45*x5 + 
     19*x23^3*x45*x5 - 57*x12*x23^2*x5^2 - 57*x23^3*x5^2 + 19*x23^2*x5^3)/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2), 
 f1L[156] -> 8/x12 - 8/x34 + (16*x23)/(x15*x34) + 
   (-8*x15 + 16*x23 - 16*x45)/(x12*x34) + (-16*x23 + 16*x45 - 32*x5)/
    (x12*x15) - 4/(x12 + x15 - x34 - x5) + (52*x15 - 64*x23 + 52*x45 - 12*x5)/
    (x34*(x12 + x15 - x34 - x5)) + (40*x23 - 8*x34 - 24*x45 - 8*x5)/
    (x12*(x12 + x15 - x34 - x5)) + 
   (8*x23*x5)/(x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-12*x15^2 + 16*x15*x23 - 4*x23^2 - 8*x23*x45)/(x34*(x15*x45 - x23*x5)) + 
   (-8*x23^2 + 8*x23*x34 + 8*x23*x45 - 4*x45^2)/(x12*(x15*x45 - x23*x5)) + 
   (-4*x12 + 12*x15 - 32*x23 + 8*x34 + 28*x45 - 8*x5)/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (-12*x15^2 - 8*x15*x23 + 12*x23^2 - 8*x23*x34 - 
     4*x45^2 + 16*x23*x5)/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-8*x23^2*x45 + 16*x23^2*x5)/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (-4*x15^4 + 8*x15^3*x23 - 4*x15^2*x23^2 + 4*x15^2*x23*x5 - 
     8*x15*x23^2*x5 + 4*x23^3*x5)/(x34*(x15*x45 - x23*x5)^2) + 
   (-12*x12*x15 + 16*x12*x23 - 4*x23^2 - 20*x12*x45 + 12*x15*x45 - 
     16*x23*x45 + 20*x45^2 + 4*x12*x5 - 4*x15*x5 - 8*x45*x5)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (32*x23^2 - 32*x23*x45 + 8*x45^2 + 32*x23*x5 - 
     8*x45*x5)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (32*x23^2 - 24*x23*x45 + 8*x45^2 - 4*x45*x5)/(x12*x15*x34) + 
   (4*x15^2 - 8*x15*x23 + 4*x23^2 + 16*x23*x34 - 4*x34^2 + 16*x23*x45 - 
     12*x34*x45 - 20*x45^2 - 4*x15*x5 + 4*x34*x5 + 4*x45*x5)/
    (x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (20*x15^3 - 32*x15^2*x23 + 12*x15*x23^2 - 
     8*x23^2*x45 - 12*x15^2*x5 + 8*x15*x23*x5 + 4*x23^2*x5 - 8*x23*x45*x5)/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-12*x23^2*x34 + 8*x23*x34^2 + 8*x23^2*x45 - 8*x23*x45^2 + 16*x23*x45*x5 - 
     4*x45^2*x5)/(x12*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-4*x15*x23^2*x34 - 4*x23^2*x34^2 + 4*x23^2*x34*x5 + 8*x23^2*x45*x5 - 
     4*x23*x45^2*x5)/(x12*(x15*x45 - x23*x5)^2) + 
   (-32*x23^2 + 40*x23*x45 - 16*x45^2 - 8*x23*x5 - 12*x45*x5 - 12*x5^2)/
    (x12*x34*(x12 + x15 - x34 - x5)) + (-8*x23^2 - 16*x23*x5 - 8*x5^2)/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (16*x15*x5 - 16*x23*x5 + 16*x45*x5 + 8*x5^2)/
    (x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (8*x23^2*x45 - 48*x23^2*x5 + 32*x23*x45*x5 - 32*x23*x5^2)/
    (x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-16*x12*x23^2 + 16*x12*x23*x45 + 12*x23^2*x45 - 8*x12*x45^2 - 
     16*x23*x45^2 + 8*x45^3 + 8*x23^2*x5 + 4*x12*x45*x5 - 16*x23*x45*x5 - 
     4*x45^2*x5 + 8*x23*x5^2)/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-16*x23^2*x34 - 12*x23^2*x45 + 16*x23*x34*x45 + 16*x23*x45^2 - 4*x45^3 + 
     8*x23^2*x5 - 32*x23*x34*x5 - 16*x23*x45*x5 + 4*x34*x45*x5 + 4*x45^2*x5 + 
     8*x23*x5^2)/(x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (8*x12*x23^2 - 8*x15*x23^2 - 16*x23^2*x34 - 24*x23^2*x45 + 24*x12*x23*x5 - 
     24*x15*x23*x5 + 48*x23^2*x5 - 48*x23*x34*x5 - 72*x23*x45*x5 + 
     16*x23*x5^2)/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*x12*x15^2 + 4*x15^3 - 4*x15^2*x34 + 
     16*x12*x15*x45 + 12*x15^2*x45 - 8*x12*x23*x45 - 8*x23^2*x45 + 
     4*x12*x34*x45 - 16*x15*x34*x45 + 16*x23*x34*x45 - 8*x34^2*x45 + 
     24*x12*x45^2 + 8*x15*x45^2 + 24*x23*x45^2 - 40*x34*x45^2 - 20*x45^3 - 
     8*x12*x15*x5 - 8*x15^2*x5 - 20*x12*x23*x5 - 12*x15*x23*x5 - 
     24*x23^2*x5 + 8*x15*x34*x5 + 24*x23*x34*x5 - 20*x12*x45*x5 - 
     12*x15*x45*x5 - 4*x23*x45*x5 + 24*x34*x45*x5 + 12*x45^2*x5 + 
     24*x23*x5^2)/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)^2 + 
   (-8*x23^2*x45^2 - 16*x15*x23^2*x5 + 16*x23^2*x45*x5 - 8*x23*x45^2*x5 - 
     16*x23^2*x5^2)/(x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (-4*x15^4 + 4*x15^2*x23^2 + 4*x15*x23^2*x34 + 
     4*x23^2*x34^2 + 12*x15^2*x23*x5 - 8*x15*x23^2*x5 - 4*x23^3*x5 - 
     4*x23^2*x34*x5 + 4*x23*x45^2*x5 - 8*x23^2*x5^2)/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (8*x23^2*x45^2 + 16*x15*x23^2*x5 - 8*x23^3*x5 - 16*x23^2*x45*x5 + 
     8*x23*x45^2*x5 - 8*x23^2*x5^2)/(x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) + (8*x23^3*x5 + 24*x23^2*x5^2)/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (4*x15^5 - 8*x15^4*x23 + 4*x15^3*x23^2 - 
     4*x15^4*x5 + 4*x15^3*x23*x5 + 4*x15^2*x23^2*x5 - 4*x15*x23^3*x5 + 
     4*x15^2*x23*x5^2 - 8*x15*x23^2*x5^2 + 4*x23^3*x5^2)/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-8*x23^2*x45^2 + 4*x12*x45^3 + 8*x23*x45^3 - 4*x34*x45^3 - 4*x45^4 + 
     16*x23^3*x5 - 16*x12*x23*x45*x5 - 8*x23^2*x45*x5 + 16*x23*x34*x45*x5 - 
     8*x12*x45^2*x5 + 8*x34*x45^2*x5 + 8*x45^3*x5 + 32*x12*x23*x5^2 + 
     16*x23^2*x5^2 - 32*x23*x34*x5^2 - 24*x23*x45*x5^2)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (-4*x15^3*x45 + 8*x15^2*x23*x45 - 
     4*x15*x23^2*x45 + 4*x23^2*x34*x45 - 8*x23*x34^2*x45 + 4*x34^3*x45 - 
     16*x15^2*x45^2 + 24*x15*x23*x45^2 - 4*x23^2*x45^2 - 24*x23*x34*x45^2 + 
     16*x34^2*x45^2 - 24*x15*x45^3 + 8*x23*x45^3 + 24*x34*x45^3 - 4*x45^4 + 
     4*x15^2*x23*x5 - 8*x15*x23^2*x5 + 4*x23^3*x5 + 12*x23^2*x34*x5 - 
     4*x23*x34^2*x5 + 4*x15^2*x45*x5 + 24*x15*x23*x45*x5 - 32*x23^2*x45*x5 - 
     12*x23*x34*x45*x5 - 4*x34^2*x45*x5 + 12*x15*x45^2*x5 + 28*x23*x45^2*x5 - 
     12*x34*x45^2*x5 + 4*x45^3*x5 - 4*x15*x23*x5^2 - 8*x23^2*x5^2 + 
     4*x23*x34*x5^2 - 20*x23*x45*x5^2)/
    (x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (32*x23^3*x5 - 48*x23^2*x45*x5 + 
     96*x23^2*x5^2 - 16*x23*x45*x5^2)/(x15*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (8*x23^2*x34^2 + 16*x23^2*x34*x45 + 
     8*x23^2*x45^2 - 24*x23^2*x34*x5 + 24*x23*x34^2*x5 - 48*x23^2*x45*x5 + 
     48*x23*x34*x45*x5 + 24*x23*x45^2*x5 - 8*x23*x34*x5^2 - 16*x23*x45*x5^2)/
    (x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (32*x23^3*x5 - 32*x23^2*x45*x5 + 48*x23^2*x5^2 - 8*x23*x45*x5^2)/
    (x12*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*x12*x23^2*x45 + 4*x15*x23^2*x45 + 4*x23^2*x45^2 + 4*x12*x15^2*x5 - 
     12*x12*x15*x23*x5 + 12*x12*x23^2*x5 - 4*x23^3*x5 + 8*x12*x15*x45*x5 - 
     4*x15^2*x45*x5 - 12*x12*x23*x45*x5 + 12*x15*x23*x45*x5 - 
     24*x23^2*x45*x5 + 4*x12*x45^2*x5 - 8*x15*x45^2*x5 + 12*x23*x45^2*x5 - 
     4*x45^3*x5 - 12*x12*x23*x5^2 + 4*x15*x23*x5^2 - 12*x23^2*x5^2 + 
     16*x23*x45*x5^2)/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (8*x12*x15*x23^2 + 8*x12*x23^2*x45 - 8*x15*x23^2*x45 - 8*x23^2*x45^2 + 
     24*x12*x15*x23*x5 - 24*x12*x23^2*x5 + 8*x23^3*x5 + 24*x12*x23*x45*x5 - 
     24*x15*x23*x45*x5 + 48*x23^2*x45*x5 - 24*x23*x45^2*x5 - 8*x12*x23*x5^2 + 
     24*x23^2*x5^2 + 16*x23*x45*x5^2)/(x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (-4*x23^2*x34^3 + 4*x23^3*x34*x5 - 
     8*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 4*x23*x45^2*x5^2)/
    (x12*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-8*x15*x23^2 - 8*x23^2*x45 - 48*x15*x23*x5 + 24*x23^2*x5 - 
     48*x23*x45*x5 - 8*x15*x5^2 - 16*x23*x5^2 - 8*x45*x5^2 - 8*x5^3)/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (32*x15*x23*x5 + 32*x23*x45*x5 + 8*x15*x5^2 + 32*x23*x5^2 + 8*x45*x5^2 + 
     8*x5^3)/(x12*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (8*x23^2*x34 + 8*x23^2*x45 + 16*x23^2*x5 + 16*x23*x34*x5 + 16*x23*x45*x5 + 
     64*x23*x5^2 + 8*x34*x5^2 + 8*x45*x5^2 + 16*x5^3)/
    (x12*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-16*x12*x23^3*x5 + 24*x12*x23^2*x45*x5 + 8*x23^3*x45*x5 - 
     48*x12*x23^2*x5^2 - 48*x23^3*x5^2 + 8*x12*x23*x45*x5^2 + 
     24*x23^2*x45*x5^2 - 16*x23^2*x5^3)/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (-8*x23^3*x34*x5 + 8*x23^3*x45*x5 - 
     24*x23^2*x45^2*x5 + 16*x23^3*x5^2 - 24*x23^2*x34*x5^2 + 
     24*x23^2*x45*x5^2 - 8*x23*x45^2*x5^2 - 16*x23^2*x5^3)/
    (x12*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (4*x12*x23^2*x45^2 - 8*x12*x23^3*x5 - 
     12*x12*x23^2*x45*x5 - 4*x23^3*x45*x5 + 24*x12*x23^2*x5^2 + 
     24*x23^3*x5^2 - 4*x12*x23*x45*x5^2 - 12*x23^2*x45*x5^2 + 
     4*x23*x45^2*x5^2 - 8*x23^2*x5^3)/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (8*x15*x23^3*x5 - 8*x23^3*x45*x5 + 24*x23^2*x45^2*x5 + 24*x15*x23^2*x5^2 - 
     24*x23^3*x5^2 - 24*x23^2*x45*x5^2 + 8*x23*x45^2*x5^2 - 8*x23^2*x5^3)/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (4*x23^2*x34*x45^2 - 8*x23*x34*x45^3 + 
     4*x34*x45^4 - 8*x23^3*x34*x5 + 4*x23^3*x45*x5 + 20*x23^2*x34*x45*x5 - 
     8*x23^2*x45^2*x5 - 8*x23*x34*x45^2*x5 + 4*x23*x45^3*x5 - 
     4*x34*x45^3*x5 + 8*x23^3*x5^2 - 8*x23^2*x34*x5^2 - 4*x23^2*x45*x5^2 + 
     12*x23*x34*x45*x5^2 - 4*x23*x45^2*x5^2 + 8*x23^2*x5^3)/
    (x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (-16*x23^3*x34*x5 - 8*x23^3*x45*x5 + 24*x23^2*x34*x45*x5 + 48*x23^3*x5^2 - 
     48*x23^2*x34*x5^2 - 24*x23^2*x45*x5^2 + 8*x23*x34*x45*x5^2 + 
     16*x23^2*x5^3)/(x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-32*x23^3*x5 + 64*x23^2*x45*x5 - 144*x23^2*x5^2 + 
     88*x23*x45*x5^2 + 8*x23*x5^3 + 8*x45*x5^3 + 8*x5^4)/
    (x12*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)), 
 f1L[157] -> -70/(3*x12) + 82/(3*x34) - (2*x45)/(x12*x23) - 
   (2*x45^2)/(x12*x15*x23) - (2*(3*x15 + 3*x45))/(3*x23*x34) - 
   (2*(-76*x23 + 58*x45 - 152*x5))/(3*x12*x15) + 
   32/(3*(x12 + x15 - x34 - x5)) - (2*(154*x15 - 184*x23 + 154*x45 - 54*x5))/
    (3*x34*(x12 + x15 - x34 - x5)) - (2*(9*x23 + 3*x34 + 3*x45 - 18*x5))/
    (3*x12*(x15 - x23 + x45 - x5)) - (2*(6*x45 - 6*x5))/
    (3*x34*(x15 - x23 + x45 - x5)) + 
   (4*x45*x5)/(x12*x23*(x12 + x15 - x34 - x5)) - 
   (2*(-3*x23 - 3*x34 - 3*x45 + 6*x5))/(3*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) - (2*(64*x23 - 6*x45 + 12*x5))/(3*x15*x34) - 
   (2*(118*x23 - 26*x34 - 78*x45 + 22*x5))/(3*x12*(x12 + x15 - x34 - x5)) - 
   (2*(-26*x15 + 52*x23 - 43*x45 + 33*x5))/(3*x12*x34) - 
   (88*x23*x5)/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*x45^2*x5)/(x12*x15*(x15*x45 - x23*x5)) - 
   (2*(-10*x12 + 39*x15 - 74*x23 + 23*x34 + 94*x45 - 29*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*(-42*x15^2 - 26*x15*x23 + 42*x23^2 - 
      26*x23*x34 - 10*x45^2 + 46*x23*x5))/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) - (2*(-44*x23^2*x45 + 88*x23^2*x5))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(-16*x15^4 + 32*x15^3*x23 - 16*x15^2*x23^2 + 16*x15^2*x23*x5 - 
      32*x15*x23^2*x5 + 16*x23^3*x5))/(3*x34*(x15*x45 - x23*x5)^2) - 
   (2*(104*x23^2 - 110*x23*x45 + 32*x45^2 + 164*x23*x5 - 44*x45*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*(-33*x12*x15 + 34*x12*x23 + 6*x15*x23 - 10*x23^2 - 59*x12*x45 + 
      33*x15*x45 - 22*x23*x45 + 59*x45^2 + 10*x12*x5 - 16*x15*x5 - 
      26*x45*x5))/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(-9*x15*x45 - 9*x45^2 - 6*x45*x5))/(3*x12*x23*x34) - 
   (2*(-48*x15^2 + 64*x15*x23 - 16*x23^2 - 32*x23*x45 - 3*x45^2 - 3*x15*x5 - 
      9*x23*x5 + 3*x45*x5))/(3*x34*(x15*x45 - x23*x5)) - 
   (2*(-26*x23^2 + 26*x23*x34 + 50*x23*x45 - 19*x45^2 - 3*x23*x5 + 3*x45*x5))/
    (3*x12*(x15*x45 - x23*x5)) - 
   (2*(6*x15^2 + 12*x15*x45 + 6*x45^2 + 6*x45*x5))/
    (3*x23*x34*(x12 + x15 - x34 - x5)) - 
   (2*(-42*x23^2*x34 + 26*x23*x34^2 + 26*x23^2*x45 - 26*x23*x45^2 + 
      6*x23^2*x5 + 88*x23*x45*x5 - 22*x45^2*x5))/
    (3*x12*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (2*(-16*x15*x23^2*x34 - 16*x23^2*x34^2 + 16*x23^2*x34*x5 + 
      32*x23^2*x45*x5 - 16*x23*x45^2*x5))/(3*x12*(x15*x45 - x23*x5)^2) - 
   (2*(-44*x23^2 - 88*x23*x5 - 44*x5^2))/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(-104*x23^2 + 130*x23*x45 - 52*x45^2 - 110*x23*x5 - 6*x45*x5 - 
      42*x5^2))/(3*x12*x34*(x12 + x15 - x34 - x5)) - 
   (2*(104*x23^2 - 78*x23*x45 + 26*x45^2 + 36*x23*x5 - 16*x45*x5 - 12*x5^2))/
    (3*x12*x15*x34) - (2*(3*x23*x5 + 3*x34*x5 + 3*x45*x5 - 6*x5^2))/
    (3*(x12 + x15 - x34 - x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(10*x15^2 - 20*x15*x23 + 10*x23^2 + 40*x23*x34 - 13*x34^2 - 
      12*x15*x45 + 58*x23*x45 - 42*x34*x45 - 83*x45^2 - 13*x15*x5 + 
      9*x23*x5 + 19*x34*x5 + 16*x45*x5 - 3*x5^2))/
    (3*x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*(3*x34^2 + 6*x34*x45 + 3*x45^2 - 6*x34*x5 - 6*x45*x5 + 3*x5^2))/
    (3*x12*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) - 
   (2*(6*x45^2 - 18*x45*x5 + 12*x5^2))/(3*x15*x34*(x15 - x23 + x45 - x5)) - 
   (2*(-6*x45*x5 + 12*x5^2))/(3*x12*x15*(x15 - x23 + x45 - x5)) - 
   (2*(9*x23*x45 - 9*x23*x5 - 15*x45*x5 + 15*x5^2))/
    (3*x12*x34*(x15 - x23 + x45 - x5)) - 
   (2*(88*x15*x5 - 88*x23*x5 + 88*x45*x5 + 44*x5^2))/
    (3*x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(44*x23^2*x45 - 264*x23^2*x5 + 176*x23*x45*x5 - 176*x23*x5^2))/
    (3*x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(68*x15^3 - 110*x15^2*x23 + 42*x15*x23^2 - 26*x23^2*x45 - 48*x15^2*x5 + 
      56*x15*x23*x5 - 26*x23^2*x5 - 32*x23*x45*x5 - 12*x23*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (2*(-52*x12*x23^2 + 58*x12*x23*x45 + 42*x23^2*x45 - 26*x12*x45^2 - 
      52*x23*x45^2 + 26*x45^3 - 48*x12*x23*x5 - 28*x23^2*x5 + 22*x12*x45*x5 - 
      22*x23*x45*x5 - 22*x45^2*x5 + 32*x23*x5^2))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*(-52*x23^2*x34 - 42*x23^2*x45 + 52*x23*x34*x45 + 58*x23*x45^2 - 
      16*x45^3 + 32*x23^2*x5 - 140*x23*x34*x5 - 52*x23*x45*x5 + 
      22*x34*x45*x5 + 16*x45^2*x5 + 32*x23*x5^2))/
    (3*x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*(44*x12*x23^2 - 44*x15*x23^2 - 88*x23^2*x34 - 132*x23^2*x45 + 
      132*x12*x23*x5 - 132*x15*x23*x5 + 264*x23^2*x5 - 264*x23*x34*x5 - 
      396*x23*x45*x5 + 88*x23*x5^2))/(3*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*(16*x12*x15^2 + 16*x15^3 - 16*x15^2*x34 + 64*x12*x15*x45 + 
      48*x15^2*x45 - 32*x12*x23*x45 - 32*x23^2*x45 + 16*x12*x34*x45 - 
      64*x15*x34*x45 + 64*x23*x34*x45 - 32*x34^2*x45 + 96*x12*x45^2 + 
      32*x15*x45^2 + 96*x23*x45^2 - 160*x34*x45^2 - 80*x45^3 - 
      32*x12*x15*x5 - 32*x15^2*x5 - 80*x12*x23*x5 - 48*x15*x23*x5 - 
      96*x23^2*x5 + 32*x15*x34*x5 + 96*x23*x34*x5 - 80*x12*x45*x5 - 
      48*x15*x45*x5 - 16*x23*x45*x5 + 96*x34*x45*x5 + 48*x45^2*x5 + 
      96*x23*x5^2))/(3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) - 
   (2*(-44*x23^2*x45^2 - 88*x15*x23^2*x5 + 88*x23^2*x45*x5 - 
      44*x23*x45^2*x5 - 88*x23^2*x5^2))/
    (3*x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) - 
   (2*(44*x23^2*x45^2 + 88*x15*x23^2*x5 - 44*x23^3*x5 - 88*x23^2*x45*x5 + 
      44*x23*x45^2*x5 - 44*x23^2*x5^2))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) - 
   (2*(-16*x15^4 + 16*x15^2*x23^2 + 16*x15*x23^2*x34 + 16*x23^2*x34^2 + 
      48*x15^2*x23*x5 - 32*x15*x23^2*x5 - 16*x23^3*x5 - 16*x23^2*x34*x5 + 
      16*x23*x45^2*x5 - 32*x23^2*x5^2))/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) - (2*(44*x23^3*x5 + 132*x23^2*x5^2))/
    (3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) - (2*(16*x15^5 - 32*x15^4*x23 + 16*x15^3*x23^2 - 
      16*x15^4*x5 + 16*x15^3*x23*x5 + 16*x15^2*x23^2*x5 - 16*x15*x23^3*x5 + 
      16*x15^2*x23*x5^2 - 32*x15*x23^2*x5^2 + 16*x23^3*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) - 
   (2*(-6*x45^2*x5 - 6*x45*x5^2))/(3*x12*x23*x34*(x12 + x15 - x34 - x5)) - 
   (2*(-32*x23^2*x45^2 + 16*x12*x45^3 + 32*x23*x45^3 - 16*x34*x45^3 - 
      16*x45^4 + 64*x23^3*x5 - 64*x12*x23*x45*x5 - 32*x23^2*x45*x5 + 
      64*x23*x34*x45*x5 - 32*x12*x45^2*x5 + 32*x34*x45^2*x5 + 32*x45^3*x5 + 
      128*x12*x23*x5^2 + 64*x23^2*x5^2 - 128*x23*x34*x5^2 - 96*x23*x45*x5^2))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) - 
   (2*(176*x23^3*x5 - 264*x23^2*x45*x5 + 528*x23^2*x5^2 - 88*x23*x45*x5^2))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(44*x23^2*x34^2 + 88*x23^2*x34*x45 + 44*x23^2*x45^2 - 
      132*x23^2*x34*x5 + 132*x23*x34^2*x5 - 264*x23^2*x45*x5 + 
      264*x23*x34*x45*x5 + 132*x23*x45^2*x5 - 44*x23*x34*x5^2 - 
      88*x23*x45*x5^2))/(3*x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*(-16*x15^3*x45 + 32*x15^2*x23*x45 - 
      16*x15*x23^2*x45 + 16*x23^2*x34*x45 - 32*x23*x34^2*x45 + 16*x34^3*x45 - 
      64*x15^2*x45^2 + 96*x15*x23*x45^2 - 16*x23^2*x45^2 - 96*x23*x34*x45^2 + 
      64*x34^2*x45^2 - 96*x15*x45^3 + 32*x23*x45^3 + 96*x34*x45^3 - 
      16*x45^4 + 16*x15^2*x23*x5 - 32*x15*x23^2*x5 + 16*x23^3*x5 + 
      48*x23^2*x34*x5 - 16*x23*x34^2*x5 + 16*x15^2*x45*x5 + 
      96*x15*x23*x45*x5 - 128*x23^2*x45*x5 - 48*x23*x34*x45*x5 - 
      16*x34^2*x45*x5 + 48*x15*x45^2*x5 + 112*x23*x45^2*x5 - 
      48*x34*x45^2*x5 + 16*x45^3*x5 - 16*x15*x23*x5^2 - 32*x23^2*x5^2 + 
      16*x23*x34*x5^2 - 80*x23*x45*x5^2))/
    (3*x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) - 
   (2*(152*x23^3*x5 - 152*x23^2*x45*x5 + 240*x23^2*x5^2 - 44*x23*x45*x5^2))/
    (3*x12*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(16*x12*x23^2*x45 + 16*x15*x23^2*x45 + 16*x23^2*x45^2 + 
      16*x12*x15^2*x5 - 48*x12*x15*x23*x5 + 48*x12*x23^2*x5 - 16*x23^3*x5 + 
      32*x12*x15*x45*x5 - 16*x15^2*x45*x5 - 48*x12*x23*x45*x5 + 
      48*x15*x23*x45*x5 - 96*x23^2*x45*x5 + 16*x12*x45^2*x5 - 
      32*x15*x45^2*x5 + 48*x23*x45^2*x5 - 16*x45^3*x5 - 48*x12*x23*x5^2 + 
      16*x15*x23*x5^2 - 48*x23^2*x5^2 + 64*x23*x45*x5^2))/
    (3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) - 
   (2*(44*x12*x15*x23^2 + 44*x12*x23^2*x45 - 44*x15*x23^2*x45 - 
      44*x23^2*x45^2 + 132*x12*x15*x23*x5 - 132*x12*x23^2*x5 + 44*x23^3*x5 + 
      132*x12*x23*x45*x5 - 132*x15*x23*x45*x5 + 264*x23^2*x45*x5 - 
      132*x23*x45^2*x5 - 44*x12*x23*x5^2 + 132*x23^2*x5^2 + 88*x23*x45*x5^2))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(-16*x23^2*x34^3 + 16*x23^3*x34*x5 - 32*x23^3*x5^2 + 
      48*x23^2*x45*x5^2 - 16*x23*x45^2*x5^2))/(3*x12*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) - 
   (2*(-44*x15*x23^2 - 44*x23^2*x45 - 264*x15*x23*x5 + 180*x23^2*x5 - 
      264*x23*x45*x5 - 44*x15*x5^2 - 40*x23*x5^2 - 44*x45*x5^2 - 44*x5^3))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(-6*x45^2*x5 + 18*x45*x5^2 - 12*x5^3))/(3*x12*x15*x34*
     (x15 - x23 + x45 - x5)) - 
   (2*(-3*x34^2*x5 - 6*x34*x45*x5 - 3*x45^2*x5 + 6*x34*x5^2 + 6*x45*x5^2 - 
      3*x5^3))/(3*x12*(x12 + x15 - x34 - x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(152*x15*x23*x5 + 152*x23*x45*x5 + 44*x15*x5^2 + 152*x23*x5^2 + 
      44*x45*x5^2 + 44*x5^3))/(3*x12*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) - (2*(44*x23^2*x34 + 44*x23^2*x45 + 40*x23^2*x5 + 
      88*x23*x34*x5 + 88*x23*x45*x5 + 304*x23*x5^2 + 44*x34*x5^2 + 
      44*x45*x5^2 + 88*x5^3))/(3*x12*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(-88*x12*x23^3*x5 + 132*x12*x23^2*x45*x5 + 44*x23^3*x45*x5 - 
      264*x12*x23^2*x5^2 - 264*x23^3*x5^2 + 44*x12*x23*x45*x5^2 + 
      132*x23^2*x45*x5^2 - 88*x23^2*x5^3))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*(-44*x23^3*x34*x5 + 44*x23^3*x45*x5 - 
      132*x23^2*x45^2*x5 + 88*x23^3*x5^2 - 132*x23^2*x34*x5^2 + 
      132*x23^2*x45*x5^2 - 44*x23*x45^2*x5^2 - 88*x23^2*x5^3))/
    (3*x12*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) - (2*(44*x15*x23^3*x5 - 44*x23^3*x45*x5 + 
      132*x23^2*x45^2*x5 + 132*x15*x23^2*x5^2 - 132*x23^3*x5^2 - 
      132*x23^2*x45*x5^2 + 44*x23*x45^2*x5^2 - 44*x23^2*x5^3))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) - (2*(16*x12*x23^2*x45^2 - 32*x12*x23^3*x5 - 
      48*x12*x23^2*x45*x5 - 16*x23^3*x45*x5 + 96*x12*x23^2*x5^2 + 
      96*x23^3*x5^2 - 16*x12*x23*x45*x5^2 - 48*x23^2*x45*x5^2 + 
      16*x23*x45^2*x5^2 - 32*x23^2*x5^3))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) - 
   (2*(16*x23^2*x34*x45^2 - 32*x23*x34*x45^3 + 16*x34*x45^4 - 
      32*x23^3*x34*x5 + 16*x23^3*x45*x5 + 80*x23^2*x34*x45*x5 - 
      32*x23^2*x45^2*x5 - 32*x23*x34*x45^2*x5 + 16*x23*x45^3*x5 - 
      16*x34*x45^3*x5 + 32*x23^3*x5^2 - 32*x23^2*x34*x5^2 - 
      16*x23^2*x45*x5^2 + 48*x23*x34*x45*x5^2 - 16*x23*x45^2*x5^2 + 
      32*x23^2*x5^3))/(3*x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) - 
   (2*(-88*x23^3*x34*x5 - 44*x23^3*x45*x5 + 132*x23^2*x34*x45*x5 + 
      264*x23^3*x5^2 - 264*x23^2*x34*x5^2 - 132*x23^2*x45*x5^2 + 
      44*x23*x34*x45*x5^2 + 88*x23^2*x5^3))/
    (3*x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*(-152*x23^3*x5 + 304*x23^2*x45*x5 - 
      696*x23^2*x5^2 + 436*x23*x45*x5^2 + 20*x23*x5^3 + 44*x45*x5^3 + 
      44*x5^4))/(3*x12*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + 
      x45^2 - 4*x23*x5)), f1L[158] -> 11/x12 - 59/(3*x34) + 
   (19*x45)/(3*x12*x23) + (19*x45^2)/(3*x12*x15*x23) + 
   (19*x15 + 19*x45)/(3*x23*x34) + (-104*x23 + 14*x45 - 208*x5)/(3*x12*x15) - 
   31/(3*(x12 + x15 - x34 - x5)) + (33*x23 + 19*x34 + 19*x45 - 66*x5)/
    (3*x12*(x15 - x23 + x45 - x5)) + (14*x45 - 14*x5)/
    (3*x34*(x15 - x23 + x45 - x5)) - (14*x45*x5)/
    (3*x12*x23*(x12 + x15 - x34 - x5)) + (-35*x15 + 92*x23 - 47*x45 + x5)/
    (3*x34*(x12 + x15 - x34 - x5)) + (52*x23 - 14*x45 + 28*x5)/(3*x15*x34) + 
   (-19*x23 - 19*x34 - 19*x45 + 38*x5)/(3*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) + (33*x45 + 113*x5)/(3*x12*x34) + 
   (-52*x23 - 12*x34 - 12*x45 + 184*x5)/(3*x12*(x12 + x15 - x34 - x5)) + 
   (26*x23*x5)/(x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (19*x45^2*x5)/(3*x12*x15*(x15*x45 - x23*x5)) + 
   (-31*x15^2 + 19*x23^2 + 7*x45^2 - 14*x23*x5)/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (7*x12 + 12*x15 + 130*x23 + 5*x34 + 43*x45 - 
     19*x5)/(3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (14*x12*x15 - 78*x12*x23 + 14*x15*x23 + 
     19*x23^2 + 14*x12*x45 - 14*x15*x45 + 118*x23*x45 - 14*x45^2 - 
     19*x12*x5 - 19*x15*x5 + 36*x23*x5)/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-78*x23^2*x45 + 156*x23^2*x5)/(3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (-19*x15^4 + 38*x15^3*x23 - 19*x15^2*x23^2 + 
     19*x15^2*x23*x5 - 38*x15*x23^2*x5 + 19*x23^3*x5)/
    (3*x34*(x15*x45 - x23*x5)^2) + (-26*x23*x45 + 26*x45^2 + 188*x23*x5 - 
     42*x45*x5)/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-33*x15*x45 - 33*x45^2 - 14*x45*x5)/(3*x12*x23*x34) + 
   (14*x15^2 + 28*x15*x45 + 14*x45^2 + 14*x45*x5)/
    (3*x23*x34*(x12 + x15 - x34 - x5)) + 
   (-45*x15^2 + 64*x15*x23 - 19*x23^2 - 26*x23*x45 - 19*x45^2 - 19*x15*x5 - 
     33*x23*x5 + 19*x45*x5)/(3*x34*(x15*x45 - x23*x5)) + 
   (-12*x15*x23 + 92*x23*x45 - 14*x45^2 - 7*x23*x5 + 19*x45*x5)/
    (3*x12*(x15*x45 - x23*x5)) + (-19*x23^2*x34 + 38*x23^2*x5 + 
     120*x23*x45*x5 - 21*x45^2*x5)/(3*x12*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-19*x15*x23^2*x34 - 19*x23^2*x34^2 + 
     19*x23^2*x34*x5 + 38*x23^2*x45*x5 - 19*x23*x45^2*x5)/
    (3*x12*(x15*x45 - x23*x5)^2) + (-78*x23^2 - 156*x23*x5 - 78*x5^2)/
    (3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-304*x23*x5 + 89*x45*x5 - 43*x5^2)/(3*x12*x34*(x12 + x15 - x34 - x5)) + 
   (19*x23*x5 + 19*x34*x5 + 19*x45*x5 - 38*x5^2)/(3*(x12 + x15 - x34 - x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (96*x23*x5 - 7*x45*x5 - 28*x5^2)/(3*x12*x15*x34) + 
   (-7*x15^2 + 26*x15*x23 - 19*x23^2 - 52*x23*x34 - 12*x34^2 - 52*x15*x45 + 
     50*x23*x45 - 43*x34*x45 - 114*x45^2 + 21*x23*x5 + 38*x34*x5 + 
     55*x45*x5 - 19*x5^2)/(3*x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (19*x34^2 + 38*x34*x45 + 19*x45^2 - 38*x34*x5 - 38*x45*x5 + 19*x5^2)/
    (3*x12*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (14*x45^2 - 42*x45*x5 + 28*x5^2)/(3*x15*x34*(x15 - x23 + x45 - x5)) + 
   (-14*x45*x5 + 28*x5^2)/(3*x12*x15*(x15 - x23 + x45 - x5)) + 
   (33*x23*x45 - 33*x23*x5 - 47*x45*x5 + 47*x5^2)/
    (3*x12*x34*(x15 - x23 + x45 - x5)) + 
   (156*x15*x5 - 156*x23*x5 + 156*x45*x5 + 78*x5^2)/
    (3*x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (78*x23^2*x45 - 468*x23^2*x5 + 312*x23*x45*x5 - 312*x23*x5^2)/
    (3*x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (31*x15^3 - 50*x15^2*x23 + 19*x15*x23^2 - 33*x15^2*x5 + 118*x15*x23*x5 - 
     163*x23^2*x5 - 14*x23*x45*x5 - 64*x23*x5^2)/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (26*x12*x23*x45 + 19*x23^2*x45 - 172*x12*x23*x5 - 246*x23^2*x5 + 
     21*x12*x45*x5 + 106*x23*x45*x5 - 21*x45^2*x5 + 2*x23*x5^2)/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (-19*x23^2*x45 + 38*x23*x45^2 - 
     19*x45^3 + 38*x23^2*x5 - 120*x23*x34*x5 + 21*x34*x45*x5 + 19*x45^2*x5 + 
     2*x23*x5^2)/(3*x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (19*x12*x15^2 + 19*x15^3 - 19*x15^2*x34 + 76*x12*x15*x45 + 57*x15^2*x45 - 
     38*x12*x23*x45 - 38*x23^2*x45 + 19*x12*x34*x45 - 76*x15*x34*x45 + 
     76*x23*x34*x45 - 38*x34^2*x45 + 114*x12*x45^2 + 38*x15*x45^2 + 
     114*x23*x45^2 - 190*x34*x45^2 - 95*x45^3 - 38*x12*x15*x5 - 38*x15^2*x5 - 
     95*x12*x23*x5 - 57*x15*x23*x5 - 114*x23^2*x5 + 38*x15*x34*x5 + 
     114*x23*x34*x5 - 95*x12*x45*x5 - 57*x15*x45*x5 - 19*x23*x45*x5 + 
     114*x34*x45*x5 + 57*x45^2*x5 + 114*x23*x5^2)/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (78*x12*x23^2 - 78*x15*x23^2 - 156*x23^2*x34 - 
     234*x23^2*x45 + 234*x12*x23*x5 - 234*x15*x23*x5 + 468*x23^2*x5 - 
     468*x23*x34*x5 - 702*x23*x45*x5 + 156*x23*x5^2)/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-78*x23^2*x45^2 - 156*x15*x23^2*x5 + 156*x23^2*x45*x5 - 78*x23*x45^2*x5 - 
     156*x23^2*x5^2)/(3*x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (78*x23^2*x45^2 + 156*x15*x23^2*x5 - 78*x23^3*x5 - 
     156*x23^2*x45*x5 + 78*x23*x45^2*x5 - 78*x23^2*x5^2)/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-19*x15^4 + 19*x15^2*x23^2 + 19*x15*x23^2*x34 + 19*x23^2*x34^2 + 
     57*x15^2*x23*x5 - 38*x15*x23^2*x5 - 19*x23^3*x5 - 19*x23^2*x34*x5 + 
     19*x23*x45^2*x5 - 38*x23^2*x5^2)/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (78*x23^3*x5 + 234*x23^2*x5^2)/
    (3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (19*x15^5 - 38*x15^4*x23 + 19*x15^3*x23^2 - 
     19*x15^4*x5 + 19*x15^3*x23*x5 + 19*x15^2*x23^2*x5 - 19*x15*x23^3*x5 + 
     19*x15^2*x23*x5^2 - 38*x15*x23^2*x5^2 + 19*x23^3*x5^2)/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-14*x45^2*x5 - 14*x45*x5^2)/(3*x12*x23*x34*(x12 + x15 - x34 - x5)) + 
   (312*x23^3*x5 - 468*x23^2*x45*x5 + 936*x23^2*x5^2 - 156*x23*x45*x5^2)/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (78*x23^2*x34^2 + 156*x23^2*x34*x45 + 78*x23^2*x45^2 - 234*x23^2*x34*x5 + 
     234*x23*x34^2*x5 - 468*x23^2*x45*x5 + 468*x23*x34*x45*x5 + 
     234*x23*x45^2*x5 - 78*x23*x34*x5^2 - 156*x23*x45*x5^2)/
    (3*x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-38*x23^2*x45^2 + 19*x12*x45^3 + 38*x23*x45^3 - 19*x34*x45^3 - 19*x45^4 + 
     76*x23^3*x5 - 76*x12*x23*x45*x5 - 38*x23^2*x45*x5 + 76*x23*x34*x45*x5 - 
     38*x12*x45^2*x5 + 38*x34*x45^2*x5 + 38*x45^3*x5 + 152*x12*x23*x5^2 + 
     76*x23^2*x5^2 - 152*x23*x34*x5^2 - 114*x23*x45*x5^2)/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (-19*x15^3*x45 + 38*x15^2*x23*x45 - 19*x15*x23^2*x45 + 19*x23^2*x34*x45 - 
     38*x23*x34^2*x45 + 19*x34^3*x45 - 76*x15^2*x45^2 + 114*x15*x23*x45^2 - 
     19*x23^2*x45^2 - 114*x23*x34*x45^2 + 76*x34^2*x45^2 - 114*x15*x45^3 + 
     38*x23*x45^3 + 114*x34*x45^3 - 19*x45^4 + 19*x15^2*x23*x5 - 
     38*x15*x23^2*x5 + 19*x23^3*x5 + 57*x23^2*x34*x5 - 19*x23*x34^2*x5 + 
     19*x15^2*x45*x5 + 114*x15*x23*x45*x5 - 152*x23^2*x45*x5 - 
     57*x23*x34*x45*x5 - 19*x34^2*x45*x5 + 57*x15*x45^2*x5 + 
     133*x23*x45^2*x5 - 57*x34*x45^2*x5 + 19*x45^3*x5 - 19*x15*x23*x5^2 - 
     38*x23^2*x5^2 + 19*x23*x34*x5^2 - 95*x23*x45*x5^2)/
    (3*x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (208*x23^3*x5 - 208*x23^2*x45*x5 + 364*x23^2*x5^2 - 78*x23*x45*x5^2)/
    (3*x12*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (19*x12*x23^2*x45 + 19*x15*x23^2*x45 + 19*x23^2*x45^2 + 19*x12*x15^2*x5 - 
     57*x12*x15*x23*x5 + 57*x12*x23^2*x5 - 19*x23^3*x5 + 38*x12*x15*x45*x5 - 
     19*x15^2*x45*x5 - 57*x12*x23*x45*x5 + 57*x15*x23*x45*x5 - 
     114*x23^2*x45*x5 + 19*x12*x45^2*x5 - 38*x15*x45^2*x5 + 57*x23*x45^2*x5 - 
     19*x45^3*x5 - 57*x12*x23*x5^2 + 19*x15*x23*x5^2 - 57*x23^2*x5^2 + 
     76*x23*x45*x5^2)/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (78*x12*x15*x23^2 + 78*x12*x23^2*x45 - 78*x15*x23^2*x45 - 78*x23^2*x45^2 + 
     234*x12*x15*x23*x5 - 234*x12*x23^2*x5 + 78*x23^3*x5 + 
     234*x12*x23*x45*x5 - 234*x15*x23*x45*x5 + 468*x23^2*x45*x5 - 
     234*x23*x45^2*x5 - 78*x12*x23*x5^2 + 234*x23^2*x5^2 + 156*x23*x45*x5^2)/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-19*x23^2*x34^3 + 19*x23^3*x34*x5 - 38*x23^3*x5^2 + 57*x23^2*x45*x5^2 - 
     19*x23*x45^2*x5^2)/(3*x12*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-78*x15*x23^2 - 78*x23^2*x45 - 468*x15*x23*x5 + 442*x23^2*x5 - 
     468*x23*x45*x5 - 78*x15*x5^2 + 52*x23*x5^2 - 78*x45*x5^2 - 78*x5^3)/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-14*x45^2*x5 + 42*x45*x5^2 - 28*x5^3)/(3*x12*x15*x34*
     (x15 - x23 + x45 - x5)) + (-19*x34^2*x5 - 38*x34*x45*x5 - 19*x45^2*x5 + 
     38*x34*x5^2 + 38*x45*x5^2 - 19*x5^3)/(3*x12*(x12 + x15 - x34 - x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (208*x15*x23*x5 + 208*x23*x45*x5 + 78*x15*x5^2 + 
     208*x23*x5^2 + 78*x45*x5^2 + 78*x5^3)/
    (3*x12*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (78*x23^2*x34 + 78*x23^2*x45 - 52*x23^2*x5 + 156*x23*x34*x5 + 
     156*x23*x45*x5 + 416*x23*x5^2 + 78*x34*x5^2 + 78*x45*x5^2 + 156*x5^3)/
    (3*x12*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-156*x12*x23^3*x5 + 234*x12*x23^2*x45*x5 + 78*x23^3*x45*x5 - 
     468*x12*x23^2*x5^2 - 468*x23^3*x5^2 + 78*x12*x23*x45*x5^2 + 
     234*x23^2*x45*x5^2 - 156*x23^2*x5^3)/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-78*x23^3*x34*x5 + 78*x23^3*x45*x5 - 
     234*x23^2*x45^2*x5 + 156*x23^3*x5^2 - 234*x23^2*x34*x5^2 + 
     234*x23^2*x45*x5^2 - 78*x23*x45^2*x5^2 - 156*x23^2*x5^3)/
    (3*x12*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (78*x15*x23^3*x5 - 78*x23^3*x45*x5 + 
     234*x23^2*x45^2*x5 + 234*x15*x23^2*x5^2 - 234*x23^3*x5^2 - 
     234*x23^2*x45*x5^2 + 78*x23*x45^2*x5^2 - 78*x23^2*x5^3)/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (19*x12*x23^2*x45^2 - 38*x12*x23^3*x5 - 
     57*x12*x23^2*x45*x5 - 19*x23^3*x45*x5 + 114*x12*x23^2*x5^2 + 
     114*x23^3*x5^2 - 19*x12*x23*x45*x5^2 - 57*x23^2*x45*x5^2 + 
     19*x23*x45^2*x5^2 - 38*x23^2*x5^3)/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (19*x23^2*x34*x45^2 - 38*x23*x34*x45^3 + 19*x34*x45^4 - 38*x23^3*x34*x5 + 
     19*x23^3*x45*x5 + 95*x23^2*x34*x45*x5 - 38*x23^2*x45^2*x5 - 
     38*x23*x34*x45^2*x5 + 19*x23*x45^3*x5 - 19*x34*x45^3*x5 + 
     38*x23^3*x5^2 - 38*x23^2*x34*x5^2 - 19*x23^2*x45*x5^2 + 
     57*x23*x34*x45*x5^2 - 19*x23*x45^2*x5^2 + 38*x23^2*x5^3)/
    (3*x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (-156*x23^3*x34*x5 - 78*x23^3*x45*x5 + 234*x23^2*x34*x45*x5 + 
     468*x23^3*x5^2 - 468*x23^2*x34*x5^2 - 234*x23^2*x45*x5^2 + 
     78*x23*x34*x45*x5^2 + 156*x23^2*x5^3)/
    (3*x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-208*x23^3*x5 + 416*x23^2*x45*x5 - 
     988*x23^2*x5^2 + 650*x23*x45*x5^2 - 26*x23*x5^3 + 78*x45*x5^3 + 78*x5^4)/
    (3*x12*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)), f1L[174] -> -256/x34 + 256/(x12 + x15 - x34 - x5) - 
   (1024*x5)/x34^2 + (512*x23*x5^2)/(x15^3*x34) + 
   (-1024*x15 + 512*x23 - 512*x45 + 1024*x5)/(x34*(x12 + x15 - x34 - x5)) + 
   (256*x12 + 1280*x5)/(x15*x34) - (512*x23*x5^3)/
    (x15^3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (512*x23*x5^3)/(x15*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (1024*x23*x5^3)/(x15^2*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (256*x12 - 512*x15 + 1792*x5)/(x12*x15 + x15^2 - x15*x34 - 
     x15*x5 + x34*x5) + (-512*x12*x5 - 512*x23*x5 - 2048*x5^2)/
    (x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-256*x12*x5 - 512*x23*x5 - 768*x5^2)/(x15^2*x34) + 
   (512*x12*x5 + 1024*x23*x5 - 512*x45*x5 + 1024*x5^2)/(x15*x34^2) + 
   (1280*x15^2 - 1024*x15*x23 + 1024*x15*x45 - 2560*x15*x5 + 1024*x23*x5 - 
     1024*x45*x5 + 1280*x5^2)/(x34^2*(x12 + x15 - x34 - x5)) + 
   (1280*x15^2 - 512*x15*x23 + 512*x15*x45 - 4352*x15*x5 + 2048*x23*x5 - 
     1024*x45*x5 + 4864*x5^2)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (-512*x12*x23*x5 - 512*x23*x5^2)/(x15^2*x34^2) + 
   (-2560*x23*x5^2 + 512*x45*x5^2 - 1792*x5^3)/
    (x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-512*x15^3 + 512*x15^2*x23 - 512*x15^2*x45 + 1536*x15^2*x5 - 
     1024*x15*x23*x5 + 1024*x15*x45*x5 - 1536*x15*x5^2 + 512*x23*x5^2 - 
     512*x45*x5^2 + 512*x5^3)/(x34^3*(x12 + x15 - x34 - x5)) + 
   (256*x12*x5^2 + 1024*x23*x5^2 + 768*x5^3)/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-1280*x15^3 + 1024*x15^2*x23 - 1024*x15^2*x45 + 4096*x15^2*x5 - 
     2560*x15*x23*x5 + 2048*x15*x45*x5 - 4352*x15*x5^2 + 2048*x23*x5^2 - 
     1024*x45*x5^2 + 1536*x5^3)/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (512*x15^4 - 512*x15^3*x23 + 512*x15^3*x45 - 1536*x15^3*x5 + 
     1024*x15^2*x23*x5 - 1024*x15^2*x45*x5 + 1536*x15^2*x5^2 - 
     512*x15*x23*x5^2 + 512*x15*x45*x5^2 - 512*x15*x5^3)/
    (x34^3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)), 
 f1L[175] -> 128/x23 + 1472/(3*x34) + (64*x12^2)/(x15*x23*x34) - 
   (64*(-6*x12 + 6*x15 - 6*x5))/(3*x23*x34) - 
   2816/(3*(x12 + x15 - x34 - x5)) - (64*(12*x15 - 6*x34 - 12*x5))/
    (3*x23*(x12 + x15 - x34 - x5)) + 64/(x15 - x23 + x45 - x5) + 
   (128*x12^2)/(x15*x34*(x15 - x23 + x45 - x5)) - 
   (64*(-3*x12 + 3*x23 - 3*x45))/(3*x34*(x15 - x23 + x45 - x5)) - 
   (64*(6*x23 - 3*x34 - 6*x45))/(3*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) - (64*(-3*x23^2 + 6*x23*x45 - 3*x45^2))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (9728*x5)/(3*x34^2) - (4864*x23*x5^2)/(3*x15^3*x34) - 
   (64*(-155*x15 + 73*x23 - 73*x45 + 155*x5))/
    (3*x34*(x12 + x15 - x34 - x5)) - (64*(26*x12 + 178*x5))/(3*x15*x34) + 
   (4864*x23*x5^3)/(3*x15^3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (4864*x23*x5^3)/(3*x15*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (9728*x23*x5^3)/(3*x15^2*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) - (64*(26*x12 - 64*x15 + 242*x5))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (64*(-64*x12*x5 - 76*x23*x5 - 292*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (64*(-38*x12*x5 - 76*x23*x5 - 114*x5^2))/(3*x15^2*x34) - 
   (64*(-6*x15^2 + 12*x15*x5 - 6*x5^2))/(3*x23*x34*(x12 + x15 - x34 - x5)) - 
   (64*(76*x12*x5 + 152*x23*x5 - 76*x45*x5 + 152*x5^2))/(3*x15*x34^2) - 
   (64*(190*x15^2 - 152*x15*x23 + 152*x15*x45 - 380*x15*x5 + 152*x23*x5 - 
      152*x45*x5 + 190*x5^2))/(3*x34^2*(x12 + x15 - x34 - x5)) - 
   (64*(178*x15^2 - 76*x15*x23 + 76*x15*x45 - 622*x15*x5 + 304*x23*x5 - 
      152*x45*x5 + 710*x5^2))/(3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (64*(-76*x12*x23*x5 - 76*x23*x5^2))/(3*x15^2*x34^2) - 
   (64*(-380*x23*x5^2 + 76*x45*x5^2 - 266*x5^3))/
    (3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (64*(-76*x15^3 + 76*x15^2*x23 - 76*x15^2*x45 + 228*x15^2*x5 - 
      152*x15*x23*x5 + 152*x15*x45*x5 - 228*x15*x5^2 + 76*x23*x5^2 - 
      76*x45*x5^2 + 76*x5^3))/(3*x34^3*(x12 + x15 - x34 - x5)) - 
   (64*(38*x12*x5^2 + 152*x23*x5^2 + 114*x5^3))/
    (3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (64*(-190*x15^3 + 152*x15^2*x23 - 152*x15^2*x45 + 608*x15^2*x5 - 
      380*x15*x23*x5 + 304*x15*x45*x5 - 646*x15*x5^2 + 304*x23*x5^2 - 
      152*x45*x5^2 + 228*x5^3))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) - (64*(76*x15^4 - 76*x15^3*x23 + 76*x15^3*x45 - 
      228*x15^3*x5 + 152*x15^2*x23*x5 - 152*x15^2*x45*x5 + 228*x15^2*x5^2 - 
      76*x15*x23*x5^2 + 76*x15*x45*x5^2 - 76*x15*x5^3))/
    (3*x34^3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5))}


==> anc/1L_tr5_indep_coeffs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{g1L[1] -> (-4*x12^2*x23)/(x15*(x15 - x34)) + 
   (8*x12^2*x23^2)/(x15^2*(x15 - x34)) - (16*x12*x23^2)/(x15*(x15 - x34)) - 
   (4*x12^2*x23^3)/(x15^3*(x15 - x34)) - (12*x23^3)/(x15*(x15 - x34)) + 
   (8*x12^3)/x34^2 + (12*x12^2*x23^2)/(x15*x34^2) - 
   (4*x12^2*x23^3)/(x15^2*x34^2) + (12*x12^2*x23)/(x15*x34) + 
   (8*x12^2*x23^2)/(x15^2*x34) - (4*x12^2*x23^3)/(x15^3*x34) - 
   (24*x12^2*x45)/x34^2 + (24*x12*x45^2)/x34^2 - (8*x45^3)/x34^2 + 
   (x12*(8*x23^2 - 24*x23*x45))/(x15*x34) + (-24*x23^2*x45 + 12*x23*x45^2)/
    (x15*x34) - (4*x12^4)/(x34^2*(x12 + x15 - x5)) - 
   (16*x12^3*x23)/(x15*x34*(x12 + x15 - x5)) + (x12^2*(-8*x23 + 8*x45))/
    (x34*(x12 + x15 - x5)) + (x12^2*(-32*x23^2 + 32*x23*x45))/
    (x15*x34*(x12 + x15 - x5)) + (x12*(-20*x23^2 + 40*x23*x45 - 20*x45^2))/
    (x34*(x12 + x15 - x5)) + (x12*(4*x23^2 - 8*x23*x45 + 4*x45^2))/
    (x15*(x12 + x15 - x5)) + (x12*(-16*x23^3 + 32*x23^2*x45 - 16*x23*x45^2))/
    (x15*x34*(x12 + x15 - x5)) + (4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 - 
     4*x45^3)/(x15*(x12 + x15 - x5)) + 
   (-12*x23^3 + 36*x23^2*x45 - 36*x23*x45^2 + 12*x45^3)/
    (x34*(x12 + x15 - x5)) - (4*x12^2*x23)/
    ((x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (8*x12*x23^2)/((x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (16*x12^2*x23^2)/(x15*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*x23^3)/((x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*x12^4)/(x34^2*(x12 + x15 - x34 - x5)) + 
   (4*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (12*x12*x23^2)/(x34*(x12 + x15 - x34 - x5)) + 
   (16*x12^2*x23^2)/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(4*x23 - 4*x45))/(x34*(x12 + x15 - x34 - x5)) + 
   (x12*(16*x23^3 - 16*x23^2*x45))/(x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(16*x23^3 - 16*x23^2*x45))/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (12*x23^3 - 12*x23^2*x45)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^4*(-4*x15 + 12*x23 - 12*x45 - 4*x5))/(x34^3*(x12 + x15 - x34 - x5)) + 
   (8*x12*x23^3*x5)/(x15^3*(x15 - x34)) + (12*x23^3*x5)/(x15^2*(x15 - x34)) + 
   (8*x12*x23^3*x5)/(x15^2*x34^2) + (8*x12*x23^3*x5)/(x15^3*x34) + 
   (12*x23^3*x5)/(x15^2*x34) + (12*x23^2*x45*x5)/(x15*x34^2) - 
   (4*x23^3*x5^2)/(x15^3*(x15 - x34)) - (4*x23^3*x5^2)/(x15^2*x34^2) - 
   (4*x23^3*x5^2)/(x15^3*x34) + (x12^4*(4*x15 - 12*x23 + 12*x45 + 4*x5))/
    (x34^3*(x12 + x15 - x5)) + (x12^3*(-4*x23 + 20*x45 + 4*x5))/
    (x34^2*(x12 + x15 - x5)) + (x12^3*(-20*x23 + 16*x45 + 8*x5))/
    (x34^2*(x12 + x15 - x34 - x5)) + (x12*(-12*x23^2*x45 - 12*x23^2*x5))/
    (x15*x34^2) + (x12*(4*x23^3 - 16*x23^2*x45 + 8*x23^2*x5))/
    (x15^2*(x15 - x34)) + (x12*(4*x23^3 - 16*x23^2*x45 + 8*x23^2*x5))/
    (x15^2*x34) + (x12^2*(4*x23^2 + 24*x23*x45 - 28*x45^2 + 20*x23*x5 - 
      20*x45*x5))/(x34^2*(x12 + x15 - x5)) + 
   (x12^2*(-16*x23^2 + 24*x23*x45 - 8*x45^2 + 4*x23*x5 - 16*x45*x5))/
    (x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-4*x23^3 + 8*x23^2*x45 - 4*x23*x45^2 - 16*x23^2*x5 + 8*x23*x45*x5 + 
      8*x45^2*x5))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(4*x23^3 + 4*x23^2*x45 - 20*x23*x45^2 + 12*x45^3 + 28*x23^2*x5 - 
      56*x23*x45*x5 + 28*x45^2*x5))/(x34^2*(x12 + x15 - x5)) + 
   (-12*x23^3*x5 + 24*x23^2*x45*x5 - 12*x23*x45^2*x5)/
    (x34^2*(x12 + x15 - x34 - x5)) + (12*x23^3*x5 - 36*x23^2*x45*x5 + 
     36*x23*x45^2*x5 - 12*x45^3*x5)/(x34^2*(x12 + x15 - x5)) + 
   (x12^3*(-12*x23^2 + 24*x23*x45 - 12*x45^2 + 24*x23*x5 - 24*x45*x5 - 
      4*x5^2))/(x34^3*(x12 + x15 - x5)) + 
   (x12^3*(12*x23^2 - 24*x23*x45 + 12*x45^2 - 24*x23*x5 + 24*x45*x5 + 
      4*x5^2))/(x34^3*(x12 + x15 - x34 - x5)) + 
   (x12^2*(4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 - 4*x45^3 - 24*x23^2*x5 + 
      48*x23*x45*x5 - 24*x45^2*x5 + 12*x23*x5^2 - 12*x45*x5^2))/
    (x34^3*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-4*x23^3 + 12*x23^2*x45 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5 - 
      48*x23*x45*x5 + 24*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (x34^3*(x12 + x15 - x5)) + 
   (x12*(8*x23^3*x5 - 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
      12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/
    (x34^3*(x12 + x15 - x5)) + 
   (x12*(-8*x23^3*x5 + 24*x23^2*x45*x5 - 24*x23*x45^2*x5 + 8*x45^3*x5 + 
      12*x23^2*x5^2 - 24*x23*x45*x5^2 + 12*x45^2*x5^2))/
    (x34^3*(x12 + x15 - x34 - x5)) + (4*x23^3*x5^2 - 12*x23^2*x45*x5^2 + 
     12*x23*x45^2*x5^2 - 4*x45^3*x5^2)/(x34^3*(x12 + x15 - x34 - x5)) + 
   (-4*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 4*x45^3*x5^2)/
    (x34^3*(x12 + x15 - x5)), g1L[2] -> (40*x12*x23)/(3*x15) - 
   (10*x12^2)/(3*(x12 + x15 - x34)) - (28*x12*x23)/(3*(x12 + x15 - x34)) - 
   (10*x23^2)/(3*(x12 + x15 - x34)) + (4*x23^3)/(3*x12*(x12 + x15 - x34)) - 
   (4*x12^4)/((x12 + x15 - x34)*x34^2) - (16*x12^3)/(3*x15*x34) + 
   (22*x12^3)/(3*(x12 + x15 - x34)*x34) - (2*x12^3*(18*x23 - 18*x45))/
    (3*(x12 + x15 - x34)*x34^2) - 
   (2*(6*x23^3 - 18*x23^2*x45 + 18*x23*x45^2 - 6*x45^3))/(3*x12*x15) - 
   (2*x12^2*(18*x23 - 6*x45 - 4*x5))/(3*x15*x34) - 
   (2*x12^2*(-32*x23 + 20*x45 - 4*x5))/(3*(x12 + x15 - x34)*x34) - 
   (2*x12*(-2*x23 + 2*x45))/(3*(x15 - x5)) - 
   (2*(3*x23^2 - 6*x23*x45 + 3*x45^2))/(3*(x15 - x5)) - 
   (2*(-2*x23^3 + 6*x23^2*x45 - 6*x23*x45^2 + 2*x45^3))/(3*x12*(x15 - x5)) - 
   (2*x12^2*(2*x23 + 2*x45 - 4*x5))/(3*x34*(x15 - x5)) - 
   (10*x12^2)/(3*(x12 + x15 - x34 - x5)) - 
   (32*x12*x23)/(3*(x12 + x15 - x34 - x5)) - 
   (34*x23^2)/(3*(x12 + x15 - x34 - x5)) - 
   (4*x23^3)/(x12*(x12 + x15 - x34 - x5)) + 
   (4*x12^4)/(3*x34^2*(x12 + x15 - x34 - x5)) + 
   (6*x12^3)/(x34*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*(-12*x23 - 4*x45 - 20*x5))/(3*x34*(x12 + x15 - x34 - x5)) - 
   (16*x12^2*x5)/(3*x15*(x12 + x15 - x34)) + (8*x12^2*x5)/x34^2 - 
   (8*x12^3*x5)/(3*x15^2*x34) - (24*x12*x45*x5)/x34^2 + (24*x45^2*x5)/x34^2 - 
   (8*x45^3*x5)/(x12*x34^2) + (16*x12^2*x5)/(3*(x15 - x5)*
     (x12 + x15 - x34 - x5)) - (4*x23^3*x5^3)/(x12^3*x15*(x12 + x15 - x34)) - 
   (4*x23^3*x5^3)/(x12^2*x15*x34^2) + (4*x23^3*x5^3)/
    (x12^2*(x12 + x15 - x34)*x34^2) - (4*x23^3*x5^3)/(x12^3*x15*x34) + 
   (4*x23^3*x5^3)/(x12^3*(x12 + x15 - x34)*x34) - 
   (2*x12^3*(-12*x23 + 12*x45 + 8*x5))/(3*x15*x34^2) - 
   (2*x12^3*(-6*x23 + 6*x45 + 10*x5))/(3*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*(18*x23^2 - 36*x23*x45 + 18*x45^2 - 18*x23*x5))/
    (3*(x12 + x15 - x34)*x34^2) - (2*x12*(-2*x23*x45 - 2*x45^2))/
    (3*(x15*x45 - x23*x5)) - (2*x12^3*(6*x45 - 2*x5))/
    (3*x34*(x15*x45 - x23*x5)) - (2*x12^3*(6*x45 - 2*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (2*x12^4*(-6*x45 + 2*x5))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) - (2*x12^2*(2*x23*x45 + 2*x45^2 - 6*x23*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (4*x12^3*x23^2)/(3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (4*x12^4*x23^2)/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) - 
   (8*x12^2*x23^2*x5)/(3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) - (8*x12^3)/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
     x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) + 
   (4*x12^4)/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (4*x12^3*x45)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*x12^3*(-6*x23 + 12*x45 - 6*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (2*x12^4*(-6*x45 - 2*x5))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (2*x12^2*(6*x23 - 6*x34 - 6*x45 - 2*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*x12^3*x5)/(3*(x12 + x15 - x34)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (4*x12^4*x5)/(3*(x12 + x15 - x34)*x34*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (8*x12^3*x45*x5)/(3*(x12 + x15 - x34)*x34*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*x12^2*x45^2*x5)/(3*x15*(x12 + x15 - x34)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*x12^2*x45^2*x5)/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (4*x12^2*x45^2*x5)/
    (3*(x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*x12^3*(2*x23^2*x34 - 2*x23^2*x45 + 2*x23*x45^2 - 4*x23^2*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) - (2*x12^3*(2*x15*x23^2 - 2*x23^2*x45 + 
      2*x23*x45^2 - 2*x23^2*x5))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) - 
   (2*x12^4*(-2*x15*x23^2 + 2*x23^2*x45 - 2*x23*x45^2 + 2*x23^2*x5))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) - (16*x12^3)/(3*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (16*x12^4)/(3*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) - (2*x12^2*(-4*x15 + 24*x23 - 12*x45))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^4*(-4*x15 + 12*x23 - 12*x45 - 8*x5))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x12^3*x5)/(3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x12^2*x23*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x12^4*x5)/(3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x12^3*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^3*(-36*x23 + 24*x45 + 12*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(-12*x15*x23 + 24*x23^2 - 24*x23*x45 + 12*x23*x5))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-12*x15*x23^2 + 4*x23^3 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-8*x15*x23^3 + 4*x23^3*x34 + 12*x15*x23^2*x45 - 12*x23^2*x34*x45 - 
      12*x15*x23*x45^2 + 12*x23*x34*x45^2 + 4*x15*x45^3 - 4*x34*x45^3 + 
      12*x23^3*x5))/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^2*(2*x15*x23^2 - 6*x23^2*x34 + 6*x15*x23*x5 - 18*x23*x34*x5))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*x12^2*(-36*x23^2 + 48*x23*x45 - 12*x45^2 + 24*x23*x5 - 12*x45*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^3*(-6*x15*x23 + 10*x23^2 - 18*x23*x45 - 2*x15*x5 + 30*x23*x5 - 
      6*x45*x5))/(3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*x12*(3*x45^2 - 4*x23*x5 - 4*x45*x5))/
    (3*x15*(x12 + x15 - x34)) - 
   (2*x12^4*(8*x23^2 - 12*x23*x45 + 24*x23*x5 - 4*x45*x5))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(-3*x23^2 + 20*x23*x34 + 6*x23*x45 - 10*x34*x45 - 3*x45^2 - 12*x23*x5 - 
      2*x45*x5))/(3*x15) - (2*x12*(27*x23^2 - 24*x23*x45 + 6*x23*x5 - 
      2*x45*x5))/(3*x15*x34) - 
   (2*x12^3*(4*x23^2 - 6*x23*x45 + 12*x23*x5 - 2*x45*x5))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12^3*(2*x23^2 - 6*x23*x45 + 6*x45^2 + 2*x45*x5))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*x12*(2*x23^2 - 6*x23*x34 - 6*x23*x45 + 4*x45*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*x12*(-23*x23^2 + 26*x23*x45 - 3*x45^2 - 
      4*x23*x5 + 4*x45*x5))/(3*(x12 + x15 - x34)*x34) - 
   (2*x12^4*(6*x15*x23 - 6*x23^2 + 18*x23*x45 + 2*x15*x5 - 18*x23*x5 + 
      6*x45*x5))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*x12^2*(-2*x23^2 + 6*x23*x34 + 6*x23*x45 - 
      6*x34*x45 - 6*x45^2 - 6*x23*x5 + 8*x34*x5 + 10*x45*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*x12*(6*x23^3 - 18*x23^2*x45 + 18*x23*x45^2 - 6*x45^3 - 36*x23^2*x5 + 
      36*x23*x45*x5))/(3*(x12 + x15 - x34)*x34^2) - 
   (2*x12*(20*x23^2*x45 - 80*x23^2*x5 + 40*x23*x45*x5))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12^3*(-4*x23^2*x34 + 6*x23*x34*x45 - 12*x23*x34*x5 + 2*x34*x45*x5))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*x12*(-6*x23^2*x5 + 6*x23*x45*x5 - 4*x45^2*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (2*(-2*x23^2*x34 - 2*x23^2*x45 - 2*x45^2*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*(4*x23*x34*x45 - 2*x34*x45^2 - 6*x23*x45*x5 + 
      2*x45^2*x5))/(3*(x15*x45 - x23*x5)) - 
   (2*x12^3*(-4*x23^2 - 2*x23*x45 - 100*x23*x5 - 50*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12*(12*x23^2 - 24*x15*x45 - 24*x45^2 - 54*x23*x5 - 50*x5^2))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12^2*(-6*x23^2 + 12*x23*x45 - 6*x45^2 + 30*x23*x5 - 30*x45*x5 - 
      14*x5^2))/(3*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*(-12*x23^2 + 24*x23*x45 - 12*x45^2 + 24*x23*x5 - 24*x45*x5 - 
      4*x5^2))/(3*x15*x34^2) - (2*x12^2*(12*x23*x5 - 12*x45*x5 - 4*x5^2))/
    (3*x15^2*x34) - (2*x12^3*(-2*x23^2 - 2*x23*x45 - 2*x45^2 + 10*x45*x5 - 
      4*x5^2))/(3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (2*x12*(-3*x23^2 + 2*x23*x5 + x5^2))/(3*x34*(x15 - x5)) - 
   (2*x12*(-3*x45^2 + 4*x23*x5 - 2*x45*x5 + x5^2))/
    (3*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (2*x12^3*(12*x23^2 - 24*x23*x45 + 12*x45^2 - 36*x23*x5 + 36*x45*x5 + 
      12*x5^2))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(-x23^2 - 2*x23*x45 + 3*x45^2 + 20*x23*x5 + 2*x45*x5 + 49*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*(24*x15*x23 + 12*x15*x45 + 24*x23*x45 + 12*x45^2 + 52*x23*x5 + 
      50*x5^2))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12^2*(20*x23^2 + 200*x23*x5 + 100*x5^2))/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12^2*(-8*x23^2*x45 - 12*x23^2*x5 + 6*x23*x45*x5 - 4*x23*x5^2))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12^4*(-4*x12*x23^2 + 6*x12*x23*x45 + 2*x23^2*x45 - 12*x12*x23*x5 - 
      12*x23^2*x5 + 2*x12*x45*x5 + 6*x23*x45*x5 - 4*x23*x5^2))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*x12*(6*x23*x34*x5 + 6*x23*x45*x5 - 
      4*x34*x45*x5 - 2*x45^2*x5 - 4*x23*x5^2))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (2*(-8*x23*x45^2 + 6*x45^3 + 20*x23^2*x5 - 18*x23*x45*x5 - 2*x23*x5^2))/
    (3*x15*(x12 + x15 - x34)) - 
   (2*(12*x23^3 - 22*x23^2*x45 + 4*x45^3 + 26*x23^2*x5 - 24*x23*x45*x5 + 
      12*x45^2*x5 - 2*x23*x5^2))/(3*x15*x34) - 
   (2*(-4*x23^3 + 2*x23^2*x45 + 8*x23*x45^2 - 6*x45^3 - 22*x23^2*x5 + 
      18*x23*x45*x5 + 2*x23*x5^2))/(3*(x12 + x15 - x34)*x34) - 
   (2*x12^3*(-2*x15*x23^2 + 2*x23^2*x45 - 6*x23*x45^2 - 6*x15*x23*x5 + 
      6*x23^2*x5 + 6*x23*x45*x5 - 2*x45^2*x5 + 2*x23*x5^2))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(32*x23^3*x5 - 40*x23^2*x45*x5 + 18*x23*x45^2*x5 - 21*x23^2*x5^2))/
    (3*x12*x15*(x12 + x15 - x34)) - 
   (2*(30*x23^3*x5 - 28*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
      21*x23^2*x5^2))/(3*x12*x15*x34) - 
   (2*x12^2*(2*x23^2*x45^2 - 4*x23^3*x5 + 4*x23^2*x34*x5 - 4*x23^2*x45*x5 + 
      2*x23*x45^2*x5 - 4*x23^2*x5^2))/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) - 
   (2*x12*(4*x23^2*x45^2 + 8*x15*x23^2*x5 - 2*x23^3*x5 - 8*x23^2*x45*x5 + 
      4*x23*x45^2*x5 + 2*x23^2*x5^2))/(3*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) - 
   (2*(-18*x23^3*x5 + 36*x23^2*x45*x5 - 18*x23*x45^2*x5 + 18*x23^2*x5^2))/
    (3*(x12 + x15 - x34)*x34^2) - 
   (2*(-22*x23^3*x5 + 40*x23^2*x45*x5 - 18*x23*x45^2*x5 + 21*x23^2*x5^2))/
    (3*x12*(x12 + x15 - x34)*x34) - 
   (2*x12*(2*x23^2*x34^2 - 2*x23^2*x45^2 + 2*x23^3*x5 - 6*x23^2*x34*x5 + 
      6*x23*x34^2*x5 - 6*x23*x45^2*x5 + 6*x23^2*x5^2 - 2*x23*x34*x5^2))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*x12^2*(-2*x23^2*x34*x45 + 12*x23^2*x34*x5 - 6*x23*x34*x45*x5 + 
      4*x23*x34*x5^2))/(3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*x12*(-12*x23^3 + 24*x23^2*x45 - 12*x23*x45^2 + 
      12*x23^2*x5 - 12*x45^2*x5 + 12*x23*x5^2 - 12*x45*x5^2))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(-12*x23^2*x5 + 12*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(12*x23^2*x5 - 24*x23*x45*x5 + 12*x45^2*x5 - 12*x23*x5^2 + 
      12*x45*x5^2))/(3*x15^2*x34) - 
   (2*x12*(-10*x23^3 + 12*x23^2*x45 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5 - 
      48*x23*x45*x5 + 24*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (3*x15*x34^2) - (2*(-10*x23^2*x34*x45 + 4*x23^3*x5 + 80*x23^2*x34*x5 + 
      10*x23^2*x45*x5 - 40*x23*x34*x45*x5 - 48*x23^2*x5^2 - 8*x23*x45*x5^2))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12*(16*x23^2*x45*x5 + 12*x23^2*x5^2 - 2*x23*x45*x5^2))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(6*x23^2*x34*x5 - 6*x23*x34*x45*x5 + 2*x34*x45^2*x5 - 6*x23^2*x5^2 + 
      2*x23*x45*x5^2))/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(18*x23^3*x5^2 - 18*x23^2*x45*x5^2))/(3*x12*(x12 + x15 - x34)*x34^2) - 
   (2*(32*x23^3*x5^2 - 18*x23^2*x45*x5^2))/(3*x12^2*(x12 + x15 - x34)*x34) - 
   (2*(-32*x23^3*x5^2 + 18*x23^2*x45*x5^2))/(3*x12^2*x15*(x12 + x15 - x34)) - 
   (2*(-32*x23^3*x5^2 + 18*x23^2*x45*x5^2))/(3*x12^2*x15*x34) - 
   (2*x12*(-4*x23^3*x34*x5 + 6*x23^2*x34*x45*x5 - 12*x23^2*x34*x5^2 + 
      2*x23*x34*x45*x5^2))/(3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (2*(-8*x23^3*x5 + 12*x23^2*x45*x5 + 
      12*x23*x45^2*x5 - 8*x45^3*x5 - 36*x23^2*x5^2 + 48*x23*x45*x5^2 - 
      24*x45^2*x5^2))/(3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(26*x23^3*x5 - 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
      12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/(3*x15*x34^2) - 
   (2*(8*x23^3*x5 - 12*x23^2*x45*x5 + 12*x23*x45^2*x5 - 4*x45^3*x5 - 
      12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/(3*x15^2*x34) - 
   (2*(-2*x23^3*x5 - 8*x23*x45*x5^2 + 2*x45^2*x5^2))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (2*(12*x23^2*x45*x5 - 24*x23*x45^2*x5 + 12*x45^3*x5 + 24*x23^2*x5^2 - 
      48*x23*x45*x5^2 + 24*x45^2*x5^2))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(12*x23^3*x5^2 - 36*x23^2*x45*x5^2 + 36*x23*x45^2*x5^2 - 
      12*x45^3*x5^2))/(3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (2*(-22*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 
      4*x45^3*x5^2))/(3*x12*x15*x34^2) - 
   (2*(-8*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 4*x45^3*x5^2))/
    (3*x12*x15^2*x34) - (2*(-24*x23^3*x5^2 + 36*x23^2*x45*x5^2 - 
      36*x23*x45^2*x5^2 + 12*x45^3*x5^2))/
    (3*x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(-10*x23^2*x34 + 132*x23^2*x5 - 100*x23*x34*x5 - 120*x23*x45*x5 - 
      104*x23*x5^2 - 50*x34*x5^2 - 40*x45*x5^2 - 156*x5^3))/
    (3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12*(-12*x15*x45^2 - 12*x45^3 - 36*x15*x23*x5 + 48*x15*x45*x5 - 
      76*x23*x45*x5 + 24*x45^2*x5 - 50*x15*x5^2 - 80*x23*x5^2 - 50*x45*x5^2 - 
      78*x5^3))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(-4*x23^3 + 10*x23^2*x45 - 8*x23*x45^2 + 2*x45^3 + 12*x23^2*x5 - 
      16*x23*x45*x5 + 4*x45^2*x5 - 44*x23*x5^2 + 18*x45*x5^2 - 22*x5^3))/
    (3*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12*(6*x23^3 - 18*x23^2*x5 + 18*x23*x5^2 - 6*x5^3))/
    (3*x34^2*(x15 - x5)) - (2*(-4*x23^3 + 10*x23^2*x45 - 16*x23^2*x5 - 
      2*x23*x45*x5 + 28*x23*x5^2 - 10*x45*x5^2 - 6*x5^3))/
    (3*x34*(x15 - x5)) - (2*(8*x23*x45^2 - 2*x45^3 - 20*x23^2*x5 + 
      6*x23*x45*x5 - 4*x45^2*x5 + 28*x23*x5^2 - 10*x45*x5^2 - 6*x5^3))/
    (3*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*(4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 - 4*x45^3 - 36*x23^2*x5 + 
      72*x23*x45*x5 - 36*x45^2*x5 + 36*x23*x5^2 - 36*x45*x5^2 - 4*x5^3))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^2*(-2*x45^2*x5 + 4*x45*x5^2 - 2*x5^3))/
    (3*x34*(x15 - x5)*(x15*x45 - x23*x5)) - 
   (2*x12^2*(-2*x45^2*x5 + 4*x45*x5^2 - 2*x5^3))/
    (3*(x15 - x5)*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (2*x12^2*(2*x45^2*x5 - 4*x45*x5^2 + 2*x5^3))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) - (2*x12^2*(-12*x23*x5^2 + 12*x45*x5^2 + 4*x5^3))/
    (3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(-2*x23^3 + 6*x23^2*x45 - 6*x23*x45^2 + 2*x45^3 + 30*x23^2*x5 - 
      60*x23*x45*x5 + 30*x45^2*x5 - 42*x23*x5^2 + 42*x45*x5^2 + 6*x5^3))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(-12*x15*x23^2 - 24*x15*x23*x34 - 12*x23^2*x34 - 24*x23^2*x45 + 
      12*x15*x34*x45 - 24*x23*x34*x45 + 12*x15*x45^2 + 12*x34*x45^2 + 
      12*x45^3 + 18*x15*x23*x5 - 4*x23^2*x5 + 2*x23*x34*x5 - 24*x23*x45*x5 + 
      24*x45^2*x5 + 22*x23*x5^2 - 10*x45*x5^2 + 28*x5^3))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12^2*(8*x23^2*x45 - 68*x23^2*x5 + 98*x23*x45*x5 + 80*x23*x5^2 + 
      50*x45*x5^2 + 128*x5^3))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(-8*x23^2*x45*x5^2 - 4*x23^2*x5^3))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*x12*(2*x23^3*x34*x5 - 2*x23^3*x45*x5 + 6*x23^2*x45^2*x5 - 
      12*x23^3*x5^2 + 6*x23^2*x34*x5^2 - 6*x23^2*x45*x5^2 + 
      2*x23*x45^2*x5^2 - 4*x23^2*x5^3))/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) - 
   (2*(2*x23^2*x34^2*x45 + 4*x23^2*x34*x45^2 + 2*x23^2*x45^3 + 
      2*x15*x23^3*x5 - 2*x23^3*x34*x5 + 6*x15*x23^2*x45*x5 - 
      12*x23^2*x34*x45*x5 + 6*x23*x34^2*x45*x5 - 6*x23^2*x45^2*x5 + 
      12*x23*x34*x45^2*x5 + 6*x23*x45^3*x5 + 6*x15*x23^2*x5^2 - 
      6*x23^3*x5^2 - 6*x23^2*x34*x5^2 + 2*x15*x23*x45*x5^2 - 
      4*x23*x34*x45*x5^2 - 2*x23*x45^2*x5^2 - 2*x23^2*x5^3))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(-2*x23^2*x34*x45^2 + 2*x15*x23^3*x5 - 4*x15*x23^2*x34*x5 + 
      2*x23^3*x34*x5 - 2*x23^3*x45*x5 + 4*x23^2*x34*x45*x5 + 
      6*x23^2*x45^2*x5 - 2*x23*x34*x45^2*x5 + 6*x15*x23^2*x5^2 + 
      2*x23^3*x5^2 + 2*x23^2*x34*x5^2 - 6*x23^2*x45*x5^2 + 2*x23*x45^2*x5^2 + 
      6*x23^2*x5^3))/(3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) - (2*(10*x23^3*x5 - 30*x23^2*x45*x5 + 
      30*x23*x45^2*x5 - 10*x45^3*x5 - 42*x23^2*x5^2 + 84*x23*x45*x5^2 - 
      42*x45^2*x5^2 + 18*x23*x5^3 - 18*x45*x5^3))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(14*x23^3*x5 - 38*x23^2*x45*x5 + 34*x23*x45^2*x5 - 10*x45^3*x5 - 
      61*x23^2*x5^2 + 86*x23*x45*x5^2 - 25*x45^2*x5^2 + 18*x23*x5^3 - 
      18*x45*x5^3))/(3*x12*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2 + 12*x23*x5^3 - 
      12*x45*x5^3))/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(-12*x23^3*x5 + 36*x23^2*x45*x5 - 36*x23*x45^2*x5 + 12*x45^3*x5 + 
      36*x23^2*x5^2 - 72*x23*x45*x5^2 + 36*x45^2*x5^2 - 12*x23*x5^3 + 
      12*x45*x5^3))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-18*x23^3*x5 + 18*x23^2*x45*x5 + 36*x23^2*x5^2 - 36*x23*x45*x5^2 - 
      18*x23*x5^3 + 18*x45*x5^3))/(3*x34^2*(x15 - x5)) - 
   (2*(-22*x23^3*x5 + 26*x23^2*x45*x5 - 4*x23*x45^2*x5 + 61*x23^2*x5^2 - 
      86*x23*x45*x5^2 + 25*x45^2*x5^2 - 18*x23*x5^3 + 18*x45*x5^3))/
    (3*x12*x34*(x15 - x5)) - 
   (2*(-32*x23^3*x5 + 56*x23^2*x45*x5 - 34*x23*x45^2*x5 + 10*x45^3*x5 + 
      61*x23^2*x5^2 - 86*x23*x45*x5^2 + 25*x45^2*x5^2 - 18*x23*x5^3 + 
      18*x45*x5^3))/(3*x12*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (2*(-2*x23^3*x34*x45*x5 - 4*x23^4*x5^2 + 12*x23^3*x34*x5^2 + 
      6*x23^3*x45*x5^2 - 6*x23^2*x34*x45*x5^2 - 12*x23^3*x5^3 + 
      4*x23^2*x34*x5^3 + 2*x23^2*x45*x5^3))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (2*(18*x23^3*x5^2 - 36*x23^2*x45*x5^2 + 18*x23*x45^2*x5^2 - 
      18*x23^2*x5^3 + 36*x23*x45*x5^3 - 18*x45^2*x5^3))/
    (3*x12*x34^2*(x15 - x5)) - 
   (2*(32*x23^3*x5^2 - 78*x23^2*x45*x5^2 + 60*x23*x45^2*x5^2 - 
      14*x45^3*x5^2 - 18*x23^2*x5^3 + 36*x23*x45*x5^3 - 18*x45^2*x5^3))/
    (3*x12^2*x34*(x15 - x5)) - 
   (2*(32*x23^3*x5^2 - 78*x23^2*x45*x5^2 + 60*x23*x45^2*x5^2 - 
      14*x45^3*x5^2 - 18*x23^2*x5^3 + 36*x23*x45*x5^3 - 18*x45^2*x5^3))/
    (3*x12^2*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (2*(12*x23^3*x5^2 - 36*x23^2*x45*x5^2 + 36*x23*x45^2*x5^2 - 
      12*x45^3*x5^2 - 12*x23^2*x5^3 + 24*x23*x45*x5^3 - 12*x45^2*x5^3))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-8*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 4*x45^3*x5^2 + 
      12*x23^2*x5^3 - 24*x23*x45*x5^3 + 12*x45^2*x5^3))/
    (3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-32*x23^3*x5^2 + 78*x23^2*x45*x5^2 - 60*x23*x45^2*x5^2 + 
      14*x45^3*x5^2 + 18*x23^2*x5^3 - 36*x23*x45*x5^3 + 18*x45^2*x5^3))/
    (3*x12^2*x34*(x12 + x15 - x34 - x5)) - 
   (2*(-14*x23^3*x5^2 + 42*x23^2*x45*x5^2 - 42*x23*x45^2*x5^2 + 
      14*x45^3*x5^2 + 18*x23^2*x5^3 - 36*x23*x45*x5^3 + 18*x45^2*x5^3))/
    (3*x12*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(6*x23^3*x5^3 - 18*x23^2*x45*x5^3 + 18*x23*x45^2*x5^3 - 6*x45^3*x5^3))/
    (3*x12^2*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(6*x23^3*x5^3 - 18*x23^2*x45*x5^3 + 18*x23*x45^2*x5^3 - 6*x45^3*x5^3))/
    (3*x12^3*x34*(x12 + x15 - x34 - x5)) - 
   (2*(8*x23^3*x5^3 - 12*x23^2*x45*x5^3 + 12*x23*x45^2*x5^3 - 4*x45^3*x5^3))/
    (3*x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-4*x23^3*x5^3 + 12*x23^2*x45*x5^3 - 12*x23*x45^2*x5^3 + 4*x45^3*x5^3))/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-6*x23^3*x5^3 + 18*x23^2*x45*x5^3 - 18*x23*x45^2*x5^3 + 6*x45^3*x5^3))/
    (3*x12^2*x34^2*(x15 - x5)) - 
   (2*(-6*x23^3*x5^3 + 18*x23^2*x45*x5^3 - 18*x23*x45^2*x5^3 + 6*x45^3*x5^3))/
    (3*x12^3*x34*(x15 - x5)) - 
   (2*(-6*x23^3*x5^3 + 18*x23^2*x45*x5^3 - 18*x23*x45^2*x5^3 + 6*x45^3*x5^3))/
    (3*x12^3*(x15 - x5)*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-16*x23^2*x45*x5 + 148*x23^2*x5^2 - 182*x23*x45*x5^2 + 
      110*x23*x5^3 - 98*x45*x5^3 - 106*x5^4))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(-16*x15*x45^2*x5 + 8*x45^3*x5 + 16*x15*x23*x5^2 - 8*x15*x45*x5^2 + 
      64*x23*x45*x5^2 - 28*x45^2*x5^2 + 28*x15*x5^3 + 16*x23*x5^3 + 
      48*x45*x5^3 + 28*x5^4))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) - (2*(-10*x23^2*x34*x45 - 10*x23^2*x45^2 + 46*x23^3*x5 - 
      52*x23^2*x34*x5 - 42*x23^2*x45*x5 + 20*x23*x34*x45*x5 + 
      20*x23*x45^2*x5 + 20*x23^2*x5^2 + 24*x23*x34*x5^2 + 4*x23*x45*x5^2 - 
      10*x34*x45*x5^2 - 10*x45^2*x5^2 + 38*x23*x5^3 + 28*x34*x5^3 + 
      38*x45*x5^3 + 56*x5^4))/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) - 
   (2*(2*x23^3*x45^2*x5 - 2*x23^4*x5^2 + 8*x23^3*x34*x5^2 - 
      8*x23^3*x45*x5^2 + 12*x23^2*x45^2*x5^2 - 4*x23^3*x5^3 + 
      8*x23^2*x34*x5^3 - 8*x23^2*x45*x5^3 + 2*x23*x45^2*x5^3 + 6*x23^2*x5^4))/
    (3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) - (2*(8*x23^2*x45*x5^2 - 76*x23^2*x5^3 + 
      88*x23*x45*x5^3 - 96*x23*x5^4 + 48*x45*x5^4 + 28*x5^5))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)), 
 g1L[3] -> (-4*x12^2)/x15 - (4*x12^2*x23)/(x15 - x34)^2 - 
   (16*x12*x23^2)/(x15 - x34)^2 + (8*x12^2*x23^2)/(x15*(x15 - x34)^2) - 
   (12*x23^3)/(x15 - x34)^2 - (4*x12^2*x23^3)/(x15^2*(x15 - x34)^2) + 
   (20*x12^2)/(x15 - x34) + (72*x12*x23)/(x15 - x34) - 
   (48*x12^2*x23)/(x15*(x15 - x34)) + (68*x23^2)/(x15 - x34) + 
   (8*x12^2*x23^2)/(x15^2*(x15 - x34)) + (16*x23^3)/(x12*(x15 - x34)) - 
   (4*x12^2*x23^3)/(x15^3*(x15 - x34)) + (16*x12^2)/x34 + 
   (36*x12^3)/(x15*x34) - (4*x12^2*x23^3)/(x15^3*x34) + 
   (4*x12^2*x34)/(x15*(x15 - x23 - x34)) + 
   (8*x12^3)/(x15*(x12 + x23 - x45)) - (4*x12^3)/(x34*(x12 + x23 - x45)) - 
   (4*x12^4)/(x15*x34*(x12 + x23 - x45)) - (32*x12*x45)/x34 - 
   (12*x12^2*x45)/(x15*(x12 + x23 - x45)) + 
   (12*x12^2*x45)/(x34*(x12 + x23 - x45)) + (16*x45^2)/x34 - 
   (12*x12*x45^2)/(x34*(x12 + x23 - x45)) + 
   (4*x45^3)/(x34*(x12 + x23 - x45)) + (x12^2*(88*x23 - 56*x45 - 20*x5))/
    (x15*x34) + (16*x12^3*x23)/(x15*(x12 + x15 - x5)^2) + 
   (4*x12^4)/(x34*(x12 + x15 - x5)^2) + (x12^2*(8*x23 - 8*x45))/
    (x12 + x15 - x5)^2 + (x12^2*(32*x23^2 - 32*x23*x45))/
    (x15*(x12 + x15 - x5)^2) + (x12*(20*x23^2 - 40*x23*x45 + 20*x45^2))/
    (x12 + x15 - x5)^2 + (x12*(16*x23^3 - 4*x23^2*x34 - 32*x23^2*x45 + 
      8*x23*x34*x45 + 16*x23*x45^2 - 4*x34*x45^2))/(x15*(x12 + x15 - x5)^2) + 
   (12*x23^3 - 36*x23^2*x45 + 36*x23*x45^2 - 12*x45^3)/(x12 + x15 - x5)^2 + 
   (-4*x23^3*x34 + 12*x23^2*x34*x45 - 12*x23*x34*x45^2 + 4*x34*x45^3)/
    (x15*(x12 + x15 - x5)^2) + (x12^3*(4*x23 - 20*x45 - 4*x5))/
    (x34*(x12 + x15 - x5)^2) + (x12^4*(-4*x15 + 12*x23 - 12*x45 - 4*x5))/
    (x34^2*(x12 + x15 - x5)^2) - (4*x12^4)/(x34^2*(x12 + x15 - x5)) - 
   (4*x12^3)/(x34*(x12 + x15 - x5)) - (48*x12^3*x23)/
    (x15*x34*(x12 + x15 - x5)) + (x12^2*(-16*x23 + 4*x34))/
    (x15*(x12 + x15 - x5)) - (4*x12^3*x34)/(x15*(x12 + x23 - x45)*
     (x12 + x15 - x5)) + (x12^2*(-48*x23 + 24*x45))/(x34*(x12 + x15 - x5)) + 
   (x12^2*(-144*x23^2 + 96*x23*x45))/(x15*x34*(x12 + x15 - x5)) + 
   (4*x23^2 - 8*x23*x45 + 4*x45^2)/(x12 + x15 - x5) + 
   (x12*(-28*x23^2 - 4*x23*x34 + 16*x23*x45 + 4*x34*x45 + 12*x45^2))/
    (x15*(x12 + x15 - x5)) + (x12*(-96*x23^3 + 144*x23^2*x45 - 48*x23*x45^2))/
    (x15*x34*(x12 + x15 - x5)) + (16*x23^3 - 48*x23^2*x45 + 48*x23*x45^2 - 
     16*x45^3)/(x12*(x12 + x15 - x5)) + 
   (16*x23^3 + 4*x23^2*x34 - 44*x23^2*x45 - 8*x23*x34*x45 + 40*x23*x45^2 + 
     4*x34*x45^2 - 12*x45^3)/(x15*(x12 + x15 - x5)) + 
   (x12^4*(-4*x15 + 12*x23 - 12*x45 - 4*x5))/(x34^3*(x12 + x15 - x5)) + 
   (x12^3*(-32*x23 + 12*x45 - 4*x5))/(x34^2*(x12 + x15 - x5)) + 
   (12*x12^2)/(x12 + x15 - x34 - x5) - 
   (28*x12^3)/((x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (48*x12^3*x23)/(x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (20*x12^4)/(x34^2*(x12 + x15 - x34 - x5)) - 
   (48*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (48*x12^3*x23)/(x15*x34*(x12 + x15 - x34 - x5)) - 
   (4*x23^3*x34)/((x15 - x34)^2*(x12 + x15 - x34 - x5)) - 
   (4*x12^2*x34)/((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*x12^3*x34)/((x15 - x34)*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(16*x23^2 - 4*x23*x34))/((x15 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (4*x45^3)/((x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (4*x12*x45^3)/(x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-120*x23 + 20*x34 + 28*x45))/((x15 - x34)*
     (x12 + x15 - x34 - x5)) + (x12^2*(144*x23^2 - 96*x23*x45))/
    (x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(144*x23^2 - 96*x23*x45))/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(-108*x23^2 + 28*x23*x34 + 80*x23*x45))/
    ((x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(16*x23^3 - 8*x23^2*x34 - 16*x23^2*x45))/
    ((x15 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-16*x23^3 + 12*x23^2*x34 + 4*x23^2*x45)/
    ((x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(96*x23^3 - 144*x23^2*x45 + 48*x23*x45^2))/
    (x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(96*x23^3 - 144*x23^2*x45 + 48*x23*x45^2))/
    (x15*x34*(x12 + x15 - x34 - x5)) + (x12^3*(80*x23 - 60*x45 - 28*x5))/
    (x34^2*(x12 + x15 - x34 - x5)) + (x12*(-8*x23 + 8*x34 - 16*x5))/
    (x12 + x15 - x34 - x5) + (8*x12*x23^3*x5)/(x15^2*(x15 - x34)^2) + 
   (12*x23^3*x5)/(x15*(x15 - x34)^2) + (8*x12*x23^3*x5)/(x15^3*(x15 - x34)) - 
   (32*x23^3*x5)/(x12*x15*(x15 - x34)) + (16*x12^3*x5)/(x15^2*x34) + 
   (8*x12*x23^3*x5)/(x15^3*x34) - (4*x45^3*x5)/(x15*x34*(x12 + x23 - x45)) - 
   (4*x12*x34*x5)/((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*x45^3*x5)/(x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) - 
   (4*x23^3*x5^2)/(x15^2*(x15 - x34)^2) - (4*x23^3*x5^2)/
    (x15^3*(x15 - x34)) + (16*x23^3*x5^2)/(x12*x15^2*(x15 - x34)) - 
   (4*x23^3*x5^2)/(x15^3*x34) + (x12^3*(12*x45 + 4*x5))/
    (x15*x34*(x12 + x23 - x45)) + (x12^4*(4*x15 - 12*x23 + 12*x45 + 4*x5))/
    (x34^3*(x12 + x15 - x34 - x5)) + (x12*(16*x23 - 8*x34 - 8*x45 + 16*x5))/
    x15 + (x12^2*(-104*x23 + 76*x45 + 24*x5))/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-48*x23 + 48*x45 + 32*x5))/(x15*x34^2) + 
   (x12*(-108*x23^2 + 80*x23*x45 - 28*x23*x5))/(x15*(x15 - x34)) + 
   (-72*x23^3 + 72*x23^2*x45 - 68*x23^2*x5)/(x15*(x15 - x34)) + 
   (x12*(-12*x23^3 + 4*x23^2*x45 - 20*x23^2*x5))/(x15^2*(x15 - x34)) + 
   (x12*(4*x23^3 - 16*x23^2*x45 + 8*x23^2*x5))/(x15*(x15 - x34)^2) + 
   (32*x12^3)/(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) - 
   (32*x12^4)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-16*x15 + 96*x23 - 48*x45))/(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
     x34*x5) + (x12^4*(-16*x15 + 48*x23 - 48*x45 - 32*x5))/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (16*x12^3*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (48*x12^2*x23*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (16*x12^4*x5)/(x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (16*x12^3*x5^2)/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^3*(-144*x23 + 96*x45 + 48*x5))/(x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (x12*(-48*x15*x23 + 96*x23^2 - 96*x23*x45 + 
      48*x23*x5))/(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (-48*x15*x23^2 + 16*x23^3 - 48*x23*x45^2 + 16*x45^3 + 96*x23^2*x5)/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (-32*x15*x23^3 + 16*x23^3*x34 + 48*x15*x23^2*x45 - 48*x23^2*x34*x45 - 
     48*x15*x23*x45^2 + 48*x23*x34*x45^2 + 16*x15*x45^3 - 16*x34*x45^3 + 
     48*x23^3*x5)/(x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-8*x34^2 - 12*x34*x45 + 16*x34*x5))/(x15*(x15 - x23 - x34)) + 
   (x12^2*(-144*x23^2 + 192*x23*x45 - 48*x45^2 + 96*x23*x5 - 48*x45*x5))/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-16*x23^2 + 64*x23*x45 - 24*x45^2 + 28*x23*x5 - 36*x45*x5))/
    (x34*(x12 + x15 - x34 - x5)) + (x12^2*(-12*x45^2 - 12*x45*x5))/
    (x15*x34*(x12 + x23 - x45)) + 
   (x12*(132*x23^2 - 104*x23*x45 + 4*x45^2 + 24*x23*x5 + 8*x45*x5))/
    (x15*x34) + (x12*(-116*x23^2 + 136*x23*x45 - 20*x45^2 - 20*x23*x5 + 
      20*x45*x5))/(x34*(x12 + x15 - x5)) + 
   (x12^2*(-4*x23^2 - 24*x23*x45 + 28*x45^2 - 20*x23*x5 + 20*x45*x5))/
    (x34*(x12 + x15 - x5)^2) + (-72*x23^3 + 144*x23^2*x45 - 72*x23*x45^2 - 
     52*x23^2*x5 + 104*x23*x45*x5 - 52*x45^2*x5)/(x34*(x12 + x15 - x5)) + 
   (x12*(-4*x23^3 - 4*x23^2*x45 + 20*x23*x45^2 - 12*x45^3 - 28*x23^2*x5 + 
      56*x23*x45*x5 - 28*x45^2*x5))/(x34*(x12 + x15 - x5)^2) + 
   (x12*(4*x45^3 + 12*x45^2*x5))/(x15*x34*(x12 + x23 - x45)) + 
   (32*x23^3*x5 - 96*x23^2*x45*x5 + 96*x23*x45^2*x5 - 32*x45^3*x5)/
    (x12*x15*x34) + (-12*x23^3*x5 + 36*x23^2*x45*x5 - 36*x23*x45^2*x5 + 
     12*x45^3*x5)/(x34*(x12 + x15 - x5)^2) + 
   (-32*x23^3*x5 + 96*x23^2*x45*x5 - 96*x23*x45^2*x5 + 32*x45^3*x5)/
    (x12*x34*(x12 + x15 - x5)) + 
   (x12^2*(-48*x23^2 + 96*x23*x45 - 48*x45^2 + 96*x23*x5 - 96*x45*x5 - 
      16*x5^2))/(x15*x34^2) + 
   (x12^2*(8*x23^2 + 48*x23*x5 - 48*x45*x5 - 16*x5^2))/(x15^2*x34) + 
   (-20*x23^2 + 4*x23*x34 + 32*x23*x45 + 4*x45^2 - 16*x23*x5 + 4*x34*x5 + 
     12*x45*x5 - 16*x5^2)/(x12 + x15 - x34 - x5) + 
   (-4*x34^2 - 12*x34*x45 - 12*x45^2 + 12*x34*x5 + 24*x45*x5 - 12*x5^2)/
    (x15 - x23 - x34) + (x12^3*(-12*x23^2 + 24*x23*x45 - 12*x45^2 + 
      24*x23*x5 - 24*x45*x5 - 4*x5^2))/(x34^3*(x12 + x15 - x34 - x5)) + 
   (x12^3*(12*x23^2 - 24*x23*x45 + 12*x45^2 - 24*x23*x5 + 24*x45*x5 + 
      4*x5^2))/(x34^2*(x12 + x15 - x5)^2) + 
   (x12^3*(12*x23^2 - 24*x23*x45 + 12*x45^2 - 24*x23*x5 + 24*x45*x5 + 
      4*x5^2))/(x34^3*(x12 + x15 - x5)) + 
   (x12^2*(88*x23^2 - 136*x23*x45 + 48*x45^2 - 72*x23*x5 + 68*x45*x5 + 
      4*x5^2))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-40*x23^2 + 40*x23*x45 - 24*x23*x5 + 28*x45*x5 + 12*x5^2))/
    (x34^2*(x12 + x15 - x5)) + (-4*x23^2 - 4*x23*x34 + 4*x34^2 + 8*x23*x45 + 
     12*x34*x45 + 16*x23*x5 - 16*x34*x5 - 36*x45*x5 + 28*x5^2)/x15 + 
   (x12^3*(48*x23^2 - 96*x23*x45 + 48*x45^2 - 144*x23*x5 + 144*x45*x5 + 
      48*x5^2))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (32*x23^3 - 84*x23^2*x45 + 20*x23*x45^2 + 16*x45^3 + 48*x23^2*x5 - 
     128*x23*x45*x5 + 44*x45^2*x5 + 4*x23*x5^2)/(x15*x34) + 
   (-4*x23^3*x5 - 4*x23^2*x45*x5 + 12*x23^2*x5^2)/(x15^2*(x15 - x34)) + 
   (x12*(-48*x23^3 + 96*x23^2*x45 - 48*x23*x45^2 + 48*x23^2*x5 - 
      48*x45^2*x5 + 48*x23*x5^2 - 48*x45*x5^2))/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-16*x23^3 + 28*x23^2*x45 - 8*x23*x45^2 - 4*x45^3 - 36*x23^2*x5 + 
      80*x23*x45*x5 - 44*x45^2*x5 + 40*x23*x5^2 - 40*x45*x5^2))/
    (x34^2*(x12 + x15 - x5)) + 
   (x12^2*(4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 - 4*x45^3 - 24*x23^2*x5 + 
      48*x23*x45*x5 - 24*x45^2*x5 + 12*x23*x5^2 - 12*x45*x5^2))/
    (x34^2*(x12 + x15 - x5)^2) + 
   (x12^2*(4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 - 4*x45^3 - 24*x23^2*x5 + 
      48*x23*x45*x5 - 24*x45^2*x5 + 12*x23*x5^2 - 12*x45*x5^2))/
    (x34^3*(x12 + x15 - x5)) + 
   (x12*(32*x23^3 - 76*x23^2*x45 + 56*x23*x45^2 - 12*x45^3 - 60*x23^2*x5 + 
      112*x23*x45*x5 - 52*x45^2*x5 + 8*x23*x5^2 - 8*x45*x5^2))/
    (x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-4*x23^3 + 12*x23^2*x45 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5 - 
      48*x23*x45*x5 + 24*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (x34^3*(x12 + x15 - x34 - x5)) + 
   (x12*(-48*x23^2*x5 + 48*x45^2*x5 - 48*x23*x5^2 + 48*x45*x5^2))/
    (x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-12*x23^3 + 4*x23^2*x45 + 28*x23^2*x5 - 96*x23*x45*x5 + 
      48*x45^2*x5 - 48*x23*x5^2 + 48*x45*x5^2))/(x15^2*x34) + 
   (x12*(-16*x23^3 + 48*x23^2*x45 - 48*x23*x45^2 + 16*x45^3 + 96*x23^2*x5 - 
      192*x23*x45*x5 + 96*x45^2*x5 - 48*x23*x5^2 + 48*x45*x5^2))/
    (x15*x34^2) + (-32*x23^3*x5 + 48*x23^2*x45*x5 + 48*x23*x45^2*x5 - 
     32*x45^3*x5 - 144*x23^2*x5^2 + 192*x23*x45*x5^2 - 96*x45^2*x5^2)/
    (x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (32*x23^3*x5 - 96*x23^2*x45*x5 + 96*x23*x45^2*x5 - 32*x45^3*x5 - 
     48*x23^2*x5^2 + 96*x23*x45*x5^2 - 48*x45^2*x5^2)/(x15*x34^2) + 
   (28*x23^3*x5 - 52*x23^2*x45*x5 + 48*x23*x45^2*x5 - 16*x45^3*x5 - 
     36*x23^2*x5^2 + 96*x23*x45*x5^2 - 48*x45^2*x5^2)/(x15^2*x34) + 
   (x12*(8*x23^3*x5 - 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
      12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/
    (x34^3*(x12 + x15 - x34 - x5)) + (-16*x23^3*x5 + 44*x23^2*x45*x5 - 
     40*x23*x45^2*x5 + 12*x45^3*x5 + 4*x23^2*x5^2 - 8*x23*x45*x5^2 + 
     4*x45^2*x5^2)/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-8*x23^3*x5 + 24*x23^2*x45*x5 - 24*x23*x45^2*x5 + 8*x45^3*x5 + 
      12*x23^2*x5^2 - 24*x23*x45*x5^2 + 12*x45^2*x5^2))/
    (x34^2*(x12 + x15 - x5)^2) + 
   (x12*(-8*x23^3*x5 + 24*x23^2*x45*x5 - 24*x23*x45^2*x5 + 8*x45^3*x5 + 
      12*x23^2*x5^2 - 24*x23*x45*x5^2 + 12*x45^2*x5^2))/
    (x34^3*(x12 + x15 - x5)) + (-16*x23^3*x5 + 52*x23^2*x45*x5 - 
     56*x23*x45^2*x5 + 20*x45^3*x5 + 44*x23^2*x5^2 - 88*x23*x45*x5^2 + 
     44*x45^2*x5^2)/(x34^2*(x12 + x15 - x5)) + 
   (48*x23^2*x45*x5 - 96*x23*x45^2*x5 + 48*x45^3*x5 + 96*x23^2*x5^2 - 
     192*x23*x45*x5^2 + 96*x45^2*x5^2)/(x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (48*x23^3*x5^2 - 144*x23^2*x45*x5^2 + 
     144*x23*x45^2*x5^2 - 48*x45^3*x5^2)/
    (x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x23^3*x5^2 - 48*x23^2*x45*x5^2 + 48*x23*x45^2*x5^2 - 16*x45^3*x5^2)/
    (x12*x34^2*(x12 + x15 - x5)) + (4*x23^3*x5^2 - 12*x23^2*x45*x5^2 + 
     12*x23*x45^2*x5^2 - 4*x45^3*x5^2)/(x34^2*(x12 + x15 - x5)^2) + 
   (4*x23^3*x5^2 - 12*x23^2*x45*x5^2 + 12*x23*x45^2*x5^2 - 4*x45^3*x5^2)/
    (x34^3*(x12 + x15 - x5)) + (-4*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 
     12*x23*x45^2*x5^2 + 4*x45^3*x5^2)/(x34^3*(x12 + x15 - x34 - x5)) + 
   (-16*x23^3*x5^2 + 48*x23^2*x45*x5^2 - 48*x23*x45^2*x5^2 + 16*x45^3*x5^2)/
    (x12*x15*x34^2) + (-16*x23^3*x5^2 + 48*x23^2*x45*x5^2 - 
     48*x23*x45^2*x5^2 + 16*x45^3*x5^2)/(x12*x15^2*x34) + 
   (-96*x23^3*x5^2 + 144*x23^2*x45*x5^2 - 144*x23*x45^2*x5^2 + 48*x45^3*x5^2)/
    (x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (4*x34^3 + 12*x34^2*x45 + 12*x34*x45^2 + 4*x45^3 - 16*x34^2*x5 - 
     36*x34*x45*x5 - 24*x45^2*x5 + 28*x34*x5^2 + 48*x45*x5^2 - 32*x5^3)/
    (x15*(x15 - x23 - x34)) + 
   (x12^2*(16*x23^3 - 48*x23^2*x45 + 48*x23*x45^2 - 16*x45^3 - 144*x23^2*x5 + 
      288*x23*x45*x5 - 144*x45^2*x5 + 144*x23*x5^2 - 144*x45*x5^2 - 16*x5^3))/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(4*x45^3 - 12*x45^2*x5 + 12*x45*x5^2 - 4*x5^3))/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (40*x23^3 - 60*x23^2*x45 + 20*x23*x45^2 + 4*x23^2*x5 - 8*x23*x45*x5 - 
     4*x23*x5^2 + 12*x45*x5^2 - 4*x5^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (-4*x45^3 + 12*x45^2*x5 - 12*x45*x5^2 + 4*x5^3)/((x15 - x23 - x34)*x34) + 
   (-4*x34*x5^2 - 12*x45*x5^2 + 16*x5^3)/((x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + (x12^2*(-48*x23*x5^2 + 48*x45*x5^2 + 16*x5^3))/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-4*x45^3 + 24*x45^2*x5 - 48*x45*x5^2 + 32*x5^3))/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-32*x23*x45*x5 + 16*x45^2*x5 + 32*x23*x5^2 - 48*x45*x5^2 + 32*x5^3)/
    (x15*(x12 + x15 - x34 - x5)) + 
   (x12*(-48*x23^2*x5^2 + 96*x23*x45*x5^2 - 48*x45^2*x5^2 + 48*x23*x5^3 - 
      48*x45*x5^3))/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-48*x23^3*x5 + 144*x23^2*x45*x5 - 144*x23*x45^2*x5 + 48*x45^3*x5 + 
      144*x23^2*x5^2 - 288*x23*x45*x5^2 + 144*x45^2*x5^2 - 48*x23*x5^3 + 
      48*x45*x5^3))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (48*x23^3*x5^2 - 144*x23^2*x45*x5^2 + 144*x23*x45^2*x5^2 - 48*x45^3*x5^2 - 
     48*x23^2*x5^3 + 96*x23*x45*x5^3 - 48*x45^2*x5^3)/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-32*x23^3*x5^2 + 48*x23^2*x45*x5^2 - 48*x23*x45^2*x5^2 + 16*x45^3*x5^2 + 
     48*x23^2*x5^3 - 96*x23*x45*x5^3 + 48*x45^2*x5^3)/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (32*x23^3*x5^3 - 48*x23^2*x45*x5^3 + 48*x23*x45^2*x5^3 - 16*x45^3*x5^3)/
    (x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-16*x23^3*x5^3 + 48*x23^2*x45*x5^3 - 48*x23*x45^2*x5^3 + 16*x45^3*x5^3)/
    (x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (4*x45^3*x5 - 24*x45^2*x5^2 + 48*x45*x5^3 - 32*x5^4)/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-4*x45^3*x5 + 12*x45^2*x5^2 - 12*x45*x5^3 + 4*x5^4)/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)), 
 g1L[4] -> (8*x12^2)/(3*x15) + (2*x12^2*x23)/(3*(x15 - x34)^2) + 
   (8*x12*x23^2)/(3*(x15 - x34)^2) - (4*x12^2*x23^2)/(3*x15*(x15 - x34)^2) + 
   (2*x23^3)/(x15 - x34)^2 + (2*x12^2*x23^3)/(3*x15^2*(x15 - x34)^2) - 
   (22*x12^2)/(3*(x15 - x34)) - (32*x12*x23)/(x15 - x34) + 
   (16*x12^2*x23)/(x15*(x15 - x34)) - (118*x23^2)/(3*(x15 - x34)) - 
   (16*x12^2*x23^2)/(3*x15^2*(x15 - x34)) - (44*x23^3)/(3*x12*(x15 - x34)) + 
   (2*x12^2*x23^3)/(3*x15^3*(x15 - x34)) + (16*x12^2)/(3*x34) - 
   (8*x12^3)/(x15*x34) + (2*x12^3)/(x23*x34) + 
   (2*x12^2*x23^3)/(3*x15^3*x34) - (8*x12^2*x34)/(3*x15*(x15 - x23 - x34)) - 
   (16*x12^3)/(3*x15*(x12 + x23 - x45)) + 
   (8*x12^3)/(3*x34*(x12 + x23 - x45)) + 
   (8*x12^4)/(3*x15*x34*(x12 + x23 - x45)) - (56*x12*x45)/(3*x34) - 
   (6*x12^2*x45)/(x23*x34) + (8*x12^2*x45)/(x15*(x12 + x23 - x45)) - 
   (8*x12^2*x45)/(x34*(x12 + x23 - x45)) + (64*x45^2)/(3*x34) + 
   (6*x12*x45^2)/(x23*x34) + (8*x12*x45^2)/(x34*(x12 + x23 - x45)) + 
   (2*x45^3)/(x15*x23) - (8*x45^3)/(x12*x34) - (2*x45^3)/(x23*x34) - 
   (8*x45^3)/(3*x34*(x12 + x23 - x45)) - 
   (2*(-18*x23^3 + 36*x23^2*x45 - 18*x23*x45^2))/(3*x12*x15) - 
   (2*x12^2*(4*x23 - 20*x45 - 8*x5))/(3*x15*x34) - 
   (8*x12^3*x23)/(3*x15*(x12 + x15 - x5)^2) - 
   (2*x12^4)/(3*x34*(x12 + x15 - x5)^2) - (2*x12^2*(2*x23 - 2*x45))/
    (3*(x12 + x15 - x5)^2) - (2*x12^2*(8*x23^2 - 8*x23*x45))/
    (3*x15*(x12 + x15 - x5)^2) - (2*x12*(5*x23^2 - 10*x23*x45 + 5*x45^2))/
    (3*(x12 + x15 - x5)^2) - (2*x12*(4*x23^3 - x23^2*x34 - 8*x23^2*x45 + 
      2*x23*x34*x45 + 4*x23*x45^2 - x34*x45^2))/(3*x15*(x12 + x15 - x5)^2) - 
   (2*(3*x23^3 - 9*x23^2*x45 + 9*x23*x45^2 - 3*x45^3))/
    (3*(x12 + x15 - x5)^2) - 
   (2*(-(x23^3*x34) + 3*x23^2*x34*x45 - 3*x23*x34*x45^2 + x34*x45^3))/
    (3*x15*(x12 + x15 - x5)^2) - (22*x12^4)/(3*x34^2*(x12 + x15 - x5)) - 
   (22*x12^3)/(3*x34*(x12 + x15 - x5)) + (8*x12^3*x23)/
    (x15*x34*(x12 + x15 - x5)) - (2*x12^2*(44*x23 + x34))/
    (3*x15*(x12 + x15 - x5)) - (2*x12*(24*x23 - 24*x45))/
    (3*(x12 + x15 - x5)) + (2*x12^3*x34)/(3*x15*(x12 + x23 - x45)*
     (x12 + x15 - x5)) - (2*x12^2*(-36*x23^2 + 24*x23*x45))/
    (3*x15*x34*(x12 + x15 - x5)) - 
   (2*x12*(65*x23^2 - x23*x34 - 68*x23*x45 + x34*x45 + 3*x45^2))/
    (3*x15*(x12 + x15 - x5)) - (2*(49*x23^2 - 98*x23*x45 + 49*x45^2))/
    (3*(x12 + x15 - x5)) - (2*x12*(-24*x23^3 + 36*x23^2*x45 - 12*x23*x45^2))/
    (3*x15*x34*(x12 + x15 - x5)) - 
   (2*(22*x23^3 - 66*x23^2*x45 + 66*x23*x45^2 - 22*x45^3))/
    (3*x12*(x12 + x15 - x5)) - 
   (2*(28*x23^3 - 11*x23^2*x34 - 59*x23^2*x45 + 22*x23*x34*x45 + 
      34*x23*x45^2 - 11*x34*x45^2 - 3*x45^3))/(3*x15*(x12 + x15 - x5)) - 
   (2*(-6*x23^3*x34 + 18*x23^2*x34*x45 - 18*x23*x34*x45^2 + 6*x34*x45^3))/
    (3*x12*x15*(x12 + x15 - x5)) - (2*x12^3*(22*x23 - 27*x45 - 25*x5))/
    (3*x34^2*(x12 + x15 - x5)) - (2*x12^2*(-6*x23 - 48*x45 - 12*x5))/
    (3*x34*(x12 + x15 - x5)) + (8*x12^2)/(x12 + x15 - x34 - x5) + 
   (4*x12^3)/(x23*(x12 + x15 - x34 - x5)) + 
   (14*x12^3)/(3*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (8*x12^3*x23)/(x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (14*x12^4)/(3*x34^2*(x12 + x15 - x34 - x5)) - 
   (10*x12^3)/(x34*(x12 + x15 - x34 - x5)) - 
   (2*x12^4)/(x23*x34*(x12 + x15 - x34 - x5)) - 
   (8*x12^3*x23)/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*x23^3*x34)/(3*(x15 - x34)^2*(x12 + x15 - x34 - x5)) - 
   (2*x12^3*x34)/(3*x23*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (4*x23^3*x34)/(x12*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (8*x12^2*x34)/(3*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (8*x12^3*x34)/(3*x23*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*(4*x23^2 - x23*x34))/(3*(x15 - x34)^2*(x12 + x15 - x34 - x5)) - 
   (6*x12^2*x45)/(x23*(x12 + x15 - x34 - x5)) - 
   (2*x12*x45^3)/(x15*x23*(x12 + x15 - x34 - x5)) - 
   (8*x45^3)/(3*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) - 
   (8*x12*x45^3)/(3*x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*(-54*x23 + 11*x34 + 7*x45))/(3*(x15 - x34)*
     (x12 + x15 - x34 - x5)) - (2*x12^2*(36*x23^2 - 24*x23*x45))/
    (3*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*(36*x23^2 - 24*x23*x45))/(3*x15*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-75*x23^2 + 25*x23*x34 + 44*x23*x45))/
    (3*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*x12*(4*x23^3 - 2*x23^2*x34 - 4*x23^2*x45))/
    (3*(x15 - x34)^2*(x12 + x15 - x34 - x5)) - (2*(-18*x23^3 + 18*x23^2*x45))/
    (3*x12*(x12 + x15 - x34 - x5)) - 
   (2*(-28*x23^3 + 21*x23^2*x34 + 25*x23^2*x45))/
    (3*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*x12*(24*x23^3 - 36*x23^2*x45 + 12*x23*x45^2))/
    (3*x15*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*x12*(24*x23^3 - 36*x23^2*x45 + 12*x23*x45^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-32*x23 + 5*x34 + 12*x45 - 16*x5))/(3*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*(22*x23 - 29*x45 - 15*x5))/(3*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12^3*(-9*x45 - 3*x5))/(3*x23*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12^3*(x23 - 5*x45 - x5))/(3*x34*(x12 + x15 - x5)^2) - 
   (2*x12^4*(-x15 + 3*x23 - 3*x45 - x5))/(3*x34^2*(x12 + x15 - x5)^2) - 
   (2*x12^4*(-x15 + 3*x23 - 3*x45 - x5))/(3*x34^3*(x12 + x15 - x5)) - 
   (2*x12^2*x34)/(x15*(x15 - x23 + x45 - x5)) + 
   (2*x12^3*x34)/(x15*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) + 
   (2*x12^2*x34)/((x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) - 
   (4*x12*x23^3*x5)/(3*x15^2*(x15 - x34)^2) - 
   (2*x23^3*x5)/(x15*(x15 - x34)^2) - (4*x12*x23^3*x5)/
    (3*x15^3*(x15 - x34)) + (52*x23^3*x5)/(3*x12*x15*(x15 - x34)) - 
   (8*x12^3*x5)/(3*x15^2*x34) - (4*x12*x23^3*x5)/(3*x15^3*x34) + 
   (8*x45^3*x5)/(3*x15*x34*(x12 + x23 - x45)) + 
   (8*x12*x34*x5)/(3*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*x45^3*x5)/(x15*x23*(x12 + x15 - x34 - x5)) - 
   (2*x45^3*x5)/(x23*x34*(x12 + x15 - x34 - x5)) + 
   (8*x45^3*x5)/(3*x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) - 
   (2*x12*x34*x5)/(x15*(x15 - x23 + x45 - x5)) + 
   (2*x23^3*x5^2)/(3*x15^2*(x15 - x34)^2) + 
   (2*x23^3*x5^2)/(3*x15^3*(x15 - x34)) - (20*x23^3*x5^2)/
    (3*x12*x15^2*(x15 - x34)) + (2*x23^3*x5^2)/(3*x15^3*x34) - 
   (2*x12^4*(x15 - 3*x23 + 3*x45 + x5))/(3*x34^3*(x12 + x15 - x34 - x5)) - 
   (2*x12^3*(12*x45 + 4*x5))/(3*x15*x34*(x12 + x23 - x45)) - 
   (2*x12^3*(-12*x23 + 12*x45 + 8*x5))/(3*x15*x34^2) - 
   (2*x12*(-32*x23 - 5*x34 - 8*x45 + 16*x5))/(3*x15) - 
   (2*x12^3*(-10*x23 + 15*x45 + 17*x5))/(3*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-45*x23^2 + 44*x23*x45 - 19*x23*x5))/(3*x15*(x15 - x34)) - 
   (2*(-24*x23^3 + 42*x23^2*x45 - 47*x23^2*x5))/(3*x15*(x15 - x34)) - 
   (2*x12*(3*x23^3 + x23^2*x45 - 17*x23^2*x5))/(3*x15^2*(x15 - x34)) - 
   (2*x12*(x23^3 - 4*x23^2*x45 + 2*x23^2*x5))/(3*x15*(x15 - x34)^2) - 
   (2*x12*(6*x34^2 + 9*x34*x45 - 12*x34*x5))/(3*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) - (16*x12^3)/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x12^4)/(3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^2*(-4*x15 + 24*x23 - 12*x45))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^4*(-4*x15 + 12*x23 - 12*x45 - 8*x5))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x12^3*x5)/(3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x12^2*x23*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x12^4*x5)/(3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (8*x12^3*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^3*(-36*x23 + 24*x45 + 12*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(-12*x15*x23 + 24*x23^2 - 24*x23*x45 + 12*x23*x5))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-12*x15*x23^2 + 4*x23^3 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-8*x15*x23^3 + 4*x23^3*x34 + 12*x15*x23^2*x45 - 12*x23^2*x34*x45 - 
      12*x15*x23*x45^2 + 12*x23*x34*x45^2 + 4*x15*x45^3 - 4*x34*x45^3 + 
      12*x23^3*x5))/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(-8*x34^2 - 12*x34*x45 + 16*x34*x5))/(3*x15*(x15 - x23 - x34)) - 
   (2*x12^2*(-12*x45^2 - 12*x45*x5))/(3*x15*x34*(x12 + x23 - x45)) - 
   (2*x12^2*(-36*x23^2 + 48*x23*x45 - 12*x45^2 + 24*x23*x5 - 12*x45*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^2*(-x23^2 - 6*x23*x45 + 7*x45^2 - 5*x23*x5 + 5*x45*x5))/
    (3*x34*(x12 + x15 - x5)^2) - (2*x12^2*(9*x45^2 + 9*x45*x5))/
    (3*x23*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-41*x23^2 - 14*x23*x45 + 55*x45^2 - 59*x23*x5 + 59*x45*x5))/
    (3*x34*(x12 + x15 - x5)) - 
   (2*(-24*x23^3 + 30*x23^2*x45 + 12*x23*x45^2 - 18*x45^3 - 73*x23^2*x5 + 
      146*x23*x45*x5 - 73*x45^2*x5))/(3*x34*(x12 + x15 - x5)) - 
   (2*x12*(-3*x45^3 - 9*x45^2*x5))/(3*x23*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-x23^3 - x23^2*x45 + 5*x23*x45^2 - 3*x45^3 - 7*x23^2*x5 + 
      14*x23*x45*x5 - 7*x45^2*x5))/(3*x34*(x12 + x15 - x5)^2) - 
   (2*x12*(4*x45^3 + 12*x45^2*x5))/(3*x15*x34*(x12 + x23 - x45)) - 
   (2*(18*x23^3*x5 - 36*x23^2*x45*x5 + 18*x23*x45^2*x5))/
    (3*x12*x34*(x12 + x15 - x34 - x5)) - 
   (2*(8*x23^3*x5 - 42*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5))/
    (3*x12*x15*x34) - (2*(-3*x23^3*x5 + 9*x23^2*x45*x5 - 9*x23*x45^2*x5 + 
      3*x45^3*x5))/(3*x34*(x12 + x15 - x5)^2) - 
   (2*(-26*x23^3*x5 + 78*x23^2*x45*x5 - 78*x23*x45^2*x5 + 26*x45^3*x5))/
    (3*x12*x34*(x12 + x15 - x5)) - 
   (2*(-4*x34^2 - 12*x34*x45 - 12*x45^2 + 12*x34*x5 + 24*x45*x5 - 12*x5^2))/
    (3*(x15 - x23 - x34)) - (2*x12^2*(-2*x23^2 + 14*x23*x45 - 12*x45^2 + 
      42*x23*x5 - 43*x45*x5 - 11*x5^2))/(3*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(-3*x34^2 - 9*x34*x45 - 9*x45^2 + 9*x34*x5 + 18*x45*x5 - 9*x5^2))/
    (3*(x15 - x23 + x45 - x5)) - 
   (2*x12^2*(-12*x23^2 + 24*x23*x45 - 12*x45^2 + 24*x23*x5 - 24*x45*x5 - 
      4*x5^2))/(3*x15*x34^2) - 
   (2*x12^2*(8*x23^2 + 12*x23*x5 - 12*x45*x5 - 4*x5^2))/(3*x15^2*x34) - 
   (2*x12*(26*x23^2 - 32*x23*x45 + 18*x45^2 + 13*x23*x5 + 27*x45*x5 - 
      3*x5^2))/(3*x34*(x12 + x15 - x34 - x5)) - 
   (2*x12^3*(-3*x23^2 + 6*x23*x45 - 3*x45^2 + 6*x23*x5 - 6*x45*x5 - x5^2))/
    (3*x34^3*(x12 + x15 - x34 - x5)) - 
   (2*x12^3*(3*x23^2 - 6*x23*x45 + 3*x45^2 - 6*x23*x5 + 6*x45*x5 + x5^2))/
    (3*x34^2*(x12 + x15 - x5)^2) - 
   (2*x12^3*(3*x23^2 - 6*x23*x45 + 3*x45^2 - 6*x23*x5 + 6*x45*x5 + x5^2))/
    (3*x34^3*(x12 + x15 - x5)) - 
   (2*x12*(15*x23^2 - 2*x23*x45 + 7*x45^2 + 18*x23*x5 + 2*x45*x5 + 3*x5^2))/
    (3*x15*x34) - (2*(-41*x23^2 + 7*x23*x34 + 3*x34^2 + 32*x23*x45 + 
      6*x34*x45 + 7*x45^2 - 28*x23*x5 - 8*x34*x5 - 3*x45*x5 + 5*x5^2))/
    (3*(x12 + x15 - x34 - x5)) - 
   (2*x12^3*(12*x23^2 - 24*x23*x45 + 12*x45^2 - 36*x23*x5 + 36*x45*x5 + 
      12*x5^2))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^2*(14*x23^2 - 38*x23*x45 + 24*x45^2 - 66*x23*x5 + 67*x45*x5 + 
      15*x5^2))/(3*x34^2*(x12 + x15 - x5)) - 
   (2*(-55*x23^2 - 7*x23*x34 + 4*x34^2 + 50*x23*x45 + 15*x34*x45 + 12*x45^2 + 
      28*x23*x5 - 13*x34*x5 - 39*x45*x5 + 16*x5^2))/(3*x15) - 
   (2*x12*(-24*x45*x5 + 24*x5^2))/(3*x15*(x12 + x15 - x34 - x5)) - 
   (2*(-13*x23^3*x5 - x23^2*x45*x5 + 9*x23^2*x5^2))/(3*x15^2*(x15 - x34)) - 
   (2*x12*(2*x23^3 - 11*x23^2*x45 + 16*x23*x45^2 - 7*x45^3 - 57*x23^2*x5 + 
      116*x23*x45*x5 - 59*x45^2*x5 + 40*x23*x5^2 - 40*x45*x5^2))/
    (3*x34^2*(x12 + x15 - x5)) - 
   (2*x12*(-12*x23^3 + 24*x23^2*x45 - 12*x23*x45^2 + 12*x23^2*x5 - 
      12*x45^2*x5 + 12*x23*x5^2 - 12*x45*x5^2))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12^2*(x23^3 - 3*x23^2*x45 + 3*x23*x45^2 - x45^3 - 6*x23^2*x5 + 
      12*x23*x45*x5 - 6*x45^2*x5 + 3*x23*x5^2 - 3*x45*x5^2))/
    (3*x34^2*(x12 + x15 - x5)^2) - 
   (2*x12^2*(x23^3 - 3*x23^2*x45 + 3*x23*x45^2 - x45^3 - 6*x23^2*x5 + 
      12*x23*x45*x5 - 6*x45^2*x5 + 3*x23*x5^2 - 3*x45*x5^2))/
    (3*x34^3*(x12 + x15 - x5)) - 
   (2*x12^2*(-x23^3 + 3*x23^2*x45 - 3*x23*x45^2 + x45^3 + 6*x23^2*x5 - 
      12*x23*x45*x5 + 6*x45^2*x5 - 3*x23*x5^2 + 3*x45*x5^2))/
    (3*x34^3*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-12*x23^2*x5 + 12*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(3*x23^3 + x23^2*x45 - 5*x23^2*x5 - 24*x23*x45*x5 + 12*x45^2*x5 - 
      12*x23*x5^2 + 12*x45*x5^2))/(3*x15^2*x34) - 
   (2*x12*(-4*x23^3 + 12*x23^2*x45 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5 - 
      48*x23*x45*x5 + 24*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (3*x15*x34^2) - (2*x12*(2*x23^3 - x23^2*x45 - 4*x23*x45^2 + 3*x45^3 + 
      33*x23^2*x5 - 68*x23*x45*x5 + 35*x45^2*x5 - 28*x23*x5^2 + 28*x45*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(-8*x23^3*x5 + 12*x23^2*x45*x5 + 12*x23*x45^2*x5 - 8*x45^3*x5 - 
      36*x23^2*x5^2 + 48*x23*x45*x5^2 - 24*x45^2*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(8*x23^3*x5 - 25*x23^2*x45*x5 + 26*x23*x45^2*x5 - 9*x45^3*x5 - 
      23*x23^2*x5^2 + 46*x23*x45*x5^2 - 23*x45^2*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(8*x23^3*x5 - 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
      12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/(3*x15*x34^2) - 
   (2*(-5*x23^3*x5 - 13*x23^2*x45*x5 + 12*x23*x45^2*x5 - 4*x45^3*x5 - 
      3*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/(3*x15^2*x34) - 
   (2*x12*(2*x23^3*x5 - 6*x23^2*x45*x5 + 6*x23*x45^2*x5 - 2*x45^3*x5 - 
      3*x23^2*x5^2 + 6*x23*x45*x5^2 - 3*x45^2*x5^2))/
    (3*x34^3*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-2*x23^3*x5 + 6*x23^2*x45*x5 - 6*x23*x45^2*x5 + 2*x45^3*x5 + 
      3*x23^2*x5^2 - 6*x23*x45*x5^2 + 3*x45^2*x5^2))/
    (3*x34^2*(x12 + x15 - x5)^2) - 
   (2*x12*(-2*x23^3*x5 + 6*x23^2*x45*x5 - 6*x23*x45^2*x5 + 2*x45^3*x5 + 
      3*x23^2*x5^2 - 6*x23*x45*x5^2 + 3*x45^2*x5^2))/
    (3*x34^3*(x12 + x15 - x5)) - 
   (2*(12*x23^2*x45*x5 - 24*x23*x45^2*x5 + 12*x45^3*x5 + 24*x23^2*x5^2 - 
      48*x23*x45*x5^2 + 24*x45^2*x5^2))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-16*x23^3*x5 + 49*x23^2*x45*x5 - 50*x23*x45^2*x5 + 17*x45^3*x5 + 
      35*x23^2*x5^2 - 70*x23*x45*x5^2 + 35*x45^2*x5^2))/
    (3*x34^2*(x12 + x15 - x5)) - 
   (2*(12*x23^3*x5^2 - 36*x23^2*x45*x5^2 + 36*x23*x45^2*x5^2 - 
      12*x45^3*x5^2))/(3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (2*(10*x23^3*x5^2 - 30*x23^2*x45*x5^2 + 30*x23*x45^2*x5^2 - 
      10*x45^3*x5^2))/(3*x12*x34^2*(x12 + x15 - x5)) - 
   (2*(x23^3*x5^2 - 3*x23^2*x45*x5^2 + 3*x23*x45^2*x5^2 - x45^3*x5^2))/
    (3*x34^2*(x12 + x15 - x5)^2) - 
   (2*(x23^3*x5^2 - 3*x23^2*x45*x5^2 + 3*x23*x45^2*x5^2 - x45^3*x5^2))/
    (3*x34^3*(x12 + x15 - x5)) - 
   (2*(-(x23^3*x5^2) + 3*x23^2*x45*x5^2 - 3*x23*x45^2*x5^2 + x45^3*x5^2))/
    (3*x34^3*(x12 + x15 - x34 - x5)) - 
   (2*(-4*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 4*x45^3*x5^2))/
    (3*x12*x15*x34^2) - (2*(2*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 
      12*x23*x45^2*x5^2 + 4*x45^3*x5^2))/(3*x12*x15^2*x34) - 
   (2*(-6*x23^3*x5^2 + 18*x23^2*x45*x5^2 - 18*x23*x45^2*x5^2 + 6*x45^3*x5^2))/
    (3*x12*x34^2*(x12 + x15 - x34 - x5)) - 
   (2*(-24*x23^3*x5^2 + 36*x23^2*x45*x5^2 - 36*x23*x45^2*x5^2 + 
      12*x45^3*x5^2))/(3*x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) - (2*(4*x34^3 + 12*x34^2*x45 + 12*x34*x45^2 + 4*x45^3 - 
      16*x34^2*x5 - 36*x34*x45*x5 - 24*x45^2*x5 + 28*x34*x5^2 + 48*x45*x5^2 - 
      32*x5^3))/(3*x15*(x15 - x23 - x34)) - 
   (2*(3*x34*x5^2 + 9*x45*x5^2 - 12*x5^3))/(3*x15*(x15 - x23 + x45 - x5)) - 
   (2*x12^2*(4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 - 4*x45^3 - 36*x23^2*x5 + 
      72*x23*x45*x5 - 36*x45^2*x5 + 36*x23*x5^2 - 36*x45*x5^2 - 4*x5^3))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(4*x45^3 - 12*x45^2*x5 + 12*x45*x5^2 - 4*x5^3))/
    (3*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) - 
   (2*(16*x23^3 - 27*x23^2*x45 + 11*x23*x45^2 + 43*x23^2*x5 - 26*x23*x45*x5 - 
      24*x45^2*x5 - 7*x23*x5^2 + 15*x45*x5^2 - 4*x5^3))/
    (3*x34*(x12 + x15 - x34 - x5)) - 
   (2*(8*x23^3 - 3*x23^2*x45 + 5*x23*x45^2 + 4*x45^3 + 30*x23^2*x5 - 
      56*x23*x45*x5 + 5*x45^2*x5 + 7*x23*x5^2 + 6*x45*x5^2 - 3*x5^3))/
    (3*x15*x34) - (2*(-3*x45^3 + 9*x45^2*x5 - 9*x45*x5^2 + 3*x5^3))/
    (3*x34*(x15 - x23 + x45 - x5)) - 
   (2*x12*(-3*x45^3 + 9*x45^2*x5 - 9*x45*x5^2 + 3*x5^3))/
    (3*x15*x34*(x15 - x23 + x45 - x5)) - 
   (2*(-4*x45^3 + 12*x45^2*x5 - 12*x45*x5^2 + 4*x5^3))/
    (3*(x15 - x23 - x34)*x34) - 
   (2*x12^2*(-12*x23*x5^2 + 12*x45*x5^2 + 4*x5^3))/
    (3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-56*x23*x45*x5 + 28*x45^2*x5 + 56*x23*x5^2 - 36*x45*x5^2 + 8*x5^3))/
    (3*x15*(x12 + x15 - x34 - x5)) - 
   (2*(-4*x34*x5^2 - 12*x45*x5^2 + 16*x5^3))/(3*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) - 
   (2*x12*(-3*x45^3 + 18*x45^2*x5 - 36*x45*x5^2 + 24*x5^3))/
    (3*x15*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) - 
   (2*(-3*x34^3 - 9*x34^2*x45 - 9*x34*x45^2 - 3*x45^3 + 12*x34^2*x5 + 
      27*x34*x45*x5 + 18*x45^2*x5 - 21*x34*x5^2 - 36*x45*x5^2 + 24*x5^3))/
    (3*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) - 
   (2*x12*(-4*x45^3 + 24*x45^2*x5 - 48*x45*x5^2 + 32*x5^3))/
    (3*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*x12*(-12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2 + 12*x23*x5^3 - 
      12*x45*x5^3))/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*x12*(-12*x23^3*x5 + 36*x23^2*x45*x5 - 36*x23*x45^2*x5 + 12*x45^3*x5 + 
      36*x23^2*x5^2 - 72*x23*x45*x5^2 + 36*x45^2*x5^2 - 12*x23*x5^3 + 
      12*x45*x5^3))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(12*x23^3*x5^2 - 36*x23^2*x45*x5^2 + 36*x23*x45^2*x5^2 - 
      12*x45^3*x5^2 - 12*x23^2*x5^3 + 24*x23*x45*x5^3 - 12*x45^2*x5^3))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-8*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 4*x45^3*x5^2 + 
      12*x23^2*x5^3 - 24*x23*x45*x5^3 + 12*x45^2*x5^3))/
    (3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(8*x23^3*x5^3 - 12*x23^2*x45*x5^3 + 12*x23*x45^2*x5^3 - 4*x45^3*x5^3))/
    (3*x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(-4*x23^3*x5^3 + 12*x23^2*x45*x5^3 - 12*x23*x45^2*x5^3 + 4*x45^3*x5^3))/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (2*(4*x45^3*x5 - 24*x45^2*x5^2 + 48*x45*x5^3 - 32*x5^4))/
    (3*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (2*(3*x45^3*x5 - 18*x45^2*x5^2 + 36*x45*x5^3 - 24*x5^4))/
    (3*x15*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) - 
   (2*(3*x45^3*x5 - 9*x45^2*x5^2 + 9*x45*x5^3 - 3*x5^4))/
    (3*x15*x34*(x15 - x23 + x45 - x5)) - 
   (2*(-4*x45^3*x5 + 12*x45^2*x5^2 - 12*x45*x5^3 + 4*x5^4))/
    (3*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)), 
 g1L[5] -> -8*x12 - (8*x12^2)/x15 + (12*x12^2)/x34 + (8*x12^3)/(x15*x34) + 
   (6*x12^2*x34)/(x15*(x15 - x23 - x34)) + (2*x12^2*x34^2)/
    (x15*(x15 - x23 - x34)^2) - (4*x12^3)/(x12 + x23 - x45)^2 - 
   (4*x12^4)/(x15*(x12 + x23 - x45)^2) + 
   (4*x12^4)/(x34*(x12 + x23 - x45)^2) + (10*x12^2)/(x12 + x23 - x45) + 
   (16*x12^3)/(x15*(x12 + x23 - x45)) - (14*x12^3)/(x34*(x12 + x23 - x45)) - 
   (8*x12^4)/(x15*x34*(x12 + x23 - x45)) - 8*x45 + 
   (6*x12^2*x45)/(x12 + x23 - x45)^2 - (4*x12*x45)/(x12 + x23 - x45) - 
   (6*x45^2)/(x12 + x23 - x45) - (2*x45^3)/(x12 + x23 - x45)^2 + 
   (x12^2*(-8*x23 - 12*x45 - 16*x5))/(x15*x34) + (x12*(-16*x45 - 8*x5))/x34 + 
   (x12^2*(-6*x34 - 16*x45 - 8*x5))/(x15*(x12 + x23 - x45)) + 
   (x12^3*(2*x15 - 12*x45 - 4*x5))/(x34*(x12 + x23 - x45)^2) + 
   (x12^4*(-2*x23 - 4*x45 - 4*x5))/(x15*x34*(x12 + x23 - x45)^2) + 
   (x12*(10*x34 + 4*x45 - 4*x5))/(x15 - x23 - x34) - 
   (2*x12*x45^3)/((x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) - 
   (2*x12^2*x45^3)/(x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12*(8*x45 - 8*x5))/(x12 + x15 - x34 - x5) - 
   (6*x12^2*x45*x5)/(x15*(x12 + x23 - x45)^2) + 
   (4*x12*x45*x5)/(x15*(x12 + x23 - x45)) + (4*x12*x45^3*x5)/
    (x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) - 
   (2*x45^3*x5^2)/(x15*x34*(x12 + x23 - x45)^2) - 
   (2*x45^3*x5^2)/(x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-4*x45 + 4*x5))/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(2*x34 + 6*x45 + 4*x5))/(x15*(x12 + x23 - x45)^2) + 
   (x12^2*(-4*x15 + 32*x45 + 14*x5))/(x34*(x12 + x23 - x45)) + 
   (x12*(16*x23 - 8*x34 - 8*x45 + 16*x5))/x15 + (x12^3*(24*x45 + 20*x5))/
    (x15*x34*(x12 + x23 - x45)) + (x12*(4*x34^2 + 6*x34*x45 - 6*x34*x5))/
    (x15 - x23 - x34)^2 + (x12*(8*x15*x45 - 22*x45^2 - 28*x45*x5))/
    (x34*(x12 + x23 - x45)) + (x12*(-4*x45^2 - 8*x45*x5))/
    ((x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-4*x45^2 - 8*x45*x5))/(x15*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) + (4*x45^2 + 8*x45*x5)/x34 + 
   (x12^2*(-6*x15*x45 + 12*x45^2 + 12*x45*x5))/(x34*(x12 + x23 - x45)^2) + 
   (x12*(6*x15*x45^2 - 4*x45^3 - 12*x45^2*x5))/(x34*(x12 + x23 - x45)^2) + 
   (-6*x34*x45^2 + 4*x45^3 + 12*x45^2*x5)/((x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) + (-4*x15*x45^2 + 4*x45^3 + 14*x45^2*x5)/
    (x34*(x12 + x23 - x45)) + (-2*x34*x45^3 + 2*x45^3*x5)/
    ((x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (-2*x15*x45^3 + 4*x45^3*x5)/(x34*(x12 + x23 - x45)^2) + 
   (x12^2*(-4*x45^2 + 24*x45*x5 - 32*x5^2))/(x15*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + (x12*(32*x45*x5 - 32*x5^2))/
    (x15*(x12 + x15 - x34 - x5)) + (4*x23*x34 - 8*x34^2 + 8*x23*x45 - 
     18*x34*x45 - 12*x45^2 - 8*x23*x5 + 28*x34*x5 + 44*x45*x5 - 32*x5^2)/
    (x15 - x23 - x34) + (8*x23*x45 - 4*x34*x45 + 4*x45^2 - 8*x23*x5 + 
     4*x34*x5 + 20*x45*x5 - 24*x5^2)/(x12 + x15 - x34 - x5) + 
   (x12*(4*x45*x5 - 16*x5^2))/((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-18*x45^2 - 44*x45*x5 - 10*x5^2))/(x15*x34*(x12 + x23 - x45)) + 
   (x12*(-6*x45^2 + 12*x45*x5 - 6*x5^2))/((x15 - x23 - x34)*x34) + 
   (x12^3*(6*x45^2 + 12*x45*x5 + 2*x5^2))/(x15*x34*(x12 + x23 - x45)^2) + 
   (x12^2*(6*x45^2 - 12*x45*x5 + 6*x5^2))/((x15 - x23 - x34)*x34*
     (x12 + x15 - x34 - x5)) + 
   (x12*(-8*x23*x45 + 12*x45^2 + 8*x23*x5 - 20*x45*x5 + 8*x5^2))/
    (x34*(x12 + x15 - x34 - x5)) + 
   (x12*(8*x23*x45 + 4*x45^2 + 8*x23*x5 + 20*x45*x5 + 8*x5^2))/(x15*x34) + 
   (x12*(-16*x34^2 - 16*x34*x45 + 4*x45^2 + 20*x34*x5 - 24*x45*x5 + 32*x5^2))/
    (x15*(x15 - x23 - x34)) + (-8*x23*x34 + 8*x34^2 - 8*x23*x45 + 
     20*x34*x45 + 12*x45^2 + 24*x23*x5 - 32*x34*x5 - 52*x45*x5 + 56*x5^2)/
    x15 + (-8*x23*x45*x5 - 4*x45^2*x5 - 8*x45*x5^2)/(x15*x34) + 
   (x12^2*(-2*x45^3 - 12*x45^2*x5 - 6*x45*x5^2))/
    (x15*x34*(x12 + x23 - x45)^2) + 
   (x12*(4*x45^3 + 16*x45^2*x5 + 8*x45*x5^2))/(x15*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) + (x12*(4*x45^3 + 28*x45^2*x5 + 20*x45*x5^2))/
    (x15*x34*(x12 + x23 - x45)) + (-4*x45^3*x5 - 12*x45^2*x5^2)/
    (x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (-4*x45^3*x5 - 10*x45^2*x5^2)/(x15*x34*(x12 + x23 - x45)) + 
   (x12*(4*x45^3*x5 + 6*x45^2*x5^2))/(x15*x34*(x12 + x23 - x45)^2) + 
   (10*x34^3 + 24*x34^2*x45 + 18*x34*x45^2 + 4*x45^3 - 40*x34^2*x5 - 
     72*x34*x45*x5 - 36*x45^2*x5 + 70*x34*x5^2 + 96*x45*x5^2 - 80*x5^3)/
    (x15*(x15 - x23 - x34)) + (x12*(4*x45^3 - 28*x45^2*x5 + 44*x45*x5^2 - 
      20*x5^3))/((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(-4*x34^3 - 6*x34^2*x45 + 2*x45^3 + 8*x34^2*x5 - 12*x45^2*x5 + 
      24*x45*x5^2 - 16*x5^3))/(x15*(x15 - x23 - x34)^2) + 
   (8*x23*x45*x5 - 12*x45^2*x5 - 8*x23*x5^2 + 24*x45*x5^2 - 12*x5^3)/
    (x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(2*x45^3 - 6*x45^2*x5 + 6*x45*x5^2 - 2*x5^3))/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(-2*x45^3 + 6*x45^2*x5 - 6*x45*x5^2 + 2*x5^3))/
    ((x15 - x23 - x34)^2*x34) + (2*x23*x34^2 - 2*x34^3 + 6*x23*x34*x45 - 
     6*x34^2*x45 + 6*x23*x45^2 - 6*x34*x45^2 - 2*x45^3 - 6*x23*x34*x5 + 
     8*x34^2*x5 - 12*x23*x45*x5 + 18*x34*x45*x5 + 12*x45^2*x5 + 6*x23*x5^2 - 
     12*x34*x5^2 - 18*x45*x5^2 + 8*x5^3)/(x15 - x23 - x34)^2 + 
   (x12*(-6*x45*x5^2 + 8*x5^3))/((x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)) + (4*x23*x45^2 - 2*x45^3 - 8*x23*x45*x5 + 
     16*x45^2*x5 + 4*x23*x5^2 - 26*x45*x5^2 + 12*x5^3)/
    ((x15 - x23 - x34)*x34) + (x12^2*(-2*x45^3 + 12*x45^2*x5 - 24*x45*x5^2 + 
      16*x5^3))/(x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-6*x34*x5^2 - 16*x45*x5^2 + 32*x5^3)/((x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + (-32*x23*x45*x5 + 16*x45^2*x5 + 32*x23*x5^2 - 
     80*x45*x5^2 + 64*x5^3)/(x15*(x12 + x15 - x34 - x5)) + 
   (x12*(-4*x45^3 + 40*x45^2*x5 - 120*x45*x5^2 + 112*x5^3))/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (4*x45^3*x5 - 36*x45^2*x5^2 + 96*x45*x5^3 - 80*x5^4)/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(4*x45^3*x5 - 24*x45^2*x5^2 + 48*x45*x5^3 - 32*x5^4))/
    (x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (2*x34*x5^3 + 6*x45*x5^3 - 8*x5^4)/((x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)) + (2*x23*x45^3 - 6*x23*x45^2*x5 + 2*x45^3*x5 + 
     6*x23*x45*x5^2 - 6*x45^2*x5^2 - 2*x23*x5^3 + 6*x45*x5^3 - 2*x5^4)/
    ((x15 - x23 - x34)^2*x34) + 
   (x12*(-4*x45^3*x5 + 12*x45^2*x5^2 - 12*x45*x5^3 + 4*x5^4))/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (-4*x45^3*x5 + 22*x45^2*x5^2 - 32*x45*x5^3 + 14*x5^4)/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (2*x34^4 + 6*x34^3*x45 + 6*x34^2*x45^2 + 2*x34*x45^3 - 8*x34^3*x5 - 
     18*x34^2*x45*x5 - 12*x34*x45^2*x5 - 2*x45^3*x5 + 14*x34^2*x5^2 + 
     24*x34*x45*x5^2 + 12*x45^2*x5^2 - 16*x34*x5^3 - 24*x45*x5^3 + 16*x5^4)/
    (x15*(x15 - x23 - x34)^2) + (2*x45^3*x5^2 - 6*x45^2*x5^3 + 6*x45*x5^4 - 
     2*x5^5)/((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (-2*x45^3*x5^2 + 12*x45^2*x5^3 - 24*x45*x5^4 + 16*x5^5)/
    (x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)), 
 g1L[6] -> -24*x12 - (40*x12^2)/x15 - (20*x12^2)/(x12 + x15 - x34) - 
   (44*x12*x23)/(x12 + x15 - x34) - (44*x23^2)/(x12 + x15 - x34) - 
   (16*x23^3)/(x12*(x12 + x15 - x34)) + (16*x12^2)/x34 - 
   (32*x12^3)/(x15*x34) + (20*x12^3)/((x12 + x15 - x34)*x34) - 
   (12*x12^3)/(x15*(x12 + x23 - x45)) - (8*x12^4)/(x34^2*(x12 + x23 - x45)) + 
   (12*x12^3)/(x34*(x12 + x23 - x45)) + 
   (12*x12^4)/(x15*x34*(x12 + x23 - x45)) + 
   (56*x12^2)/(x12 + x23 - x34 - x45) + 
   (76*x12^3)/(x15*(x12 + x23 - x34 - x45)) + 
   (8*x12^4)/(x34^2*(x12 + x23 - x34 - x45)) - 
   (36*x12^3)/(x34*(x12 + x23 - x34 - x45)) - 
   (24*x12^4)/(x15*x34*(x12 + x23 - x34 - x45)) - 24*x45 + 
   (12*x12^2*x45)/(x15*(x12 + x23 - x45)) - 
   (24*x12^2*x45)/(x34*(x12 + x23 - x45)) + 
   (12*x12*x45^2)/(x34*(x12 + x23 - x45)) + 
   (x12^2*(-100*x34 - 84*x45 - 88*x5))/(x15*(x12 + x23 - x34 - x45)) + 
   (x12^3*(48*x23 - 48*x45 - 32*x5))/(x15*x34^2) + 
   (x12*(-24*x34 - 64*x45 - 24*x5))/(x12 + x23 - x34 - x45) + 
   (x12*(-12*x45 - 16*x5))/x34 + (x12^3*(-24*x45 - 12*x5))/
    (x15*x34*(x12 + x23 - x45)) + (x12^2*(44*x23 - 32*x45 - 8*x5))/
    ((x12 + x15 - x34)*x34) + (x12^3*(4*x15 - 24*x45 - 8*x5))/
    (x34^2*(x12 + x23 - x34 - x45)) + (x12^4*(-4*x23 - 8*x45 - 8*x5))/
    (x15*x34^2*(x12 + x23 - x34 - x45)) + (x12^2*(-116*x23 + 48*x45 - 8*x5))/
    (x15*x34) - (16*x12^3*x23)/(x15*(x12 + x15 - x5)^2) - 
   (4*x12^4)/(x34*(x12 + x15 - x5)^2) + (x12^2*(-8*x23 + 8*x45))/
    (x12 + x15 - x5)^2 + (x12^2*(-32*x23^2 + 32*x23*x45))/
    (x15*(x12 + x15 - x5)^2) + (x12*(-20*x23^2 + 40*x23*x45 - 20*x45^2))/
    (x12 + x15 - x5)^2 + (x12*(-16*x23^3 + 4*x23^2*x34 + 32*x23^2*x45 - 
      8*x23*x34*x45 - 16*x23*x45^2 + 4*x34*x45^2))/(x15*(x12 + x15 - x5)^2) + 
   (-12*x23^3 + 36*x23^2*x45 - 36*x23*x45^2 + 12*x45^3)/(x12 + x15 - x5)^2 + 
   (4*x23^3*x34 - 12*x23^2*x34*x45 + 12*x23*x34*x45^2 - 4*x34*x45^3)/
    (x15*(x12 + x15 - x5)^2) + (x12^2*(16*x23 - 4*x34))/
    (x15*(x12 + x15 - x5)) + (4*x12^4)/(x34^2*(x12 + x15 - x5)) + 
   (4*x12^3)/(x34*(x12 + x15 - x5)) + (48*x12^3*x23)/
    (x15*x34*(x12 + x15 - x5)) + (x12^2*(48*x23 - 24*x45))/
    (x34*(x12 + x15 - x5)) + (4*x12^3*x34)/(x15*(x12 + x23 - x45)*
     (x12 + x15 - x5)) + (x12^2*(144*x23^2 - 96*x23*x45))/
    (x15*x34*(x12 + x15 - x5)) + 
   (x12*(28*x23^2 + 4*x23*x34 - 16*x23*x45 - 4*x34*x45 - 12*x45^2))/
    (x15*(x12 + x15 - x5)) + (-4*x23^2 + 8*x23*x45 - 4*x45^2)/
    (x12 + x15 - x5) + (x12*(96*x23^3 - 144*x23^2*x45 + 48*x23*x45^2))/
    (x15*x34*(x12 + x15 - x5)) + (-16*x23^3 - 4*x23^2*x34 + 44*x23^2*x45 + 
     8*x23*x34*x45 - 40*x23*x45^2 - 4*x34*x45^2 + 12*x45^3)/
    (x15*(x12 + x15 - x5)) + (-16*x23^3 + 48*x23^2*x45 - 48*x23*x45^2 + 
     16*x45^3)/(x12*(x12 + x15 - x5)) - (8*x12^2)/(x12 + x15 - x34 - x5) + 
   (48*x12^2*x23)/(x15*(x12 + x15 - x34 - x5)) + 
   (x12*(-16*x23 - 4*x34))/(x12 + x15 - x34 - x5) - 
   (20*x12^4)/(x34^2*(x12 + x15 - x34 - x5)) + 
   (28*x12^3)/(x34*(x12 + x15 - x34 - x5)) - 
   (48*x12^3*x23)/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (4*x12^2*x34)/((x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-144*x23^2 + 96*x23*x45))/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(144*x23^2 - 96*x23*x45 + 12*x45^2))/(x15*(x12 + x15 - x34 - x5)) + 
   (x12*(-96*x23^3 + 144*x23^2*x45 - 48*x23*x45^2))/
    (x15*x34*(x12 + x15 - x34 - x5)) + 
   (96*x23^3 - 144*x23^2*x45 + 72*x23*x45^2 - 12*x45^3)/
    (x15*(x12 + x15 - x34 - x5)) + (x12^2*(32*x23 - 28*x45 - 16*x5))/
    (x34*(x12 + x15 - x34 - x5)) + (x12^4*(-4*x15 + 12*x23 - 12*x45 - 4*x5))/
    (x34^3*(x12 + x15 - x34 - x5)) + (16*x12^2*x5)/(x15*(x12 + x15 - x34)) - 
   (16*x12^3*x5)/(x15^2*x34) - (12*x12*x45^2*x5)/
    (x15*x34*(x12 + x23 - x45)) - (16*x23^3*x5^2)/
    (x12^2*x15*(x12 + x15 - x34)) - (16*x23^3*x5^2)/(x12^2*x15*x34) + 
   (16*x23^3*x5^2)/(x12^2*(x12 + x15 - x34)*x34) - 
   (20*x45^2*x5^2)/(x15*x34*(x12 + x23 - x34 - x45)) + 
   (4*x45^3*x5^2)/(x15*x34^2*(x12 + x23 - x45)) - 
   (4*x45^3*x5^2)/(x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^3*(32*x23 - 12*x45 + 4*x5))/(x34^2*(x12 + x15 - x5)) + 
   (x12^4*(4*x15 - 12*x23 + 12*x45 + 4*x5))/(x34^2*(x12 + x15 - x5)^2) + 
   (x12^4*(4*x15 - 12*x23 + 12*x45 + 4*x5))/(x34^3*(x12 + x15 - x5)) + 
   (x12^3*(-4*x23 + 20*x45 + 4*x5))/(x34*(x12 + x15 - x5)^2) + 
   (x12^4*(4*x23 + 8*x45 + 8*x5))/(x15*x34^2*(x12 + x23 - x45)) + 
   (x12^3*(-4*x15 + 24*x45 + 8*x5))/(x34^2*(x12 + x23 - x45)) + 
   (x12^3*(-80*x23 + 60*x45 + 28*x5))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-8*x15 + 72*x45 + 28*x5))/(x34*(x12 + x23 - x34 - x45)) + 
   (x12^3*(56*x45 + 48*x5))/(x15*x34*(x12 + x23 - x34 - x45)) + 
   (x12*(20*x23 + 48*x34 + 8*x45 + 64*x5))/x15 + 
   (12*x12^3)/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
     x15*x45 + x34*x45 + x23*x5) - 
   (24*x12^4)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (4*x12^4)/((x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*x12^3*x45^2)/(x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-24*x23 + 12*x34 + 36*x45 - 24*x5))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(12*x23 - 12*x34 - 16*x5))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (x12^4*(12*x12 + 12*x23 - 24*x45 - 4*x5))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (4*x12^3*x5)/
    ((x12 + x15 - x34)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*x12^4*x5)/((x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (8*x12^3*x45*x5)/((x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (4*x12^2*x45^2*x5)/(x15*(x12 + x15 - x34)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (4*x12^2*x45^2*x5)/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*x12^2*x45^2*x5)/((x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(8*x34 + 20*x45 + 4*x5))/((x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (32*x12^3)/(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
     x34*x5) + (32*x12^4)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (x12^2*(16*x15 - 96*x23 + 48*x45))/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (x12^3*(144*x23 - 96*x45 - 48*x5))/(x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (16*x12^3*x5)/
    (x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (48*x12^2*x23*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x12^4*x5)/(x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x12^3*x5^2)/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^4*(16*x15 - 48*x23 + 48*x45 + 32*x5))/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(48*x15*x23 - 96*x23^2 + 96*x23*x45 - 48*x23*x5))/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (48*x15*x23^2 - 16*x23^3 + 48*x23*x45^2 - 16*x45^3 - 96*x23^2*x5)/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (32*x15*x23^3 - 16*x23^3*x34 - 48*x15*x23^2*x45 + 48*x23^2*x34*x45 + 
     48*x15*x23*x45^2 - 48*x23*x34*x45^2 - 16*x15*x45^3 + 16*x34*x45^3 - 
     48*x23^3*x5)/(x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-8*x34^2 - 8*x34*x45 + 8*x34*x5))/((x12 + x23 - x34 - x45)*
     (x12 + x15 - x34 - x5)) + (x12*(16*x15*x45 - 36*x45^2 - 56*x45*x5))/
    (x34*(x12 + x23 - x34 - x45)) + 
   (x12^2*(12*x15*x45 - 24*x45^2 - 24*x45*x5))/(x34^2*(x12 + x23 - x45)) + 
   (x12^2*(4*x23^2 + 24*x23*x45 - 28*x45^2 + 20*x23*x5 - 20*x45*x5))/
    (x34*(x12 + x15 - x5)^2) + 
   (x12*(116*x23^2 - 136*x23*x45 + 20*x45^2 + 20*x23*x5 - 20*x45*x5))/
    (x34*(x12 + x15 - x5)) + (x12^2*(4*x15^2 - 4*x34^2 + 12*x15*x45 - 
      28*x34*x45 - 24*x45^2 - 4*x15*x5 - 4*x34*x5 - 20*x45*x5))/
    ((x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-12*x45^2 + 64*x23*x5 - 8*x45*x5))/(x15*(x12 + x15 - x34)) + 
   (x12^3*(4*x23^2 - 12*x23*x45 + 12*x45^2 + 8*x45*x5))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(44*x23^2 - 56*x23*x45 + 12*x45^2 - 32*x23*x5 + 8*x45*x5))/
    ((x12 + x15 - x34)*x34) + (-4*x45^2 + 16*x45*x5)/x34 + 
   (-24*x34*x45 + 8*x45^2 + 24*x45*x5)/(x12 + x23 - x34 - x45) + 
   (x12^2*(12*x45^2 + 24*x45*x5))/(x15*x34*(x12 + x23 - x45)) + 
   (x12^2*(-12*x15*x45 + 24*x45^2 + 24*x45*x5))/
    (x34^2*(x12 + x23 - x34 - x45)) + 
   (x12*(4*x23^2 - 12*x23*x34 + 12*x15*x45 - 12*x23*x45 - 12*x34*x45 + 
      8*x15*x5 - 12*x23*x5 - 8*x34*x5 + 36*x45*x5))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (x12^2*(-8*x23^2 + 12*x23*x34 + 12*x23*x45 - 
      12*x34*x45 - 24*x23*x5 + 28*x34*x5 + 36*x45*x5))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(144*x23^2 - 192*x23*x45 + 48*x45^2 - 
      96*x23*x5 + 48*x45*x5))/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (x12*(12*x15*x45^2 - 8*x45^3 - 24*x45^2*x5))/
    (x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^2*(-4*x34*x45^2 - 8*x45^3 - 4*x45^2*x5))/(x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(-12*x15*x45^2 + 8*x45^3 + 24*x45^2*x5))/
    (x34^2*(x12 + x23 - x45)) + (-8*x15*x45^2 + 28*x45^2*x5)/
    (x34*(x12 + x23 - x34 - x45)) + 
   (x12*(4*x23^3 + 4*x23^2*x45 - 20*x23*x45^2 + 12*x45^3 + 28*x23^2*x5 - 
      56*x23*x45*x5 + 28*x45^2*x5))/(x34*(x12 + x15 - x5)^2) + 
   (x12*(-8*x15^2*x45 + 8*x34^2*x45 - 24*x15*x45^2 + 32*x34*x45^2 + 4*x45^3 + 
      8*x15*x45*x5 + 8*x34*x45*x5 + 28*x45^2*x5))/((x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (72*x23^3 - 144*x23^2*x45 + 72*x23*x45^2 + 
     52*x23^2*x5 - 104*x23*x45*x5 + 52*x45^2*x5)/(x34*(x12 + x15 - x5)) + 
   (32*x23^3*x5 - 96*x23^2*x45*x5 + 96*x23*x45^2*x5 - 32*x45^3*x5)/
    (x12*x34*(x12 + x15 - x5)) + (12*x23^3*x5 - 36*x23^2*x45*x5 + 
     36*x23*x45^2*x5 - 12*x45^3*x5)/(x34*(x12 + x15 - x5)^2) + 
   (4*x15^2*x45^2 - 4*x34^2*x45^2 + 12*x15*x45^3 - 12*x34*x45^3 + 4*x45^4 - 
     4*x15*x45^2*x5 - 4*x34*x45^2*x5 - 12*x45^3*x5)/
    ((x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + (4*x15*x45^3 - 8*x45^3*x5)/
    (x34^2*(x12 + x23 - x45)) + (-4*x15*x45^3 + 8*x45^3*x5)/
    (x34^2*(x12 + x23 - x34 - x45)) + 
   (x12*(8*x34*x45^3 + 4*x45^4 + 8*x45^3*x5))/(x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-4*x34*x45^4 - 4*x45^4*x5)/
    (x15*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(-48*x23^2 + 96*x23*x45 - 48*x45^2 + 144*x23*x5 - 144*x45*x5 - 
      48*x5^2))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-28*x45^2 - 96*x45*x5 - 20*x5^2))/
    (x15*x34*(x12 + x23 - x34 - x45)) + 
   (-16*x23*x34 - 16*x34^2 - 4*x23*x45 + 16*x34*x45 + 32*x23*x5 + 32*x34*x5 - 
     16*x5^2)/x15 + (x12^2*(40*x23^2 - 40*x23*x45 + 24*x23*x5 - 28*x45*x5 - 
      12*x5^2))/(x34^2*(x12 + x15 - x5)) + 
   (x12^2*(-88*x23^2 + 136*x23*x45 - 48*x45^2 + 72*x23*x5 - 68*x45*x5 - 
      4*x5^2))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-12*x45^2 - 24*x45*x5 - 4*x5^2))/(x15*x34^2*(x12 + x23 - x45)) + 
   (x12^3*(-12*x23^2 + 24*x23*x45 - 12*x45^2 + 24*x23*x5 - 24*x45*x5 - 
      4*x5^2))/(x34^2*(x12 + x15 - x5)^2) + 
   (x12^3*(-12*x23^2 + 24*x23*x45 - 12*x45^2 + 24*x23*x5 - 24*x45*x5 - 
      4*x5^2))/(x34^3*(x12 + x15 - x5)) + 
   (-4*x23^2 + 4*x23*x34 + 4*x34^2 + 4*x34*x45 - 8*x23*x5 - 8*x34*x5 + 
     4*x5^2)/(x12 + x15 - x34 - x5) + 
   (x12*(-64*x23^2 + 56*x23*x45 - 12*x45^2 - 8*x23*x5 + 16*x45*x5 + 4*x5^2))/
    (x34*(x12 + x15 - x34 - x5)) + (x12^3*(12*x45^2 + 24*x45*x5 + 4*x5^2))/
    (x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^3*(12*x23^2 - 24*x23*x45 + 12*x45^2 - 24*x23*x5 + 24*x45*x5 + 
      4*x5^2))/(x34^3*(x12 + x15 - x34 - x5)) + 
   (x12*(-96*x23^2 + 96*x23*x45 + 32*x23*x5 + 24*x45*x5 + 16*x5^2))/
    (x15*x34) + (x12^2*(-48*x23*x5 + 48*x45*x5 + 16*x5^2))/(x15^2*x34) + 
   (x12^2*(48*x23^2 - 96*x23*x45 + 48*x45^2 - 96*x23*x5 + 96*x45*x5 + 
      16*x5^2))/(x15*x34^2) + 
   (x12*(64*x34^2 + 40*x34*x45 + 4*x45^2 + 32*x34*x5 + 80*x45*x5 + 32*x5^2))/
    (x15*(x12 + x23 - x34 - x45)) + 
   (x12*(4*x23^2*x34 - 4*x23^2*x45 + 12*x23*x45^2 - 12*x34*x45^2 - 12*x45^3 + 
      36*x23*x34*x5 + 12*x23*x45*x5 - 28*x34*x45*x5 - 4*x45^2*x5 - 
      16*x23*x5^2))/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-16*x23*x45^2 + 112*x23^2*x5 - 24*x23*x45*x5 - 4*x23*x5^2)/
    (x15*(x12 + x15 - x34)) + (16*x23^3 - 32*x23^2*x45 + 16*x23*x45^2 - 
     56*x23^2*x5 + 24*x23*x45*x5 + 4*x23*x5^2)/((x12 + x15 - x34)*x34) + 
   (-4*x23^2*x34 - 4*x23^2*x45 - 12*x15*x45^2 + 12*x23*x45^2 + 12*x34*x45^2 - 
     12*x45^3 - 8*x15*x45*x5 + 24*x23*x45*x5 + 8*x34*x45*x5 - 20*x45^2*x5 + 
     4*x23*x5^2)/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
     x15*x45 + x34*x45 + x23*x5) + (64*x23^3*x5 - 32*x23^2*x45*x5 - 
     12*x23^2*x5^2)/(x12*x15*(x12 + x15 - x34)) + 
   (64*x23^2*x45*x5 - 96*x23*x45^2*x5 + 32*x45^3*x5 - 12*x23^2*x5^2)/
    (x12*x15*x34) + (-32*x23^3*x5 + 32*x23^2*x45*x5 + 12*x23^2*x5^2)/
    (x12*(x12 + x15 - x34)*x34) + (4*x34^3 + 8*x34^2*x45 + 4*x34*x45^2 - 
     8*x34^2*x5 - 8*x34*x45*x5 + 4*x34*x5^2)/((x12 + x23 - x34 - x45)*
     (x12 + x15 - x34 - x5)) + 
   (x12*(16*x23^3 - 48*x23^2*x45 + 48*x23*x45^2 - 16*x45^3 - 96*x23^2*x5 + 
      192*x23*x45*x5 - 96*x45^2*x5 + 48*x23*x5^2 - 48*x45*x5^2))/
    (x15*x34^2) + (x12*(48*x23^2*x5 - 48*x45^2*x5 + 48*x23*x5^2 - 
      48*x45*x5^2))/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-48*x23^2*x5 + 96*x23*x45*x5 - 48*x45^2*x5 + 48*x23*x5^2 - 
      48*x45*x5^2))/(x15^2*x34) + (-16*x34^3 - 4*x34*x45^2 + 4*x45^3 + 
     32*x34^2*x5 + 32*x34*x45*x5 + 8*x45^2*x5 - 16*x34*x5^2 - 32*x45*x5^2)/
    (x15*(x12 + x23 - x34 - x45)) + (-20*x23^3 + 48*x23^2*x45 - 16*x45^3 - 
     4*x23^2*x5 + 96*x23*x45*x5 - 48*x45^2*x5 - 16*x23*x5^2 - 16*x45*x5^2)/
    (x15*x34) + (x12^2*(-4*x45^3 - 24*x45^2*x5 - 12*x45*x5^2))/
    (x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^2*(4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 - 4*x45^3 - 24*x23^2*x5 + 
      48*x23*x45*x5 - 24*x45^2*x5 + 12*x23*x5^2 - 12*x45*x5^2))/
    (x34^3*(x12 + x15 - x34 - x5)) + 
   (-68*x23^3 + 128*x23^2*x45 - 72*x23*x45^2 + 12*x45^3 + 8*x23^2*x5 - 
     8*x23*x45*x5 + 4*x23*x5^2 - 4*x45*x5^2)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12*(-32*x23^3 + 76*x23^2*x45 - 56*x23*x45^2 + 12*x45^3 + 60*x23^2*x5 - 
      112*x23*x45*x5 + 52*x45^2*x5 - 8*x23*x5^2 + 8*x45*x5^2))/
    (x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(4*x45^3 + 24*x45^2*x5 + 12*x45*x5^2))/
    (x15*x34^2*(x12 + x23 - x45)) + 
   (x12^2*(-4*x23^3 + 12*x23^2*x45 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5 - 
      48*x23*x45*x5 + 24*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (x34^2*(x12 + x15 - x5)^2) + 
   (x12^2*(-4*x23^3 + 12*x23^2*x45 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5 - 
      48*x23*x45*x5 + 24*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (x34^3*(x12 + x15 - x5)) + (x12*(48*x45^2*x5 + 40*x45*x5^2))/
    (x15*x34*(x12 + x23 - x34 - x45)) + 
   (x12*(16*x23^3 - 28*x23^2*x45 + 8*x23*x45^2 + 4*x45^3 + 36*x23^2*x5 - 
      80*x23*x45*x5 + 44*x45^2*x5 - 40*x23*x5^2 + 40*x45*x5^2))/
    (x34^2*(x12 + x15 - x5)) + 
   (x12*(48*x23^3 - 96*x23^2*x45 + 48*x23*x45^2 - 48*x23^2*x5 + 48*x45^2*x5 - 
      48*x23*x5^2 + 48*x45*x5^2))/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (4*x23^2*x34*x45 - 12*x23*x34*x45^2 + 12*x34*x45^3 + 
     4*x23^3*x5 + 12*x23^2*x34*x5 - 12*x23^2*x45*x5 - 24*x23*x34*x45*x5 + 
     12*x23*x45^2*x5 + 12*x34*x45^2*x5 - 4*x45^3*x5 - 12*x23^2*x5^2 - 
     4*x23*x34*x5^2 + 8*x23*x45*x5^2)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-48*x23^2*x45*x5 + 96*x23*x45^2*x5 - 48*x45^3*x5 - 96*x23^2*x5^2 + 
     192*x23*x45*x5^2 - 96*x45^2*x5^2)/(x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (16*x23^3*x5 - 52*x23^2*x45*x5 + 56*x23*x45^2*x5 - 
     20*x45^3*x5 - 44*x23^2*x5^2 + 88*x23*x45*x5^2 - 44*x45^2*x5^2)/
    (x34^2*(x12 + x15 - x5)) + (x12*(-8*x45^3*x5 - 12*x45^2*x5^2))/
    (x15*x34^2*(x12 + x23 - x45)) + 
   (x12*(8*x23^3*x5 - 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
      12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/
    (x34^2*(x12 + x15 - x5)^2) + 
   (x12*(8*x23^3*x5 - 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
      12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/
    (x34^3*(x12 + x15 - x5)) + (16*x23^3*x5 - 44*x23^2*x45*x5 + 
     40*x23*x45^2*x5 - 12*x45^3*x5 - 4*x23^2*x5^2 + 8*x23*x45*x5^2 - 
     4*x45^2*x5^2)/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(8*x45^3*x5 + 12*x45^2*x5^2))/(x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12*(-8*x23^3*x5 + 24*x23^2*x45*x5 - 24*x23*x45^2*x5 + 8*x45^3*x5 + 
      12*x23^2*x5^2 - 24*x23*x45*x5^2 + 12*x45^2*x5^2))/
    (x34^3*(x12 + x15 - x34 - x5)) + (-32*x23^3*x5 + 48*x23^2*x45*x5 - 
     48*x23*x45^2*x5 + 16*x45^3*x5 + 48*x23^2*x5^2 - 96*x23*x45*x5^2 + 
     48*x45^2*x5^2)/(x15^2*x34) + (-32*x23^3*x5 + 96*x23^2*x45*x5 - 
     96*x23*x45^2*x5 + 32*x45^3*x5 + 48*x23^2*x5^2 - 96*x23*x45*x5^2 + 
     48*x45^2*x5^2)/(x15*x34^2) + (32*x23^3*x5 - 48*x23^2*x45*x5 - 
     48*x23*x45^2*x5 + 32*x45^3*x5 + 144*x23^2*x5^2 - 192*x23*x45*x5^2 + 
     96*x45^2*x5^2)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (96*x23^3*x5^2 - 144*x23^2*x45*x5^2 + 144*x23*x45^2*x5^2 - 48*x45^3*x5^2)/
    (x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x23^3*x5^2 - 48*x23^2*x45*x5^2 + 48*x23*x45^2*x5^2 - 16*x45^3*x5^2)/
    (x12*x15*x34^2) + (32*x23^3*x5^2 - 48*x23^2*x45*x5^2 + 
     48*x23*x45^2*x5^2 - 16*x45^3*x5^2)/(x12*x15^2*x34) + 
   (4*x23^3*x5^2 - 12*x23^2*x45*x5^2 + 12*x23*x45^2*x5^2 - 4*x45^3*x5^2)/
    (x34^3*(x12 + x15 - x34 - x5)) + (-4*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 
     12*x23*x45^2*x5^2 + 4*x45^3*x5^2)/(x34^2*(x12 + x15 - x5)^2) + 
   (-4*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 4*x45^3*x5^2)/
    (x34^3*(x12 + x15 - x5)) + (-16*x23^3*x5^2 + 48*x23^2*x45*x5^2 - 
     48*x23*x45^2*x5^2 + 16*x45^3*x5^2)/(x12*x34^2*(x12 + x15 - x5)) + 
   (-48*x23^3*x5^2 + 144*x23^2*x45*x5^2 - 144*x23*x45^2*x5^2 + 48*x45^3*x5^2)/
    (x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(48*x23*x5^2 - 48*x45*x5^2 - 16*x5^3))/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-16*x23^3 + 48*x23^2*x45 - 48*x23*x45^2 + 16*x45^3 + 
      144*x23^2*x5 - 288*x23*x45*x5 + 144*x45^2*x5 - 144*x23*x5^2 + 
      144*x45*x5^2 + 16*x5^3))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (x12*(48*x23^3*x5 - 144*x23^2*x45*x5 + 144*x23*x45^2*x5 - 
      48*x45^3*x5 - 144*x23^2*x5^2 + 288*x23*x45*x5^2 - 144*x45^2*x5^2 + 
      48*x23*x5^3 - 48*x45*x5^3))/(x34^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (x12*(48*x23^2*x5^2 - 96*x23*x45*x5^2 + 
      48*x45^2*x5^2 - 48*x23*x5^3 + 48*x45*x5^3))/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (32*x23^3*x5^2 - 48*x23^2*x45*x5^2 + 48*x23*x45^2*x5^2 - 16*x45^3*x5^2 - 
     48*x23^2*x5^3 + 96*x23*x45*x5^3 - 48*x45^2*x5^3)/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-48*x23^3*x5^2 + 144*x23^2*x45*x5^2 - 144*x23*x45^2*x5^2 + 
     48*x45^3*x5^2 + 48*x23^2*x5^3 - 96*x23*x45*x5^3 + 48*x45^2*x5^3)/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x23^3*x5^3 - 48*x23^2*x45*x5^3 + 48*x23*x45^2*x5^3 - 16*x45^3*x5^3)/
    (x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-32*x23^3*x5^3 + 48*x23^2*x45*x5^3 - 48*x23*x45^2*x5^3 + 16*x45^3*x5^3)/
    (x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)), 
 g1L[7] -> (86*x12^2)/(3*x15) + (10*x12^2)/(3*(x12 + x15 - x34)) + 
   (28*x12*x23)/(3*(x12 + x15 - x34)) + (10*x23^2)/(3*(x12 + x15 - x34)) - 
   (4*x23^3)/(3*x12*(x12 + x15 - x34)) - (12*x12^3)/x34^2 + 
   (4*x12^4)/((x12 + x15 - x34)*x34^2) - (26*x12^2)/(3*x34) - 
   (26*x12^3)/(3*x15*x34) - (22*x12^3)/(3*(x12 + x15 - x34)*x34) + 
   (2*x12^3*(18*x23 - 18*x45))/(3*(x12 + x15 - x34)*x34^2) + 
   (8*x12^3)/(x15*(x12 + x23 - x45)) + 
   (16*x12^4)/(3*x34^2*(x12 + x23 - x45)) - 
   (8*x12^3)/(x34*(x12 + x23 - x45)) - 
   (8*x12^4)/(x15*x34*(x12 + x23 - x45)) - 
   (46*x12^2)/(3*(x12 + x23 - x34 - x45)) - 
   (164*x12^3)/(3*x15*(x12 + x23 - x34 - x45)) - 
   (16*x12^4)/(3*x34^2*(x12 + x23 - x34 - x45)) + 
   (22*x12^3)/(x34*(x12 + x23 - x34 - x45)) + 
   (18*x12^4)/(x15*x34*(x12 + x23 - x34 - x45)) - 
   (8*x12^2*x45)/(x15*(x12 + x23 - x45)) + 
   (16*x12^2*x45)/(x34*(x12 + x23 - x45)) + 
   (44*x12*x45)/(3*(x12 + x23 - x34 - x45)) - 
   (8*x12*x45^2)/(x34*(x12 + x23 - x45)) + 
   (2*x45^2)/(3*(x12 + x23 - x34 - x45)) + 
   (2*(-12*x23^3 + 18*x23^2*x45 - 6*x45^3))/(3*x12*x15) + 
   (2*(-36*x23*x45^2 + 30*x45^3))/(3*x12*x34) + (2*x12^3*(-65*x45 - 48*x5))/
    (3*x15*x34*(x12 + x23 - x34 - x45)) + 
   (2*x12*(-68*x23 - 42*x34 - 14*x45 - 28*x5))/(3*x15) + 
   (2*x12^2*(2*x15 - 69*x45 - 19*x5))/(3*x34*(x12 + x23 - x34 - x45)) + 
   (2*x12^3*(4*x15 - 24*x45 - 8*x5))/(3*x34^2*(x12 + x23 - x45)) + 
   (2*x12^4*(-4*x23 - 8*x45 - 8*x5))/(3*x15*x34^2*(x12 + x23 - x45)) + 
   (2*x12^2*(-32*x23 + 20*x45 - 4*x5))/(3*(x12 + x15 - x34)*x34) + 
   (8*x12^3*x23)/(3*x15*(x12 + x15 - x5)^2) + 
   (2*x12^4)/(3*x34*(x12 + x15 - x5)^2) + (2*x12^2*(2*x23 - 2*x45))/
    (3*(x12 + x15 - x5)^2) + (2*x12^2*(8*x23^2 - 8*x23*x45))/
    (3*x15*(x12 + x15 - x5)^2) + (2*x12*(5*x23^2 - 10*x23*x45 + 5*x45^2))/
    (3*(x12 + x15 - x5)^2) + (2*x12*(4*x23^3 - x23^2*x34 - 8*x23^2*x45 + 
      2*x23*x34*x45 + 4*x23*x45^2 - x34*x45^2))/(3*x15*(x12 + x15 - x5)^2) + 
   (2*(3*x23^3 - 9*x23^2*x45 + 9*x23*x45^2 - 3*x45^3))/
    (3*(x12 + x15 - x5)^2) + 
   (2*(-(x23^3*x34) + 3*x23^2*x34*x45 - 3*x23*x34*x45^2 + x34*x45^3))/
    (3*x15*(x12 + x15 - x5)^2) + (34*x12^4)/(3*x34^2*(x12 + x15 - x5)) + 
   (22*x12^3)/(3*x34*(x12 + x15 - x5)) + (8*x12^3*x23)/
    (x15*x34*(x12 + x15 - x5)) + (2*x12^2*(44*x23 + x34))/
    (3*x15*(x12 + x15 - x5)) + (2*x12*(24*x23 - 24*x45))/
    (3*(x12 + x15 - x5)) - (2*x12^3*x34)/(3*x15*(x12 + x23 - x45)*
     (x12 + x15 - x5)) + (2*x12^2*(12*x23^2 - 24*x23*x45))/
    (3*x15*x34*(x12 + x15 - x5)) + 
   (2*x12*(59*x23^2 - x23*x34 - 56*x23*x45 + x34*x45 - 3*x45^2))/
    (3*x15*(x12 + x15 - x5)) + (2*(49*x23^2 - 98*x23*x45 + 49*x45^2))/
    (3*(x12 + x15 - x5)) + (2*x12*(-12*x23^2*x45 + 12*x23*x45^2))/
    (3*x15*x34*(x12 + x15 - x5)) + 
   (2*(22*x23^3 - 66*x23^2*x45 + 66*x23*x45^2 - 22*x45^3))/
    (3*x12*(x12 + x15 - x5)) + 
   (2*(22*x23^3 - 11*x23^2*x34 - 41*x23^2*x45 + 22*x23*x34*x45 + 
      16*x23*x45^2 - 11*x34*x45^2 + 3*x45^3))/(3*x15*(x12 + x15 - x5)) + 
   (2*(-6*x23^3*x34 + 18*x23^2*x34*x45 - 18*x23*x34*x45^2 + 6*x34*x45^3))/
    (3*x12*x15*(x12 + x15 - x5)) + (2*x12^3*(28*x23 - 57*x45 - 31*x5))/
    (3*x34^2*(x12 + x15 - x5)) + (2*x12^2*(6*x23 - 60*x45 - 12*x5))/
    (3*x34*(x12 + x15 - x5)) + (2*x12^4*(-7*x15 + 21*x23 - 21*x45 - 7*x5))/
    (3*x34^3*(x12 + x15 - x5)) + (10*x12^2)/(3*(x12 + x15 - x34 - x5)) + 
   (8*x12^2*x23)/(x15*(x12 + x15 - x34 - x5)) - 
   (2*x12^4)/(3*x34^2*(x12 + x15 - x34 - x5)) - 
   (8*x12^3)/(3*x34*(x12 + x15 - x34 - x5)) - 
   (8*x12^3*x23)/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*x12*(10*x23 + 10*x34))/(3*(x12 + x15 - x34 - x5)) - 
   (20*x12^2*x34)/(3*(x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) + 
   (2*x12^2*(-36*x23^2 + 24*x23*x45))/(3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*x12*(36*x23^2 - 24*x23*x45 + 3*x45^2))/(3*x15*(x12 + x15 - x34 - x5)) + 
   (2*x12*(-24*x23^3 + 36*x23^2*x45 - 12*x23*x45^2))/
    (3*x15*x34*(x12 + x15 - x34 - x5)) + 
   (2*(24*x23^3 - 36*x23^2*x45 + 18*x23*x45^2 - 3*x45^3))/
    (3*x15*(x12 + x15 - x34 - x5)) + (2*x12^3*(20*x23 - 9*x45 - x5))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + (2*x12^3*(x23 - 5*x45 - x5))/
    (3*x34*(x12 + x15 - x5)^2) + (2*x12^4*(-x15 + 3*x23 - 3*x45 - x5))/
    (3*x34^2*(x12 + x15 - x5)^2) + (2*x12^2*x34)/
    (x15*(x15 - x23 + x45 - x5)) - (2*x12^3*x34)/(x15*(x12 + x23 - x45)*
     (x15 - x23 + x45 - x5)) - (2*x12^2*x34)/((x12 + x23 - x34 - x45)*
     (x15 - x23 + x45 - x5)) + (16*x12^2*x5)/(3*x15*(x12 + x15 - x34)) + 
   (8*x12^3*x5)/(3*x15^2*x34) + (8*x12*x45^2*x5)/
    (x15*x34*(x12 + x23 - x45)) + (2*x12*x34*x5)/
    (x15*(x15 - x23 + x45 - x5)) - (8*x45^3*x5^2)/
    (3*x15*x34^2*(x12 + x23 - x45)) + (8*x45^3*x5^2)/
    (3*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (4*x23^3*x5^3)/(x12^3*x15*(x12 + x15 - x34)) + 
   (4*x23^3*x5^3)/(x12^2*x15*x34^2) - (4*x23^3*x5^3)/
    (x12^2*(x12 + x15 - x34)*x34^2) + (4*x23^3*x5^3)/(x12^3*x15*x34) - 
   (4*x23^3*x5^3)/(x12^3*(x12 + x15 - x34)*x34) + 
   (2*x12*(12*x23 + 54*x45 + 4*x5))/(3*x34) + 
   (2*x12^2*(12*x15 - 36*x23 + 54*x45 + 6*x5))/(3*x34^2) + 
   (2*x12^4*(7*x15 - 21*x23 + 21*x45 + 7*x5))/
    (3*x34^3*(x12 + x15 - x34 - x5)) + (2*x12^4*(4*x23 + 8*x45 + 8*x5))/
    (3*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (2*x12^3*(-12*x23 + 12*x45 + 8*x5))/(3*x15*x34^2) + 
   (2*x12^3*(-4*x15 + 24*x45 + 8*x5))/(3*x34^2*(x12 + x23 - x34 - x45)) + 
   (2*x12^2*(-11*x23 + 4*x45 + 10*x5))/(3*x34*(x12 + x15 - x34 - x5)) + 
   (2*x12^3*(24*x45 + 12*x5))/(3*x15*x34*(x12 + x23 - x45)) + 
   (2*x12^2*(29*x23 + 12*x45 + 26*x5))/(3*x15*x34) + 
   (2*x12^2*(100*x34 + 99*x45 + 76*x5))/(3*x15*(x12 + x23 - x34 - x45)) + 
   (2*x12^2*(18*x23^2 - 36*x23*x45 + 18*x45^2 - 18*x23*x5))/
    (3*(x12 + x15 - x34)*x34^2) + (4*x12^3)/(x12^2 + x12*x15 - 2*x12*x34 - 
     x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) - 
   (8*x12^4)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (4*x12^4)/(3*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*x12^3*x45^2)/(3*x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*x12^3*(-12*x23 + 6*x34 + 18*x45 - 12*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (2*x12^2*(6*x23 - 6*x34 - 8*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*x12^4*(6*x12 + 6*x23 - 12*x45 - 2*x5))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (4*x12^3*x5)/
    (3*(x12 + x15 - x34)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*x12^4*x5)/(3*(x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (8*x12^3*x45*x5)/(3*(x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (4*x12^2*x45^2*x5)/(3*x15*(x12 + x15 - x34)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (4*x12^2*x45^2*x5)/(3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*x12^2*x45^2*x5)/(3*(x12 + x15 - x34)*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*x12^3*(4*x34 + 10*x45 + 2*x5))/(3*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*x12*(20*x34^2 + 20*x34*x45 - 20*x34*x5))/
    (3*(x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) + 
   (2*x12*(6*x34^2 + 9*x34*x45 - 12*x34*x5))/(3*(x12 + x23 - x34 - x45)*
     (x15 - x23 + x45 - x5)) + (16*x12^3)/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (16*x12^4)/(3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12^2*(-4*x15 + 24*x23 - 12*x45))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12^4*(-4*x15 + 12*x23 - 12*x45 - 8*x5))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*x12^3*x5)/(3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*x12^2*x23*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*x12^4*x5)/(3*x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*x12^3*x5^2)/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12^3*(-36*x23 + 24*x45 + 12*x5))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12*(-12*x15*x23 + 24*x23^2 - 24*x23*x45 + 12*x23*x5))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-12*x15*x23^2 + 4*x23^3 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5))/
    (3*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-8*x15*x23^3 + 4*x23^3*x34 + 12*x15*x23^2*x45 - 12*x23^2*x34*x45 - 
      12*x15*x23*x45^2 + 12*x23*x34*x45^2 + 4*x15*x45^3 - 4*x34*x45^3 + 
      12*x23^3*x5))/(3*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12^2*(12*x15*x45 - 24*x45^2 - 24*x45*x5))/
    (3*x34^2*(x12 + x23 - x34 - x45)) + (2*x12^2*(-12*x45^2 - 24*x45*x5))/
    (3*x15*x34*(x12 + x23 - x45)) + 
   (2*x12*(-36*x15*x45 + 72*x23*x45 - 54*x45^2 + 36*x23*x5 - 18*x45*x5))/
    (3*x34^2) + (2*x12^2*(-36*x23^2 + 48*x23*x45 - 12*x45^2 + 24*x23*x5 - 
      12*x45*x5))/(3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12^2*(2*x15^2 - 2*x34^2 + 6*x15*x45 - 14*x34*x45 - 12*x45^2 - 
      2*x15*x5 - 2*x34*x5 - 10*x45*x5))/(3*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*(24*x23*x45 - 71*x45^2 - 4*x45*x5))/(3*x34) + 
   (2*x12*(3*x45^2 - 4*x23*x5 - 4*x45*x5))/(3*x15*(x12 + x15 - x34)) + 
   (2*x12^3*(2*x23^2 - 6*x23*x45 + 6*x45^2 + 4*x45*x5))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (2*x12*(-23*x23^2 + 26*x23*x45 - 3*x45^2 - 4*x23*x5 + 4*x45*x5))/
    (3*(x12 + x15 - x34)*x34) + 
   (2*x12^2*(-x23^2 - 6*x23*x45 + 7*x45^2 - 5*x23*x5 + 5*x45*x5))/
    (3*x34*(x12 + x15 - x5)^2) + 
   (2*x12*(2*x23^2 - 6*x23*x34 + 6*x15*x45 - 6*x23*x45 - 6*x34*x45 + 
      4*x15*x5 - 6*x23*x5 - 4*x34*x5 + 18*x45*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*x12^2*(-4*x23^2 + 6*x23*x34 + 6*x23*x45 - 
      6*x34*x45 - 12*x23*x5 + 14*x34*x5 + 18*x45*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (2*x12^2*(-12*x15*x45 + 24*x45^2 + 24*x45*x5))/
    (3*x34^2*(x12 + x23 - x45)) + (2*x12*(-4*x15*x45 + 39*x45^2 + 38*x45*x5))/
    (3*x34*(x12 + x23 - x34 - x45)) + 
   (2*x12*(-11*x23^2 - 74*x23*x45 + 85*x45^2 - 59*x23*x5 + 59*x45*x5))/
    (3*x34*(x12 + x15 - x5)) + 
   (2*x12*(6*x23^3 - 18*x23^2*x45 + 18*x23*x45^2 - 6*x45^3 - 36*x23^2*x5 + 
      36*x23*x45*x5))/(3*(x12 + x15 - x34)*x34^2) + 
   (2*(-6*x23^3 - 24*x23^2*x45 + 66*x23*x45^2 - 36*x45^3 - 73*x23^2*x5 + 
      146*x23*x45*x5 - 73*x45^2*x5))/(3*x34*(x12 + x15 - x5)) + 
   (2*x12*(12*x15*x45^2 - 8*x45^3 - 24*x45^2*x5))/
    (3*x34^2*(x12 + x23 - x45)) + (2*(2*x15*x45^2 - 3*x45^3 - 19*x45^2*x5))/
    (3*x34*(x12 + x23 - x34 - x45)) + 
   (2*x12*(-x23^3 - x23^2*x45 + 5*x23*x45^2 - 3*x45^3 - 7*x23^2*x5 + 
      14*x23*x45*x5 - 7*x45^2*x5))/(3*x34*(x12 + x15 - x5)^2) + 
   (2*x12^2*(-2*x34*x45^2 - 4*x45^3 - 2*x45^2*x5))/
    (3*x15*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*x12*(-4*x15^2*x45 + 4*x34^2*x45 - 12*x15*x45^2 + 16*x34*x45^2 + 
      2*x45^3 + 4*x15*x45*x5 + 4*x34*x45*x5 + 14*x45^2*x5))/
    (3*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(36*x15*x45^2 - 36*x23*x45^2 + 18*x45^3 - 72*x23*x45*x5 + 18*x45^2*x5))/
    (3*x34^2) + (2*x12*(-12*x15*x45^2 + 8*x45^3 + 24*x45^2*x5))/
    (3*x34^2*(x12 + x23 - x34 - x45)) + (2*(4*x15*x45^3 - 8*x45^3*x5))/
    (3*x34^2*(x12 + x23 - x34 - x45)) + 
   (2*(-12*x15*x45^3 + 36*x23*x45^2*x5 - 6*x45^3*x5))/(3*x12*x34^2) + 
   (2*(2*x15^2*x45^2 - 2*x34^2*x45^2 + 6*x15*x45^3 - 6*x34*x45^3 + 2*x45^4 - 
      2*x15*x45^2*x5 - 2*x34*x45^2*x5 - 6*x45^3*x5))/
    (3*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(-3*x23^3*x5 + 9*x23^2*x45*x5 - 9*x23*x45^2*x5 + 3*x45^3*x5))/
    (3*x34*(x12 + x15 - x5)^2) + (2*x12*(4*x34*x45^3 + 2*x45^4 + 4*x45^3*x5))/
    (3*x15*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(-4*x15*x45^3 + 8*x45^3*x5))/(3*x34^2*(x12 + x23 - x45)) + 
   (2*(-26*x23^3*x5 + 78*x23^2*x45*x5 - 78*x23*x45^2*x5 + 26*x45^3*x5))/
    (3*x12*x34*(x12 + x15 - x5)) + (2*(-2*x34*x45^4 - 2*x45^4*x5))/
    (3*x15*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*x12*(-58*x34^2 - 55*x34*x45 - 16*x45^2 + 4*x34*x5 - 80*x45*x5 - 
      20*x5^2))/(3*x15*(x12 + x23 - x34 - x45)) + 
   (2*(-5*x23^2 - 10*x23*x34 - 10*x34^2 - 10*x34*x45 + 20*x23*x5 + 
      20*x34*x5 - 10*x5^2))/(3*(x12 + x15 - x34 - x5)) + 
   (2*x12*(42*x23^2 - 24*x23*x45 - 17*x23*x5 - 39*x45*x5 - 10*x5^2))/
    (3*x15*x34) + (2*x12*(-32*x23^2 + 22*x23*x45 - 3*x45^2 + 20*x23*x5 - 
      10*x45*x5 - 10*x5^2))/(3*x34*(x12 + x15 - x34 - x5)) + 
   (2*(-3*x34^2 - 9*x34*x45 - 9*x45^2 + 9*x34*x5 + 18*x45*x5 - 9*x5^2))/
    (3*(x15 - x23 + x45 - x5)) + 
   (2*x12^3*(-21*x23^2 + 42*x23*x45 - 21*x45^2 + 42*x23*x5 - 42*x45*x5 - 
      7*x5^2))/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (2*x12^2*(22*x23^2 - 22*x23*x45 + 18*x23*x5 - x45*x5 - 5*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*x12^3*(-12*x45^2 - 24*x45*x5 - 4*x5^2))/
    (3*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (2*x12^2*(-12*x23^2 + 24*x23*x45 - 12*x45^2 + 24*x23*x5 - 24*x45*x5 - 
      4*x5^2))/(3*x15*x34^2) + (2*x12^2*(12*x23*x5 - 12*x45*x5 - 4*x5^2))/
    (3*x15^2*x34) + (2*x12^3*(3*x23^2 - 6*x23*x45 + 3*x45^2 - 6*x23*x5 + 
      6*x45*x5 + x5^2))/(3*x34^2*(x12 + x15 - x5)^2) + 
   (2*x12^3*(12*x45^2 + 24*x45*x5 + 4*x5^2))/
    (3*x15*x34^2*(x12 + x23 - x45)) + 
   (2*x12^3*(21*x23^2 - 42*x23*x45 + 21*x45^2 - 42*x23*x5 + 42*x45*x5 + 
      7*x5^2))/(3*x34^3*(x12 + x15 - x5)) + 
   (2*x12^3*(12*x23^2 - 24*x23*x45 + 12*x45^2 - 36*x23*x5 + 36*x45*x5 + 
      12*x5^2))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12^2*(8*x23^2 - 74*x23*x45 + 66*x45^2 - 96*x23*x5 + 97*x45*x5 + 
      15*x5^2))/(3*x34^2*(x12 + x15 - x5)) + 
   (2*x12^2*(37*x45^2 + 99*x45*x5 + 17*x5^2))/
    (3*x15*x34*(x12 + x23 - x34 - x45)) + 
   (2*(-51*x23^2 + 10*x23*x34 + 13*x34^2 + 58*x23*x45 - x34*x45 - 9*x45^2 - 
      20*x23*x5 - 29*x34*x5 - 18*x45*x5 + 19*x5^2))/(3*x15) + 
   (2*x12*(2*x23^2*x34 - 2*x23^2*x45 + 6*x23*x45^2 - 6*x34*x45^2 - 6*x45^3 + 
      18*x23*x34*x5 + 6*x23*x45*x5 - 14*x34*x45*x5 - 2*x45^2*x5 - 
      8*x23*x5^2))/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(-8*x23*x45^2 + 6*x45^3 + 20*x23^2*x5 - 18*x23*x45*x5 - 2*x23*x5^2))/
    (3*x15*(x12 + x15 - x34)) + 
   (2*(-4*x23^3 + 2*x23^2*x45 + 8*x23*x45^2 - 6*x45^3 - 22*x23^2*x5 + 
      18*x23*x45*x5 + 2*x23*x5^2))/(3*(x12 + x15 - x34)*x34) + 
   (2*(-2*x23^2*x34 - 2*x23^2*x45 - 6*x15*x45^2 + 6*x23*x45^2 + 6*x34*x45^2 - 
      6*x45^3 - 4*x15*x45*x5 + 12*x23*x45*x5 + 4*x34*x45*x5 - 10*x45^2*x5 + 
      2*x23*x5^2))/(3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(32*x23^3*x5 - 40*x23^2*x45*x5 + 18*x23*x45^2*x5 - 21*x23^2*x5^2))/
    (3*x12*x15*(x12 + x15 - x34)) + 
   (2*(48*x23^3*x5 - 46*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
      21*x23^2*x5^2))/(3*x12*x15*x34) + 
   (2*(-18*x23^3*x5 + 36*x23^2*x45*x5 - 18*x23*x45^2*x5 + 18*x23^2*x5^2))/
    (3*(x12 + x15 - x34)*x34^2) + 
   (2*(-22*x23^3*x5 + 40*x23^2*x45*x5 - 18*x23*x45^2*x5 + 21*x23^2*x5^2))/
    (3*x12*(x12 + x15 - x34)*x34) + 
   (2*(-10*x34^3 - 20*x34^2*x45 - 10*x34*x45^2 + 20*x34^2*x5 + 
      20*x34*x45*x5 - 10*x34*x5^2))/(3*(x12 + x23 - x34 - x45)*
     (x12 + x15 - x34 - x5)) + 
   (2*x12*(-4*x23^3 - 17*x23^2*x45 + 46*x23*x45^2 - 25*x45^3 - 99*x23^2*x5 + 
      200*x23*x45*x5 - 101*x45^2*x5 + 40*x23*x5^2 - 40*x45*x5^2))/
    (3*x34^2*(x12 + x15 - x5)) + 
   (2*x12*(-3*x45^3 - 54*x45^2*x5 - 34*x45*x5^2))/
    (3*x15*x34*(x12 + x23 - x34 - x45)) + 
   (2*x12^2*(7*x23^3 - 21*x23^2*x45 + 21*x23*x45^2 - 7*x45^3 - 42*x23^2*x5 + 
      84*x23*x45*x5 - 42*x45^2*x5 + 21*x23*x5^2 - 21*x45*x5^2))/
    (3*x34^3*(x12 + x15 - x5)) + 
   (2*x12^2*(-4*x45^3 - 24*x45^2*x5 - 12*x45*x5^2))/
    (3*x15*x34^2*(x12 + x23 - x45)) + 
   (2*x12*(-12*x23^3 + 24*x23^2*x45 - 12*x23*x45^2 + 12*x23^2*x5 - 
      12*x45^2*x5 + 12*x23*x5^2 - 12*x45*x5^2))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12^2*(x23^3 - 3*x23^2*x45 + 3*x23*x45^2 - x45^3 - 6*x23^2*x5 + 
      12*x23*x45*x5 - 6*x45^2*x5 + 3*x23*x5^2 - 3*x45*x5^2))/
    (3*x34^2*(x12 + x15 - x5)^2) + 
   (2*(-25*x23^3 + 40*x23^2*x45 - 18*x23*x45^2 + 3*x45^3 + 10*x23^2*x5 - 
      10*x23*x45*x5 - 10*x23*x5^2 + 10*x45*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)) + 
   (2*x12*(8*x23^3 - 13*x23^2*x45 + 2*x23*x45^2 + 3*x45^3 + 39*x23^2*x5 - 
      44*x23*x45*x5 + 5*x45^2*x5 - 10*x23*x5^2 + 10*x45*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*x12^2*(4*x45^3 + 24*x45^2*x5 + 12*x45*x5^2))/
    (3*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (2*x12*(-12*x23^2*x5 + 12*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12*(12*x23^2*x5 - 24*x23*x45*x5 + 12*x45^2*x5 - 12*x23*x5^2 + 
      12*x45*x5^2))/(3*x15^2*x34) + 
   (2*x12*(-10*x23^3 + 12*x23^2*x45 - 12*x23*x45^2 + 4*x45^3 + 24*x23^2*x5 - 
      48*x23*x45*x5 + 24*x45^2*x5 - 12*x23*x5^2 + 12*x45*x5^2))/
    (3*x15*x34^2) + (2*x12^2*(-7*x23^3 + 21*x23^2*x45 - 21*x23*x45^2 + 
      7*x45^3 + 42*x23^2*x5 - 84*x23*x45*x5 + 42*x45^2*x5 - 21*x23*x5^2 + 
      21*x45*x5^2))/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (2*(2*x23^2*x34*x45 - 6*x23*x34*x45^2 + 6*x34*x45^3 + 2*x23^3*x5 + 
      6*x23^2*x34*x5 - 6*x23^2*x45*x5 - 12*x23*x34*x45*x5 + 6*x23*x45^2*x5 + 
      6*x34*x45^2*x5 - 2*x45^3*x5 - 6*x23^2*x5^2 - 2*x23*x34*x5^2 + 
      4*x23*x45*x5^2))/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*(18*x23^3*x5^2 - 18*x23^2*x45*x5^2))/(3*x12*(x12 + x15 - x34)*x34^2) + 
   (2*(32*x23^3*x5^2 - 18*x23^2*x45*x5^2))/(3*x12^2*(x12 + x15 - x34)*x34) + 
   (2*(-32*x23^3*x5^2 + 18*x23^2*x45*x5^2))/(3*x12^2*x15*(x12 + x15 - x34)) + 
   (2*(-32*x23^3*x5^2 + 18*x23^2*x45*x5^2))/(3*x12^2*x15*x34) + 
   (2*(-8*x23^3*x5 + 12*x23^2*x45*x5 + 12*x23*x45^2*x5 - 8*x45^3*x5 - 
      36*x23^2*x5^2 + 48*x23*x45*x5^2 - 24*x45^2*x5^2))/
    (3*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12*(14*x23^3*x5 - 42*x23^2*x45*x5 + 42*x23*x45^2*x5 - 14*x45^3*x5 - 
      21*x23^2*x5^2 + 42*x23*x45*x5^2 - 21*x45^2*x5^2))/
    (3*x34^3*(x12 + x15 - x34 - x5)) + (2*x12*(-8*x45^3*x5 - 12*x45^2*x5^2))/
    (3*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (2*(32*x23^3*x5 - 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
      12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/(3*x15*x34^2) + 
   (2*(8*x23^3*x5 - 12*x23^2*x45*x5 + 12*x23*x45^2*x5 - 4*x45^3*x5 - 
      12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2))/(3*x15^2*x34) + 
   (2*(20*x23^3*x5 - 43*x23^2*x45*x5 + 26*x23*x45^2*x5 - 3*x45^3*x5 - 
      5*x23^2*x5^2 + 10*x23*x45*x5^2 - 5*x45^2*x5^2))/
    (3*x34^2*(x12 + x15 - x34 - x5)) + 
   (2*x12*(-2*x23^3*x5 + 6*x23^2*x45*x5 - 6*x23*x45^2*x5 + 2*x45^3*x5 + 
      3*x23^2*x5^2 - 6*x23*x45*x5^2 + 3*x45^2*x5^2))/
    (3*x34^2*(x12 + x15 - x5)^2) + (2*x12*(8*x45^3*x5 + 12*x45^2*x5^2))/
    (3*x15*x34^2*(x12 + x23 - x45)) + (2*(3*x45^3*x5 + 17*x45^2*x5^2))/
    (3*x15*x34*(x12 + x23 - x34 - x45)) + 
   (2*x12*(-14*x23^3*x5 + 42*x23^2*x45*x5 - 42*x23*x45^2*x5 + 14*x45^3*x5 + 
      21*x23^2*x5^2 - 42*x23*x45*x5^2 + 21*x45^2*x5^2))/
    (3*x34^3*(x12 + x15 - x5)) + 
   (2*(12*x23^2*x45*x5 - 24*x23*x45^2*x5 + 12*x45^3*x5 + 24*x23^2*x5^2 - 
      48*x23*x45*x5^2 + 24*x45^2*x5^2))/
    (3*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-34*x23^3*x5 + 103*x23^2*x45*x5 - 104*x23*x45^2*x5 + 35*x45^3*x5 + 
      35*x23^2*x5^2 - 70*x23*x45*x5^2 + 35*x45^2*x5^2))/
    (3*x34^2*(x12 + x15 - x5)) + 
   (2*(12*x23^3*x5^2 - 36*x23^2*x45*x5^2 + 36*x23*x45^2*x5^2 - 
      12*x45^3*x5^2))/(3*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(10*x23^3*x5^2 - 30*x23^2*x45*x5^2 + 30*x23*x45^2*x5^2 - 
      10*x45^3*x5^2))/(3*x12*x34^2*(x12 + x15 - x5)) + 
   (2*(7*x23^3*x5^2 - 21*x23^2*x45*x5^2 + 21*x23*x45^2*x5^2 - 7*x45^3*x5^2))/
    (3*x34^3*(x12 + x15 - x5)) + 
   (2*(x23^3*x5^2 - 3*x23^2*x45*x5^2 + 3*x23*x45^2*x5^2 - x45^3*x5^2))/
    (3*x34^2*(x12 + x15 - x5)^2) + 
   (2*(-28*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 
      4*x45^3*x5^2))/(3*x12*x15*x34^2) + 
   (2*(-8*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 4*x45^3*x5^2))/
    (3*x12*x15^2*x34) + (2*(-7*x23^3*x5^2 + 21*x23^2*x45*x5^2 - 
      21*x23*x45^2*x5^2 + 7*x45^3*x5^2))/(3*x34^3*(x12 + x15 - x34 - x5)) + 
   (2*(-24*x23^3*x5^2 + 36*x23^2*x45*x5^2 - 36*x23*x45^2*x5^2 + 
      12*x45^3*x5^2))/(3*x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (2*(13*x34^3 + 9*x34^2*x45 - 2*x34*x45^2 + 2*x45^3 - 
      32*x34^2*x5 - 47*x34*x45*x5 - 14*x45^2*x5 + 31*x34*x5^2 + 56*x45*x5^2 - 
      24*x5^3))/(3*x15*(x12 + x23 - x34 - x45)) + 
   (2*(3*x34*x5^2 + 9*x45*x5^2 - 12*x5^3))/(3*x15*(x15 - x23 + x45 - x5)) + 
   (2*x12^2*(4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 - 4*x45^3 - 36*x23^2*x5 + 
      72*x23*x45*x5 - 36*x45^2*x5 + 36*x23*x5^2 - 36*x45*x5^2 - 4*x5^3))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(35*x23^3 - 42*x23^2*x45 + 4*x45^3 + 61*x23^2*x5 - 24*x23*x45*x5 + 
      12*x45^2*x5 + 10*x23*x5^2 + 19*x45*x5^2 - 3*x5^3))/(3*x15*x34) + 
   (2*(-3*x45^3 + 9*x45^2*x5 - 9*x45*x5^2 + 3*x5^3))/
    (3*x34*(x15 - x23 + x45 - x5)) + 
   (2*x12*(-3*x45^3 + 9*x45^2*x5 - 9*x45*x5^2 + 3*x5^3))/
    (3*x15*x34*(x15 - x23 + x45 - x5)) + 
   (2*x12^2*(-12*x23*x5^2 + 12*x45*x5^2 + 4*x5^3))/
    (3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12*(-3*x45^3 + 18*x45^2*x5 - 36*x45*x5^2 + 24*x5^3))/
    (3*x15*(x12 + x23 - x34 - x45)*(x15 - x23 + x45 - x5)) + 
   (2*(-3*x34^3 - 9*x34^2*x45 - 9*x34*x45^2 - 3*x45^3 + 12*x34^2*x5 + 
      27*x34*x45*x5 + 18*x45^2*x5 - 21*x34*x5^2 - 36*x45*x5^2 + 24*x5^3))/
    (3*(x12 + x23 - x34 - x45)*(x15 - x23 + x45 - x5)) + 
   (2*x12*(-12*x23^2*x5^2 + 24*x23*x45*x5^2 - 12*x45^2*x5^2 + 12*x23*x5^3 - 
      12*x45*x5^3))/(3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x12*(-12*x23^3*x5 + 36*x23^2*x45*x5 - 36*x23*x45^2*x5 + 12*x45^3*x5 + 
      36*x23^2*x5^2 - 72*x23*x45*x5^2 + 36*x45^2*x5^2 - 12*x23*x5^3 + 
      12*x45*x5^3))/(3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(12*x23^3*x5^2 - 36*x23^2*x45*x5^2 + 36*x23*x45^2*x5^2 - 
      12*x45^3*x5^2 - 12*x23^2*x5^3 + 24*x23*x45*x5^3 - 12*x45^2*x5^3))/
    (3*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-8*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 12*x23*x45^2*x5^2 + 4*x45^3*x5^2 + 
      12*x23^2*x5^3 - 24*x23*x45*x5^3 + 12*x45^2*x5^3))/
    (3*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(8*x23^3*x5^3 - 12*x23^2*x45*x5^3 + 12*x23*x45^2*x5^3 - 4*x45^3*x5^3))/
    (3*x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(-4*x23^3*x5^3 + 12*x23^2*x45*x5^3 - 12*x23*x45^2*x5^3 + 4*x45^3*x5^3))/
    (3*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*(3*x45^3*x5 - 18*x45^2*x5^2 + 36*x45*x5^3 - 24*x5^4))/
    (3*x15*(x12 + x23 - x34 - x45)*(x15 - x23 + x45 - x5)) + 
   (2*(3*x45^3*x5 - 9*x45^2*x5^2 + 9*x45*x5^3 - 3*x5^4))/
    (3*x15*x34*(x15 - x23 + x45 - x5)), 
 g1L[8] -> 6*x12 + (12*x12^2)/x15 - (10*x12^2)/x34 - (20*x12^3)/(x15*x34) + 
   (4*x12^3)/(x12 + x23 - x45)^2 + (4*x12^4)/(x15*(x12 + x23 - x45)^2) - 
   (4*x12^4)/(x34*(x12 + x23 - x45)^2) - (10*x12^2)/(x12 + x23 - x45) - 
   (16*x12^3)/(x15*(x12 + x23 - x45)) + (14*x12^3)/(x34*(x12 + x23 - x45)) + 
   (8*x12^4)/(x15*x34*(x12 + x23 - x45)) + 10*x45 - 
   (6*x12^2*x45)/(x12 + x23 - x45)^2 + (4*x12*x45)/(x12 + x23 - x45) + 
   (6*x45^2)/(x12 + x23 - x45) + (2*x45^3)/(x12 + x23 - x45)^2 + 
   (x12^3*(-24*x45 - 20*x5))/(x15*x34*(x12 + x23 - x45)) + 
   (x12^2*(4*x15 - 32*x45 - 14*x5))/(x34*(x12 + x23 - x45)) + 
   (x12^3*(-2*x34 - 6*x45 - 4*x5))/(x15*(x12 + x23 - x45)^2) + 
   (x12*(-8*x23 - 4*x34 - 2*x45 - 4*x5))/x15 - 
   (8*x12^2)/(x12 + x15 - x34 - x5) + 
   (6*x12^3)/(x34*(x12 + x15 - x34 - x5)) + (x12*(-16*x23 + 2*x34 - 2*x45))/
    (x12 + x15 - x34 - x5) + (2*x12*x45^3)/((x12 + x23 - x45)^2*
     (x12 + x15 - x34 - x5)) + (2*x12^2*x45^3)/(x15*(x12 + x23 - x45)^2*
     (x12 + x15 - x34 - x5)) + (x12^2*(14*x23 - 10*x45 - 4*x5))/
    (x34*(x12 + x15 - x34 - x5)) + (6*x12^2*x45*x5)/
    (x15*(x12 + x23 - x45)^2) - (4*x12*x45*x5)/(x15*(x12 + x23 - x45)) - 
   (4*x12*x45^3*x5)/(x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (2*x45^3*x5^2)/(x15*x34*(x12 + x23 - x45)^2) + 
   (2*x45^3*x5^2)/(x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12^4*(2*x23 + 4*x45 + 4*x5))/(x15*x34*(x12 + x23 - x45)^2) + 
   (x12^3*(-2*x15 + 12*x45 + 4*x5))/(x34*(x12 + x23 - x45)^2) + 
   (x12^2*(6*x34 + 16*x45 + 8*x5))/(x15*(x12 + x23 - x45)) + 
   (x12*(-2*x15 + 6*x23 + 14*x45 + 10*x5))/x34 + 
   (x12^2*(-14*x23 + 28*x45 + 16*x5))/(x15*x34) + 
   (x12^3*(-2*x23^3 + 8*x23^2*x45 - 12*x23*x45^2 + 8*x45^3))/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) - (2*x12^3*x45^3*x5)/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^4*(-2*x12 + 6*x34 + 12*x45 + 2*x5))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)^2 + (4*x12^3)/(x12^2 + x12*x15 - 2*x12*x34 - 
     x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) - 
   (24*x12^4)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (6*x12^4)/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^4*(12*x12 + 20*x23 - 28*x45))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^3*(6*x23 - 12*x45))/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-40*x23 + 12*x34 + 44*x45))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(2*x23^2 - 6*x23*x45 + 6*x45^2))/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(-2*x15 + 8*x23 - 12*x34 - 16*x45 + 6*x5))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (x12^2*(-24*x23^2 + 20*x23*x34 + 44*x23*x45 - 
      16*x34*x45 - 20*x45^2 - 8*x23*x5))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(6*x15*x45 - 12*x45^2 - 12*x45*x5))/
    (x34*(x12 + x23 - x45)^2) + (-8*x23^2 + 2*x23*x34 - 4*x23*x45 + 
     4*x34*x45 - 4*x45^2 - 8*x23*x5 - 10*x45*x5)/(x12 + x15 - x34 - x5) + 
   (2*x15*x45 - 4*x23*x45 - 4*x45^2 - 2*x23*x5 - 10*x45*x5)/x34 + 
   (x12*(-2*x15^2 + 6*x15*x23 + 2*x23^2 - 14*x23*x34 + 2*x34^2 + 4*x15*x45 - 
      20*x23*x45 + 12*x34*x45 + 24*x45^2 + 2*x15*x5 - 10*x23*x5 - 2*x34*x5 - 
      10*x45*x5))/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
     x15*x45 + x34*x45 + x23*x5) + (x12*(-8*x45^2 + 16*x23*x5 - 8*x45*x5))/
    (x15*(x12 + x15 - x34 - x5)) + (4*x23^2 + 2*x23*x34 - 4*x23*x45 - 
     2*x34*x45 - 2*x45*x5)/x15 + 
   (x12^4*(-8*x23^2 + 12*x23*x45 - 8*x45^2 - 2*x12*x5 + 2*x45*x5))/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (x12^3*(20*x23^2 - 44*x23*x45 + 28*x45^2 + 
      4*x45*x5))/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + (x12*(4*x45^2 + 8*x45*x5))/
    ((x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + (x12^2*(4*x45^2 + 8*x45*x5))/
    (x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12^4*(16*x23^2 - 24*x23*x45 + 16*x45^2 - 16*x23*x5 + 8*x45*x5))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12^3*(8*x23^2 - 6*x34^2 - 6*x23*x45 - 28*x34*x45 - 22*x45^2 + 
      18*x23*x5 + 2*x34*x5 + 8*x45*x5))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)^2 + (x12*(-8*x15*x45 + 22*x45^2 + 28*x45*x5))/
    (x34*(x12 + x23 - x45)) + (4*x15*x45^2 - 4*x45^3 - 14*x45^2*x5)/
    (x34*(x12 + x23 - x45)) + (6*x34*x45^2 - 4*x45^3 - 12*x45^2*x5)/
    ((x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 - 4*x45^3 - 2*x45^2*x5))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-6*x15*x45^2 + 4*x45^3 + 12*x45^2*x5))/(x34*(x12 + x23 - x45)^2) + 
   (2*x15*x45^3 - 4*x45^3*x5)/(x34*(x12 + x23 - x45)^2) + 
   (2*x34*x45^3 - 2*x45^3*x5)/((x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-16*x23^2 + 8*x23*x45 - 8*x45^2 - 8*x23*x5 - 20*x45*x5 - 8*x5^2))/
    (x15*x34) + (x12^3*(-6*x45^2 - 12*x45*x5 - 2*x5^2))/
    (x15*x34*(x12 + x23 - x45)^2) + 
   (x12*(8*x23^2 - 12*x23*x45 + 4*x45^2 - 12*x23*x5 + 8*x45*x5 - 2*x5^2))/
    (x34*(x12 + x15 - x34 - x5)) + (x12^2*(18*x45^2 + 44*x45*x5 + 10*x5^2))/
    (x15*x34*(x12 + x23 - x45)) + 
   (x12^3*(4*x23^3 - 8*x23^2*x34 - 8*x23^2*x45 + 12*x23*x34*x45 + 
      12*x23*x45^2 - 8*x34*x45^2 - 10*x45^3 - 24*x23^2*x5 + 8*x23*x34*x5 + 
      32*x23*x45*x5 - 4*x34*x45*x5 - 4*x45^2*x5 - 12*x23*x5^2))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12^2*(-2*x15^3 + 2*x23^3 + 2*x34^3 - 8*x15^2*x45 - 12*x23*x34*x45 + 
      20*x34^2*x45 - 12*x15*x45^2 - 24*x23*x45^2 + 50*x34*x45^2 + 30*x45^3 + 
      2*x15^2*x5 + 14*x15*x23*x5 + 12*x23^2*x5 - 22*x23*x34*x5 - 2*x34^2*x5 + 
      6*x15*x45*x5 - 6*x23*x45*x5 - 14*x34*x45*x5 - 12*x45^2*x5 - 
      8*x23*x5^2))/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)^2 + 
   (x12^4*(-8*x12*x23^2 - 2*x23^3 + 12*x12*x23*x45 + 8*x23^2*x45 - 
      8*x12*x45^2 - 12*x23*x45^2 + 8*x45^3 + 8*x12*x23*x5 + 12*x23^2*x5 - 
      4*x12*x45*x5 - 16*x23*x45*x5 + 6*x45^2*x5 - 2*x23*x5^2))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (-4*x23^2*x34 + 2*x15^2*x45 - 4*x15*x23*x45 - 2*x23^2*x45 + 
     4*x23*x34*x45 - 2*x34^2*x45 - 2*x15*x45^2 + 14*x23*x45^2 - 4*x34*x45^2 - 
     12*x45^3 - 2*x15*x23*x5 + 4*x23^2*x5 + 2*x23*x34*x5 - 2*x15*x45*x5 + 
     8*x23*x45*x5 + 2*x34*x45*x5 + 4*x45^2*x5 + 2*x23*x5^2)/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (x12*(-4*x23^3 + 12*x23^2*x34 + 14*x23^2*x45 - 
      12*x23*x34*x45 - 12*x23*x45^2 + 2*x45^3 - 4*x23^2*x5 + 12*x23*x34*x5 + 
      12*x23*x45*x5 - 4*x45^2*x5 + 4*x23*x5^2))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(-4*x45^3 - 28*x45^2*x5 - 20*x45*x5^2))/
    (x15*x34*(x12 + x23 - x45)) + (x12*(-4*x45^3 - 16*x45^2*x5 - 8*x45*x5^2))/
    (x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (-8*x23^2*x5 + 12*x23*x45*x5 - 4*x45^2*x5 - 2*x23*x5^2 + 2*x45*x5^2)/
    (x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(2*x45^3 + 12*x45^2*x5 + 6*x45*x5^2))/
    (x15*x34*(x12 + x23 - x45)^2) + (12*x23^2*x5 + 4*x45^2*x5 + 8*x23*x5^2 + 
     8*x45*x5^2)/(x15*x34) + (32*x23^2*x5 - 16*x23*x45*x5 + 8*x45^2*x5 + 
     16*x23*x5^2 + 8*x45*x5^2)/(x15*(x12 + x15 - x34 - x5)) + 
   (2*x23^3*x34 + 2*x23^3*x45 - 2*x23^2*x34*x45 - 6*x23^2*x45^2 - 
     2*x23*x34*x45^2 + 6*x23*x45^3 + 2*x34*x45^3 - 2*x45^4 + 4*x23^2*x34*x5 - 
     2*x23^2*x45*x5 - 4*x23*x34*x45*x5 + 2*x45^3*x5 - 4*x23^2*x5^2 - 
     2*x23*x34*x5^2 - 2*x23*x45*x5^2)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(4*x15^3*x45 - 6*x15^2*x23*x45 + 2*x23^3*x45 + 6*x23*x34^2*x45 - 
      4*x34^3*x45 + 16*x15^2*x45^2 - 18*x15*x23*x45^2 - 6*x23^2*x45^2 + 
      30*x23*x34*x45^2 - 22*x34^2*x45^2 + 24*x15*x45^3 + 12*x23*x45^3 - 
      40*x34*x45^3 - 8*x45^4 - 4*x15^2*x23*x5 + 6*x15*x23^2*x5 + 2*x23^3*x5 - 
      12*x23^2*x34*x5 + 4*x23*x34^2*x5 - 4*x15^2*x45*x5 - 28*x15*x23*x45*x5 + 
      18*x23^2*x45*x5 + 24*x23*x34*x45*x5 + 4*x34^2*x45*x5 - 
      12*x15*x45^2*x5 - 24*x23*x45^2*x5 + 16*x34*x45^2*x5 + 2*x45^3*x5 + 
      4*x15*x23*x5^2 + 10*x23^2*x5^2 - 4*x23*x34*x5^2 + 18*x23*x45*x5^2))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)^2 + (x12^2*(-2*x23^3*x34 + 2*x23^3*x45 - 
      6*x23*x45^3 + 2*x34*x45^3 + 4*x45^4 - 16*x23^3*x5 + 12*x23^2*x34*x5 + 
      36*x23^2*x45*x5 - 16*x23*x34*x45*x5 - 16*x23*x45^2*x5 - 
      2*x34*x45^2*x5 - 4*x45^3*x5 - 16*x23^2*x5^2 + 14*x23*x34*x5^2 + 
      18*x23*x45*x5^2))/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12*(-4*x45^3*x5 - 6*x45^2*x5^2))/(x15*x34*(x12 + x23 - x45)^2) + 
   (4*x45^3*x5 + 10*x45^2*x5^2)/(x15*x34*(x12 + x23 - x45)) + 
   (4*x45^3*x5 + 12*x45^2*x5^2)/(x15*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) + 
   (x12*(-2*x23^3*x34*x45 + 2*x23^3*x45^2 - 6*x23^2*x45^3 + 6*x23*x34*x45^3 + 
      6*x23*x45^4 - 4*x34*x45^4 - 2*x45^5 - 4*x23^4*x5 + 8*x23^3*x34*x5 + 
      10*x23^3*x45*x5 - 24*x23^2*x34*x45*x5 - 6*x23^2*x45^2*x5 + 
      12*x23*x34*x45^2*x5 - 2*x23*x45^3*x5 + 4*x34*x45^3*x5 + 2*x45^4*x5 - 
      12*x23^3*x5^2 + 8*x23^2*x34*x5^2 + 14*x23^2*x45*x5^2 - 
      14*x23*x34*x45*x5^2 - 2*x23*x45^2*x5^2 - 8*x23^2*x5^3))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (-2*x15^3*x45^2 + 6*x15^2*x23*x45^2 - 
     6*x15*x23^2*x45^2 + 2*x23^3*x45^2 + 6*x23^2*x34*x45^2 - 
     6*x23*x34^2*x45^2 + 2*x34^3*x45^2 - 8*x15^2*x45^3 + 18*x15*x23*x45^3 - 
     6*x23^2*x45^3 - 18*x23*x34*x45^3 + 8*x34^2*x45^3 - 12*x15*x45^4 + 
     6*x23*x45^4 + 12*x34*x45^4 - 2*x45^5 - 2*x23^3*x34*x5 + 
     4*x15^2*x23*x45*x5 - 12*x15*x23^2*x45*x5 + 10*x23^3*x45*x5 + 
     12*x23^2*x34*x45*x5 - 4*x23*x34^2*x45*x5 + 2*x15^2*x45^2*x5 + 
     14*x15*x23*x45^2*x5 - 24*x23^2*x45^2*x5 - 8*x23*x34*x45^2*x5 - 
     2*x34^2*x45^2*x5 + 6*x15*x45^3*x5 + 12*x23*x45^3*x5 - 6*x34*x45^3*x5 + 
     2*x45^4*x5 - 2*x15*x23^2*x5^2 + 6*x23^3*x5^2 + 2*x23^2*x34*x5^2 - 
     4*x15*x23*x45*x5^2 - 2*x23^2*x45*x5^2 + 4*x23*x34*x45*x5^2 - 
     10*x23*x45^2*x5^2 + 2*x23^2*x5^3)/(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2 + 
   (-2*x23^3*x34*x45^2 + 6*x23^2*x34*x45^3 - 6*x23*x34*x45^4 + 2*x34*x45^5 + 
     2*x23^4*x34*x5 - 2*x23^4*x45*x5 - 10*x23^3*x34*x45*x5 + 
     6*x23^3*x45^2*x5 + 12*x23^2*x34*x45^2*x5 - 6*x23^2*x45^3*x5 - 
     2*x23*x34*x45^3*x5 + 2*x23*x45^4*x5 - 2*x34*x45^4*x5 - 4*x23^4*x5^2 + 
     6*x23^3*x45*x5^2 - 6*x23^2*x34*x45*x5^2 + 6*x23*x34*x45^2*x5^2 - 
     2*x23*x45^3*x5^2 - 4*x23^3*x5^3 - 2*x23^2*x34*x5^3 + 4*x23^2*x45*x5^3)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2), g1L[9] -> (4*x12^2*x23)/(x15 - x34)^2 + 
   (16*x12*x23^2)/(x15 - x34)^2 - (8*x12^2*x23^2)/(x15*(x15 - x34)^2) + 
   (12*x23^3)/(x15 - x34)^2 + (4*x12^2*x23^3)/(x15^2*(x15 - x34)^2) - 
   (20*x12^2)/(x15 - x34) - (72*x12*x23)/(x15 - x34) + 
   (48*x12^2*x23)/(x15*(x15 - x34)) - (68*x23^2)/(x15 - x34) - 
   (8*x12^2*x23^2)/(x15^2*(x15 - x34)) - (16*x23^3)/(x12*(x15 - x34)) + 
   (4*x12^2*x23^3)/(x15^3*(x15 - x34)) + (4*x12^2)/x34 - 
   (32*x12^3)/(x15*x34) + (4*x12^2*x23^3)/(x15^3*x34) + (4*x12*x45)/x34 - 
   (4*x45^2)/x34 - (4*x34*x45^2)/(x15*(x15 - x23)) + 
   (x12^3*(48*x23 - 48*x45 - 32*x5))/(x15*x34^2) + 
   (x12*(-8*x23 + 8*x45 - 16*x5))/x15 + (x12*(8*x34 + 12*x45 - 12*x5))/
    (x15 - x23 - x34) + (x12*(-16*x34 + 8*x45 - 8*x5))/(x15 - x23) + 
   (x12*(-4*x23 + 4*x45))/(x15 - x5) + (-12*x23^2 + 24*x23*x45 - 12*x45^2)/
    (x15 - x5) + (-16*x23^3 + 48*x23^2*x45 - 48*x23*x45^2 + 16*x45^3)/
    (x12*(x15 - x5)) + (x12^2*(4*x23 + 4*x45 - 8*x5))/(x34*(x15 - x5)) - 
   (4*x12^2)/(x12 + x15 - x34 - x5) - (48*x12^2*x23)/
    (x15*(x12 + x15 - x34 - x5)) + 
   (28*x12^3)/((x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (48*x12^3*x23)/(x15*(x15 - x34)*(x12 + x15 - x34 - x5)) - 
   (16*x12^4)/(x34^2*(x12 + x15 - x34 - x5)) + 
   (12*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (4*x23^3*x34)/((x15 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (4*x12^2*x34)/((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (4*x12^3*x34)/((x15 - x34)*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-16*x23^2 + 4*x23*x34))/((x15 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(120*x23 - 20*x34 - 28*x45))/((x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(108*x23^2 - 28*x23*x34 - 80*x23*x45))/
    ((x15 - x34)*(x12 + x15 - x34 - x5)) + (x12^2*(-144*x23^2 + 96*x23*x45))/
    (x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (16*x23^3 - 12*x23^2*x34 - 4*x23^2*x45)/
    ((x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(-16*x23^3 + 8*x23^2*x34 + 16*x23^2*x45))/
    ((x15 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-144*x23^2 + 96*x23*x45 - 12*x45^2))/(x15*(x12 + x15 - x34 - x5)) + 
   (x12*(-96*x23^3 + 144*x23^2*x45 - 48*x23*x45^2))/
    (x15*(x15 - x34)*(x12 + x15 - x34 - x5)) + 
   (-96*x23^3 + 144*x23^2*x45 - 72*x23*x45^2 + 12*x45^3)/
    (x15*(x12 + x15 - x34 - x5)) - (8*x12*x23^3*x5)/(x15^2*(x15 - x34)^2) - 
   (12*x23^3*x5)/(x15*(x15 - x34)^2) - (8*x12*x23^3*x5)/(x15^3*(x15 - x34)) + 
   (32*x23^3*x5)/(x12*x15*(x15 - x34)) - (16*x12^3*x5)/(x15^2*x34) - 
   (8*x12*x23^3*x5)/(x15^3*x34) + (4*x12*x34*x5)/
    ((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (16*x12^2*x5)/((x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (4*x23^3*x5^2)/(x15^2*(x15 - x34)^2) + (4*x23^3*x5^2)/
    (x15^3*(x15 - x34)) - (16*x23^3*x5^2)/(x12*x15^2*(x15 - x34)) + 
   (4*x23^3*x5^2)/(x15^3*x34) + (x12^2*(112*x23 - 64*x45 + 12*x5))/
    (x34*(x12 + x15 - x34 - x5)) + (x12^2*(-92*x23 + 48*x45 + 16*x5))/
    (x15*x34) + (x12^2*(16*x34 - 24*x45 + 24*x5))/
    ((x15 - x23)*(x12 + x15 - x34 - x5)) + (x12^3*(-48*x23 + 48*x45 + 32*x5))/
    (x34^2*(x12 + x15 - x34 - x5)) + (x12*(32*x23 + 8*x34 - 16*x45 + 40*x5))/
    (x12 + x15 - x34 - x5) + (x12*(-144*x23^2 + 112*x23*x45 - 28*x23*x5))/
    (x15*x34) - (4*x12^3)/(x15*x45 - x23*x5) - 
   (12*x12^2*x23)/(x15*x45 - x23*x5) - (4*x12^2*x34^2)/
    ((x15 - x23)*(x15*x45 - x23*x5)) + (x12*(4*x23*x34^2 + 8*x34^3))/
    ((x15 - x23)*(x15*x45 - x23*x5)) + 
   (x12^3*(-4*x15 + 8*x23 + 16*x45 - 8*x5))/(x34*(x15*x45 - x23*x5)) + 
   (4*x12^4)/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (4*x12^3*x34^2)/((x15 - x23)*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(20*x23 - 4*x34 + 16*x45 - 12*x5))/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^4*(4*x15 - 8*x23 - 16*x45 + 8*x5))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(108*x23^2 - 80*x23*x45 + 28*x23*x5))/(x15*(x15 - x34)) + 
   (x12*(-4*x23^3 + 16*x23^2*x45 - 8*x23^2*x5))/(x15*(x15 - x34)^2) + 
   (x12*(12*x23^3 - 4*x23^2*x45 + 20*x23^2*x5))/(x15^2*(x15 - x34)) + 
   (72*x23^3 - 72*x23^2*x45 + 68*x23^2*x5)/(x15*(x15 - x34)) - 
   (32*x12^3)/(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (32*x12^4)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(16*x15 - 96*x23 + 48*x45))/(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
     x34*x5) + (x12^3*(144*x23 - 96*x45 - 48*x5))/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x12^3*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (48*x12^2*x23*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x12^4*x5)/(x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x12^3*x5^2)/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^4*(16*x15 - 48*x23 + 48*x45 + 32*x5))/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(48*x15*x23 - 96*x23^2 + 96*x23*x45 - 48*x23*x5))/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (48*x15*x23^2 - 16*x23^3 + 48*x23*x45^2 - 16*x45^3 - 96*x23^2*x5)/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (32*x15*x23^3 - 16*x23^3*x34 - 48*x15*x23^2*x45 + 48*x23^2*x34*x45 + 
     48*x15*x23*x45^2 - 48*x23*x34*x45^2 - 16*x15*x45^3 + 16*x34*x45^3 - 
     48*x23^3*x5)/(x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-12*x34^3 - 4*x34^2*x5))/((x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-4*x23^2*x34^2 - 4*x23*x34^3 - 4*x34^4 + 
     4*x23*x34^2*x5)/((x15 - x23)*(x15*x45 - x23*x5)) + 
   (x12*(12*x34^4 + 8*x34^3*x5))/((x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-4*x34^5 - 4*x34^4*x5)/
    ((x15 - x23)*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(-4*x23*x45 - 4*x45^2 - 4*x45*x5))/(x15*x45 - x23*x5) + 
   (x12^2*(12*x23^2 - 12*x23*x34 + 4*x34^2 + 4*x23*x45 + 4*x45^2 - 
      12*x23*x5 + 4*x45*x5))/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (12*x23^2 + 4*x23*x34 - 24*x23*x45 - 8*x34*x45 + 12*x45^2 - 8*x23*x5 + 
     8*x45*x5)/x15 + (x12^2*(144*x23^2 - 192*x23*x45 + 48*x45^2 - 96*x23*x5 + 
      48*x45*x5))/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-32*x23^3*x5 + 96*x23^2*x45*x5 - 96*x23*x45^2*x5 + 32*x45^3*x5)/
    (x12*x15*x34) + (x12^3*(-48*x23^2 + 96*x23*x45 - 48*x45^2 + 144*x23*x5 - 
      144*x45*x5 - 48*x5^2))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (x12*(-24*x34^2 + 24*x34*x45 - 8*x45^2 - 32*x34*x5 + 
      40*x45*x5 - 32*x5^2))/((x15 - x23)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-48*x23^2 + 96*x23*x45 - 48*x45^2 + 96*x23*x5 - 96*x45*x5 - 
      16*x5^2))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-16*x45^2 + 32*x45*x5 - 16*x5^2))/((x15 - x23)*x34) + 
   (4*x23*x34 + 12*x23*x45 - 12*x23*x5 + 4*x34*x5 + 12*x45*x5 - 12*x5^2)/
    (x15 - x23 - x34) + (x12^3*(-4*x23^2 - 4*x23*x45 - 4*x45^2 + 24*x45*x5 - 
      12*x5^2))/(x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-4*x23*x34 + 8*x34^2 + 8*x34*x45 - 8*x34*x5 + 8*x45*x5 - 8*x5^2)/
    (x15 - x23) + (x12*(132*x23^2 - 168*x23*x45 + 36*x45^2 + 56*x23*x5 - 
      48*x45*x5 - 4*x5^2))/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(16*x45^2 - 32*x45*x5 + 16*x5^2))/((x15 - x23)*x34*
     (x12 + x15 - x34 - x5)) + (20*x23^2 - 12*x23*x34 - 8*x34^2 - 
     24*x23*x45 + 4*x34*x45 + 32*x23*x5 + 8*x34*x5 - 32*x45*x5 + 16*x5^2)/
    (x12 + x15 - x34 - x5) + (x12^2*(-8*x23^2 - 48*x23*x5 + 48*x45*x5 + 
      16*x5^2))/(x15^2*x34) + (x12^2*(48*x23^2 - 96*x23*x45 + 48*x45^2 - 
      96*x23*x5 + 96*x45*x5 + 16*x5^2))/(x15*x34^2) + 
   (x12*(12*x23^2 - 32*x23*x5 + 20*x5^2))/(x34*(x15 - x5)) + 
   (x12*(12*x45^2 - 64*x23*x5 + 32*x45*x5 + 20*x5^2))/
    ((x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (-60*x23^3 + 100*x23^2*x45 - 20*x23*x45^2 - 16*x45^3 - 52*x23^2*x5 + 
     120*x23*x45*x5 - 48*x45^2*x5 + 4*x23*x5^2)/(x15*x34) + 
   (4*x23^3*x5 + 4*x23^2*x45*x5 - 12*x23^2*x5^2)/(x15^2*(x15 - x34)) + 
   (x12*(16*x23^3 - 48*x23^2*x45 + 48*x23*x45^2 - 16*x45^3 - 96*x23^2*x5 + 
      192*x23*x45*x5 - 96*x45^2*x5 + 48*x23*x5^2 - 48*x45*x5^2))/
    (x15*x34^2) + (x12*(48*x23^2*x5 - 48*x45^2*x5 + 48*x23*x5^2 - 
      48*x45*x5^2))/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(12*x23^3 - 4*x23^2*x45 - 28*x23^2*x5 + 96*x23*x45*x5 - 48*x45^2*x5 + 
      48*x23*x5^2 - 48*x45*x5^2))/(x15^2*x34) + 
   (16*x23^3 - 16*x23^2*x45 - 56*x23^2*x5 + 56*x23*x45*x5 + 44*x23*x5^2 - 
     44*x45*x5^2)/(x34*(x15 - x5)) + 
   (16*x23*x45^2 - 16*x45^3 - 112*x23^2*x5 + 168*x23*x45*x5 - 56*x45^2*x5 + 
     44*x23*x5^2 - 44*x45*x5^2)/((x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (x12*(-12*x23^2*x34 - 4*x23*x34^2 - 8*x34^3 + 4*x23^2*x5 + 12*x23*x45*x5 - 
      8*x45^2*x5 + 4*x23*x5^2 - 8*x45*x5^2))/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (8*x23*x34*x45 - 4*x34*x45^2 - 12*x23*x45*x5 - 
     4*x34*x45*x5 + 4*x45^2*x5 + 4*x45*x5^2)/(x15*x45 - x23*x5) + 
   (x12*(48*x23^3 - 96*x23^2*x45 + 48*x23*x45^2 - 48*x23^2*x5 + 48*x45^2*x5 - 
      48*x23*x5^2 + 48*x45*x5^2))/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (x12*(-16*x23^3 + 48*x23^2*x45 - 48*x23*x45^2 + 16*x45^3 + 
      96*x23^2*x5 - 192*x23*x45*x5 + 96*x45^2*x5 - 48*x23*x5^2 + 
      48*x45*x5^2))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (-48*x23^2*x45*x5 + 96*x23*x45^2*x5 - 48*x45^3*x5 - 96*x23^2*x5^2 + 
     192*x23*x45*x5^2 - 96*x45^2*x5^2)/(x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (32*x23^3*x5 - 96*x23^2*x45*x5 + 96*x23*x45^2*x5 - 
     32*x45^3*x5 - 48*x23^2*x5^2 + 96*x23*x45*x5^2 - 48*x45^2*x5^2)/
    (x34^2*(x12 + x15 - x34 - x5)) + (64*x23^3*x5 - 160*x23^2*x45*x5 + 
     128*x23*x45^2*x5 - 32*x45^3*x5 - 44*x23^2*x5^2 + 88*x23*x45*x5^2 - 
     44*x45^2*x5^2)/(x12*x34*(x12 + x15 - x34 - x5)) + 
   (-32*x23^3*x5 + 64*x23^2*x45*x5 - 32*x23*x45^2*x5 + 44*x23^2*x5^2 - 
     88*x23*x45*x5^2 + 44*x45^2*x5^2)/(x12*x34*(x15 - x5)) + 
   (-64*x23^3*x5 + 160*x23^2*x45*x5 - 128*x23*x45^2*x5 + 32*x45^3*x5 + 
     44*x23^2*x5^2 - 88*x23*x45*x5^2 + 44*x45^2*x5^2)/
    (x12*(x15 - x5)*(x12 + x15 - x34 - x5)) + 
   (-28*x23^3*x5 + 52*x23^2*x45*x5 - 48*x23*x45^2*x5 + 16*x45^3*x5 + 
     36*x23^2*x5^2 - 96*x23*x45*x5^2 + 48*x45^2*x5^2)/(x15^2*x34) + 
   (-32*x23^3*x5 + 96*x23^2*x45*x5 - 96*x23*x45^2*x5 + 32*x45^3*x5 + 
     48*x23^2*x5^2 - 96*x23*x45*x5^2 + 48*x45^2*x5^2)/(x15*x34^2) + 
   (32*x23^3*x5 - 48*x23^2*x45*x5 - 48*x23*x45^2*x5 + 32*x45^3*x5 + 
     144*x23^2*x5^2 - 192*x23*x45*x5^2 + 96*x45^2*x5^2)/
    (x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (96*x23^3*x5^2 - 144*x23^2*x45*x5^2 + 144*x23*x45^2*x5^2 - 48*x45^3*x5^2)/
    (x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x23^3*x5^2 - 48*x23^2*x45*x5^2 + 48*x23*x45^2*x5^2 - 16*x45^3*x5^2)/
    (x12*x15*x34^2) + (16*x23^3*x5^2 - 48*x23^2*x45*x5^2 + 
     48*x23*x45^2*x5^2 - 16*x45^3*x5^2)/(x12*x15^2*x34) + 
   (16*x23^3*x5^2 - 48*x23^2*x45*x5^2 + 48*x23*x45^2*x5^2 - 16*x45^3*x5^2)/
    (x12^2*x34*(x15 - x5)) + (16*x23^3*x5^2 - 48*x23^2*x45*x5^2 + 
     48*x23*x45^2*x5^2 - 16*x45^3*x5^2)/(x12^2*(x15 - x5)*
     (x12 + x15 - x34 - x5)) + (-16*x23^3*x5^2 + 48*x23^2*x45*x5^2 - 
     48*x23*x45^2*x5^2 + 16*x45^3*x5^2)/(x12*x34^2*(x12 + x15 - x34 - x5)) + 
   (-16*x23^3*x5^2 + 48*x23^2*x45*x5^2 - 48*x23*x45^2*x5^2 + 16*x45^3*x5^2)/
    (x12^2*x34*(x12 + x15 - x34 - x5)) + 
   (-48*x23^3*x5^2 + 144*x23^2*x45*x5^2 - 144*x23*x45^2*x5^2 + 48*x45^3*x5^2)/
    (x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-24*x45^2*x5 + 48*x45*x5^2 - 24*x5^3))/
    ((x15 - x23)*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(48*x23*x5^2 - 48*x45*x5^2 - 16*x5^3))/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (44*x23^3 - 84*x23^2*x45 + 36*x23*x45^2 + 4*x45^3 + 108*x23^2*x5 - 
     152*x23*x45*x5 + 44*x45^2*x5 - 56*x23*x5^2 + 72*x45*x5^2 - 16*x5^3)/
    (x34*(x12 + x15 - x34 - x5)) + (4*x34*x5^2 + 12*x45*x5^2 - 12*x5^3)/
    ((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(-12*x45^2*x5 + 24*x45*x5^2 - 12*x5^3))/((x15 - x23 - x34)*x34*
     (x12 + x15 - x34 - x5)) + (x12^2*(-4*x45^2*x5 + 8*x45*x5^2 - 4*x5^3))/
    (x34*(x15 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(-4*x45^2*x5 + 8*x45*x5^2 - 4*x5^3))/
    ((x15 - x5)*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(4*x45^3 - 12*x45^2*x5 + 12*x45*x5^2 - 4*x5^3))/((x15 - x23)*x34^2) + 
   (x12^2*(4*x45^3 - 12*x45^2*x5 + 12*x45*x5^2 - 4*x5^3))/
    ((x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (8*x34^3 - 4*x34^2*x45 - 4*x34^2*x5 + 16*x34*x45*x5 - 8*x45^2*x5 - 
     16*x34*x5^2 + 12*x45*x5^2 - 4*x5^3)/((x15 - x23)*
     (x12 + x15 - x34 - x5)) + 
   (x12*(-4*x45^3 + 12*x45^2*x5 - 12*x45*x5^2 + 4*x5^3))/
    ((x15 - x23 - x34)*x34^2) + 
   (x12^2*(-4*x45^3 + 12*x45^2*x5 - 12*x45*x5^2 + 4*x5^3))/
    ((x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(4*x45^2*x5 - 8*x45*x5^2 + 4*x5^3))/(x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-4*x23*x45^2 + 4*x45^3 + 8*x23*x45*x5 - 
     4*x45^2*x5 - 4*x23*x5^2 - 4*x45*x5^2 + 4*x5^3)/((x15 - x23)*x34) + 
   (12*x23*x45^2 - 24*x23*x45*x5 + 12*x45^2*x5 + 12*x23*x5^2 - 24*x45*x5^2 + 
     12*x5^3)/((x15 - x23 - x34)*x34) + 
   (x12^2*(-16*x23^3 + 48*x23^2*x45 - 48*x23*x45^2 + 16*x45^3 + 
      144*x23^2*x5 - 288*x23*x45*x5 + 144*x45^2*x5 - 144*x23*x5^2 + 
      144*x45*x5^2 + 16*x5^3))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (x12*(48*x23^3*x5 - 144*x23^2*x45*x5 + 144*x23*x45^2*x5 - 
      48*x45^3*x5 - 144*x23^2*x5^2 + 288*x23*x45*x5^2 - 144*x45^2*x5^2 + 
      48*x23*x5^3 - 48*x45*x5^3))/(x34^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (4*x23^2*x34^2 + 4*x23*x34^3 + 4*x34^4 - 
     8*x23^2*x34*x5 - 4*x23*x34^2*x5 + 12*x23^2*x5^2 + 4*x23*x34*x5^2 - 
     16*x23*x45*x5^2 + 4*x45^2*x5^2 - 4*x23*x5^3 + 4*x45*x5^3)/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(48*x23^2*x5^2 - 96*x23*x45*x5^2 + 48*x45^2*x5^2 - 48*x23*x5^3 + 
      48*x45*x5^3))/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (32*x23^3*x5^2 - 48*x23^2*x45*x5^2 + 48*x23*x45^2*x5^2 - 16*x45^3*x5^2 - 
     48*x23^2*x5^3 + 96*x23*x45*x5^3 - 48*x45^2*x5^3)/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-48*x23^3*x5^2 + 144*x23^2*x45*x5^2 - 144*x23*x45^2*x5^2 + 
     48*x45^3*x5^2 + 48*x23^2*x5^3 - 96*x23*x45*x5^3 + 48*x45^2*x5^3)/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x23^3*x5^3 - 48*x23^2*x45*x5^3 + 48*x23*x45^2*x5^3 - 16*x45^3*x5^3)/
    (x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-32*x23^3*x5^3 + 48*x23^2*x45*x5^3 - 48*x23*x45^2*x5^3 + 16*x45^3*x5^3)/
    (x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(8*x45^3*x5 - 24*x45^2*x5^2 + 24*x45*x5^3 - 8*x5^4))/
    ((x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (4*x23*x45^3 - 12*x23*x45^2*x5 + 4*x45^3*x5 + 12*x23*x45*x5^2 - 
     12*x45^2*x5^2 - 4*x23*x5^3 + 12*x45*x5^3 - 4*x5^4)/
    ((x15 - x23 - x34)*x34^2) + (-4*x23*x45^3 + 12*x23*x45^2*x5 - 
     4*x45^3*x5 - 12*x23*x45*x5^2 + 12*x45^2*x5^2 + 4*x23*x5^3 - 
     12*x45*x5^3 + 4*x5^4)/((x15 - x23)*x34^2) + 
   (x12*(-8*x45^3*x5 + 24*x45^2*x5^2 - 24*x45*x5^3 + 8*x5^4))/
    ((x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (8*x45^2*x5^2 - 16*x45*x5^3 + 8*x5^4)/((x15 - x23)*x34*
     (x12 + x15 - x34 - x5)) + (12*x45^2*x5^2 - 24*x45*x5^3 + 12*x5^4)/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (4*x45^3*x5^2 - 12*x45^2*x5^3 + 12*x45*x5^4 - 4*x5^5)/
    ((x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (-4*x45^3*x5^2 + 12*x45^2*x5^3 - 12*x45*x5^4 + 4*x5^5)/
    ((x15 - x23)*x34^2*(x12 + x15 - x34 - x5)), 
 g1L[10] -> -2*x12 - (4*x12^2)/x15 + 2*x23 + (18*x12^2)/x34 + 
   (2*x12^2*x23)/(x15*x34) - (6*x12^2*x34)/(x15*(x15 - x23 - x34)) - 
   (2*x12^2*x34^2)/(x15*(x15 - x23 - x34)^2) + 
   (x12*(-8*x23 + 12*x34 + 10*x45 - 12*x5))/x15 + 
   (x12*(-6*x15 + 14*x23 - 14*x45 - 6*x5))/x34 + 
   (16*x12^2)/(x12 + x15 - x34 - x5) - 
   (66*x12^3)/(x34*(x12 + x15 - x34 - x5)) + (x12*(24*x23 - 2*x34 - 6*x45))/
    (x12 + x15 - x34 - x5) + (x12*(-10*x34 - 4*x45 + 4*x5))/
    (x15 - x23 - x34) + (x12^2*(-50*x23 + 6*x45 + 36*x5))/
    (x34*(x12 + x15 - x34 - x5)) - (14*x12^3)/(x15*x45 - x23*x5) + 
   (x12*(4*x15*x23 - 12*x23^2 + 8*x23*x34 - 8*x23*x45 + 2*x45^2))/
    (x15*x45 - x23*x5) + (x12^3*(-10*x15 + 24*x23 + 46*x45 - 16*x5))/
    (x34*(x15*x45 - x23*x5)) + (14*x12^4)/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^3*(56*x23 - 18*x34 + 46*x45 - 40*x5))/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(4*x15 - 32*x23 + 4*x34 + 10*x5))/(x15*x45 - x23*x5) + 
   (x12^4*(10*x15 - 24*x23 - 46*x45 + 16*x5))/(x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12*(8*x23^2 - 4*x23*x45 + 4*x23*x5))/(x15*x34) + 
   (x12*(-4*x34^2 - 6*x34*x45 + 6*x34*x5))/(x15 - x23 - x34)^2 + 
   (x12^2*(-6*x15^2*x23 + 12*x15*x23^2 - 6*x23^3 - 6*x15*x23*x34 + 
      18*x23^2*x34 - 6*x23*x34^2 - 6*x23*x34*x5))/(x15*x45 - x23*x5)^2 + 
   (x12*(8*x23^3 - 26*x23^2*x34 + 8*x23*x34^2 - 4*x23*x45^2 + 8*x23^2*x5 + 
      4*x23*x34*x5))/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (2*x15*x45 - 4*x23*x45 + 4*x45^2 - 2*x23*x5 + 2*x45*x5)/x34 + 
   (-2*x23^2*x34 - 8*x23^2*x45 + 6*x23*x34*x45 + 4*x23*x45^2 - 2*x34*x45^2 - 
     8*x23*x45*x5 + 2*x45^2*x5)/(x15*x45 - x23*x5) + 
   (x12*(-6*x15*x23^2*x34 + 6*x23^3*x34 - 6*x23^2*x34^2 + 6*x23^2*x34*x5 - 
      2*x23*x45^2*x5))/(x15*x45 - x23*x5)^2 + 
   (-8*x23^2 + 6*x23*x34 - 8*x34^2 + 20*x23*x45 - 18*x34*x45 - 16*x45^2 - 
     24*x23*x5 + 32*x34*x5 + 54*x45*x5 - 56*x5^2)/x15 + 
   (x12*(16*x34^2 + 16*x34*x45 - 4*x45^2 - 20*x34*x5 + 24*x45*x5 - 32*x5^2))/
    (x15*(x15 - x23 - x34)) + (x12^3*(-20*x23^2 - 16*x23*x45 - 16*x45^2 + 
      68*x45*x5 - 28*x5^2))/(x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(-16*x23^2 + 24*x23*x45 - 16*x45^2 + 24*x23*x5 + 4*x45*x5 - 12*x5^2))/
    (x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-2*x15^2 + 12*x15*x23 - 18*x23^2 - 2*x15*x34 + 18*x23*x34 - 
      2*x34^2 - 4*x15*x5 + 18*x23*x5 - 6*x34*x5 - 6*x5^2))/
    (x15*x45 - x23*x5)^2 + (x12^2*(-6*x45^2 + 12*x45*x5 - 6*x5^2))/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (x12^4*(2*x15^2 - 12*x15*x23 + 18*x23^2 + 2*x15*x34 - 18*x23*x34 + 
      2*x34^2 + 4*x15*x5 - 18*x23*x5 + 6*x34*x5 + 6*x5^2))/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12^2*(6*x15^2 - 16*x15*x23 + 14*x23^2 + 14*x23*x45 + 14*x45^2 + 
      6*x15*x5 - 16*x23*x5 - 16*x45*x5 + 6*x5^2))/(x34*(x15*x45 - x23*x5)) + 
   (x12*(6*x45^2 - 12*x45*x5 + 6*x5^2))/((x15 - x23 - x34)*x34) + 
   (x12^2*(40*x23^2 - 40*x23*x34 + 4*x34^2 + 14*x23*x45 + 12*x45^2 - 
      40*x23*x5 + 14*x34*x5 - 16*x45*x5 + 16*x5^2))/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(-4*x45*x5 + 16*x5^2))/((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (8*x23^2 - 2*x23*x34 - 4*x23*x45 + 24*x23*x5 - 4*x34*x5 - 10*x45*x5 + 
     24*x5^2)/(x12 + x15 - x34 - x5) + 
   (-4*x23*x34 + 8*x34^2 - 8*x23*x45 + 18*x34*x45 + 12*x45^2 + 8*x23*x5 - 
     28*x34*x5 - 44*x45*x5 + 32*x5^2)/(x15 - x23 - x34) + 
   (x12^2*(4*x45^2 - 24*x45*x5 + 32*x5^2))/(x15*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + 
   (x12*(8*x45^2 - 16*x23*x5 - 24*x45*x5 + 32*x5^2))/
    (x15*(x12 + x15 - x34 - x5)) + (-8*x23^2*x5 + 4*x23*x45*x5 - 6*x23*x5^2)/
    (x15*x34) + (x12^2*(-12*x23^3*x34 + 24*x23^2*x34^2 - 6*x23*x34^3 + 
      12*x23^2*x34*x5 - 12*x23*x34^2*x5 + 2*x23*x45^2*x5 - 6*x23*x34*x5^2))/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-4*x23^3*x34 + 4*x23^2*x34^2 + 8*x23^3*x5 - 10*x23^2*x34*x5 - 
     12*x23^2*x45*x5 + 4*x23*x45^2*x5 + 16*x23^2*x5^2 - 12*x23*x45*x5^2 + 
     2*x45^2*x5^2)/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(8*x23^3*x34^2 - 6*x23^2*x34^3 - 6*x23^3*x34*x5 + 10*x23^2*x45*x5^2 - 
      4*x23*x45^2*x5^2))/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-2*x23^3*x34^2 + 6*x23^2*x34*x45*x5 - 2*x23*x34*x45^2*x5 - 
     8*x23^2*x45*x5^2 + 2*x23*x45^2*x5^2)/(x15*x45 - x23*x5)^2 + 
   (x12*(4*x45^3 - 40*x45^2*x5 + 120*x45*x5^2 - 112*x5^3))/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-32*x23^2*x5 + 48*x23*x45*x5 - 24*x45^2*x5 - 48*x23*x5^2 + 72*x45*x5^2 - 
     64*x5^3)/(x15*(x12 + x15 - x34 - x5)) + 
   (6*x34*x5^2 + 16*x45*x5^2 - 32*x5^3)/((x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + 
   (x12^2*(2*x45^3 - 12*x45^2*x5 + 24*x45*x5^2 - 16*x5^3))/
    (x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-4*x23*x45^2 + 2*x45^3 + 8*x23*x45*x5 - 16*x45^2*x5 - 4*x23*x5^2 + 
     26*x45*x5^2 - 12*x5^3)/((x15 - x23 - x34)*x34) + 
   (x12*(6*x45*x5^2 - 8*x5^3))/((x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (x12^3*(8*x23^3 - 36*x23^2*x34 + 24*x23*x34^2 - 2*x34^3 + 2*x23^2*x45 + 
      2*x23*x45^2 + 2*x45^3 - 24*x23^2*x5 + 42*x23*x34*x5 - 8*x34^2*x5 - 
      6*x23*x45*x5 - 6*x45^2*x5 + 24*x23*x5^2 - 12*x34*x5^2 + 6*x45*x5^2 - 
      8*x5^3))/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-2*x23*x34^2 + 2*x34^3 - 6*x23*x34*x45 + 6*x34^2*x45 - 6*x23*x45^2 + 
     6*x34*x45^2 + 2*x45^3 + 6*x23*x34*x5 - 8*x34^2*x5 + 12*x23*x45*x5 - 
     18*x34*x45*x5 - 12*x45^2*x5 - 6*x23*x5^2 + 12*x34*x5^2 + 18*x45*x5^2 - 
     8*x5^3)/(x15 - x23 - x34)^2 + 
   (x12*(2*x45^3 - 6*x45^2*x5 + 6*x45*x5^2 - 2*x5^3))/
    ((x15 - x23 - x34)^2*x34) + 
   (x12^3*(-2*x15^3 + 6*x15^2*x23 - 6*x15*x23^2 + 2*x23^3 + 2*x23^2*x45 + 
      2*x23*x45^2 + 2*x45^3 - 2*x15^2*x5 + 6*x15*x23*x5 - 6*x23^2*x5 - 
      6*x23*x45*x5 - 6*x45^2*x5 - 2*x15*x5^2 + 6*x23*x5^2 + 6*x45*x5^2 - 
      2*x5^3))/(x34*(x15*x45 - x23*x5)^2) + 
   (x12^2*(-2*x45^3 + 6*x45^2*x5 - 6*x45*x5^2 + 2*x5^3))/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (x12^4*(2*x15^3 - 6*x15^2*x23 + 6*x15*x23^2 - 2*x23^3 - 2*x23^2*x45 - 
      2*x23*x45^2 - 2*x45^3 + 2*x15^2*x5 - 6*x15*x23*x5 + 6*x23^2*x5 + 
      6*x23*x45*x5 + 6*x45^2*x5 + 2*x15*x5^2 - 6*x23*x5^2 - 6*x45*x5^2 + 
      2*x5^3))/(x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12^2*(-4*x23^3 + 14*x45^2*x5 - 16*x45*x5^2 + 6*x5^3))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (12*x23^2*x5 - 24*x23*x45*x5 + 16*x45^2*x5 + 8*x23*x5^2 - 24*x45*x5^2 + 
     12*x5^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12*(4*x34^3 + 6*x34^2*x45 - 2*x45^3 - 8*x34^2*x5 + 12*x45^2*x5 - 
      24*x45*x5^2 + 16*x5^3))/(x15*(x15 - x23 - x34)^2) + 
   (x12*(-4*x45^3 + 28*x45^2*x5 - 44*x45*x5^2 + 20*x5^3))/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (-10*x34^3 - 24*x34^2*x45 - 18*x34*x45^2 - 4*x45^3 + 40*x34^2*x5 + 
     72*x34*x45*x5 + 36*x45^2*x5 - 70*x34*x5^2 - 96*x45*x5^2 + 80*x5^3)/
    (x15*(x15 - x23 - x34)) + (-2*x23^3*x34^3 + 4*x23^3*x34^2*x5 - 
     6*x23^3*x34*x5^2 + 8*x23^3*x5^3 - 10*x23^2*x45*x5^3 + 2*x23*x45^2*x5^3)/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-2*x34^4 - 6*x34^3*x45 - 6*x34^2*x45^2 - 2*x34*x45^3 + 8*x34^3*x5 + 
     18*x34^2*x45*x5 + 12*x34*x45^2*x5 + 2*x45^3*x5 - 14*x34^2*x5^2 - 
     24*x34*x45*x5^2 - 12*x45^2*x5^2 + 16*x34*x5^3 + 24*x45*x5^3 - 16*x5^4)/
    (x15*(x15 - x23 - x34)^2) + (4*x45^3*x5 - 22*x45^2*x5^2 + 32*x45*x5^3 - 
     14*x5^4)/((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(4*x45^3*x5 - 12*x45^2*x5^2 + 12*x45*x5^3 - 4*x5^4))/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(2*x45^3*x5 - 6*x45^2*x5^2 + 6*x45*x5^3 - 2*x5^4))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-2*x23*x45^3 + 6*x23*x45^2*x5 - 2*x45^3*x5 - 6*x23*x45*x5^2 + 
     6*x45^2*x5^2 + 2*x23*x5^3 - 6*x45*x5^3 + 2*x5^4)/
    ((x15 - x23 - x34)^2*x34) + (-2*x34*x5^3 - 6*x45*x5^3 + 8*x5^4)/
    ((x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-4*x45^3*x5 + 24*x45^2*x5^2 - 48*x45*x5^3 + 32*x5^4))/
    (x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-4*x45^3*x5 + 36*x45^2*x5^2 - 96*x45*x5^3 + 80*x5^4)/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*x45^3*x5^2 - 12*x45^2*x5^3 + 24*x45*x5^4 - 16*x5^5)/
    (x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-2*x45^3*x5^2 + 6*x45^2*x5^3 - 6*x45*x5^4 + 2*x5^5)/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)), 
 g1L[11] -> (-4*x12^2)/x15 - (4*x12^2*x34)/(x15*(x15 - x23 - x34)) + 
   (x12^2*(12*x23 - 4*x45))/(x15*x34) + (4*x34*x45^2)/(x15*(x15 - x23)) + 
   (x12*(8*x34 + 4*x45))/x15 + (4*x12^2)/(x12 + x15 - x34 - x5) - 
   (16*x12^3)/(x34*(x12 + x15 - x34 - x5)) + (x12^2*(-28*x23 + 4*x45))/
    (x34*(x12 + x15 - x34 - x5)) + (x12*(-16*x34 + 20*x45 - 24*x5))/
    (x12 + x15 - x34 - x5) + (x12^2*(-16*x34 + 24*x45 - 24*x5))/
    ((x15 - x23)*(x12 + x15 - x34 - x5)) - 
   (4*x5^3)/((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(16*x34 - 8*x45 + 8*x5))/(x15 - x23) + 
   (x12*(-8*x34 - 12*x45 + 12*x5))/(x15 - x23 - x34) + 
   (x12*(8*x45^2 - 32*x23*x5))/(x15*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-24*x23^2 + 12*x23*x45 - 8*x23*x5))/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*x12^2*x34^2)/((x15 - x23)*(x15*x45 - x23*x5)) + 
   (x12*(-4*x23*x34^2 - 8*x34^3))/((x15 - x23)*(x15*x45 - x23*x5)) + 
   (x12^3*(4*x23 + 12*x45))/(x34*(x15*x45 - x23*x5)) - 
   (4*x12^3*x34^2)/((x15 - x23)*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^4*(-4*x23 - 12*x45))/(x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^3*(4*x23 + 12*x45))/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (8*x12^3)/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
     x15*x45 + x34*x45 + x23*x5) + 
   (4*x12^4)/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^3*(12*x23 - 8*x45))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (4*x12^3*x45)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*x12^4*x45)/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^2*(-4*x15 + 4*x34 + 4*x45))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (x12^3*(-12*x23^2 + 12*x23*x45 - 4*x45^2))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(8*x15*x45 - 12*x23*x45 - 8*x34*x45 + 4*x45^2 - 8*x23*x5))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (4*x12^3*x23^3*x45)/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(12*x15*x23 - 60*x23^2 + 36*x23*x45 - 
      20*x23*x5))/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^4*(-48*x23^2 + 24*x23*x45 - 16*x23*x5))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(8*x23^2 - 4*x23*x45 + 4*x23*x5))/(x15*x34) + 
   (x12^2*(12*x23^2 - 12*x23*x34 - 24*x23*x45 + 4*x34*x45 + 8*x45^2 + 
      4*x23*x5))/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(-12*x15*x23 + 36*x23^2 - 36*x23*x45 + 12*x23*x5))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-16*x23^3 + 16*x23^2*x45 - 32*x23^2*x5))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-4*x23^3 - 4*x23^2*x5))/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12*(8*x34^2 + 12*x34*x45 - 16*x34*x5))/
    (x15*(x15 - x23 - x34)) + 
   (x12^3*(16*x23^3 + 24*x23^2*x34 - 12*x23*x34*x45 + 8*x23*x34*x5))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-12*x15*x23^2 + 36*x23^2*x34 - 4*x15*x23*x5 + 12*x23*x34*x5))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(12*x34^3 + 4*x34^2*x5))/((x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (4*x23^2*x34^2 + 4*x23*x34^3 + 4*x34^4 - 
     4*x23*x34^2*x5)/((x15 - x23)*(x15*x45 - x23*x5)) + 
   (x12*(-12*x34^4 - 8*x34^3*x5))/((x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (4*x34^5 + 4*x34^4*x5)/
    ((x15 - x23)*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(12*x23^2 - 4*x34^2 - 4*x45^2 - 4*x45*x5))/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(4*x45^2 + 4*x45*x5))/(x15*x45 - x23*x5) + 
   (12*x23^2 + 8*x23*x34 + 8*x34^2 - 4*x23*x45 - 4*x34*x45 - 16*x23*x5 - 
     12*x34*x5 + 20*x45*x5)/(x12 + x15 - x34 - x5) + 
   (x12^3*(12*x15*x23^2 - 4*x23^3 - 12*x23^2*x45 + 12*x23*x45^2 + 
      4*x15*x23*x5 - 12*x23^2*x5 - 4*x23*x45*x5))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(16*x23^3 - 12*x23^2*x45 + 24*x23^2*x5 - 4*x23*x45*x5))/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^4*(24*x12*x23^2 - 8*x23^3 - 12*x12*x23*x45 - 12*x23^2*x45 + 
      8*x12*x23*x5 + 24*x23^2*x5 - 4*x23*x45*x5))/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(4*x23^3 - 12*x23^2*x45 + 12*x23*x34*x45 + 
      12*x23*x45^2 - 8*x34*x45^2 - 4*x45^3 + 12*x23^2*x5 + 12*x23*x34*x5 - 
      4*x23*x45*x5))/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-4*x15*x45^2 + 12*x23*x45^2 + 4*x34*x45^2 - 4*x45^3 + 8*x23*x45*x5)/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (x12^2*(-4*x23^3*x34 + 4*x23^3*x45 - 8*x23^2*x45^2 + 
      16*x23^3*x5 - 4*x23^2*x34*x5 + 4*x23^2*x45*x5))/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12^2*(-8*x23^3*x34 + 12*x23^2*x34*x45 - 
      24*x23^2*x34*x5 + 4*x23*x34*x45*x5))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-4*x23^3*x34 + 12*x23^2*x34*x45 - 12*x23*x34*x45^2 + 4*x34*x45^3 + 
     12*x23^3*x5 - 12*x23^2*x45*x5 - 4*x23*x34*x45*x5 + 4*x23*x45^2*x5)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-48*x23^2 - 8*x23*x45 - 68*x23*x5 - 
      12*x45*x5 - 44*x5^2))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-20*x23^2 + 8*x23*x34 - 4*x34^2 + 32*x23*x45 - 4*x34*x45 - 20*x45^2 - 
     16*x23*x5 + 16*x34*x5 + 28*x45*x5 - 28*x5^2)/x15 + 
   (x12^2*(-16*x45^2 + 32*x45*x5 - 16*x5^2))/((x15 - x23)*x34*
     (x12 + x15 - x34 - x5)) + (x12^3*(-8*x23^2 - 8*x23*x5 - 12*x5^2))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(-8*x23^2 + 20*x23*x45 - 16*x45^2 + 36*x23*x5 + 32*x45*x5 - 12*x5^2))/
    (x34*(x12 + x15 - x34 - x5)) + 
   (x12*(8*x15*x23 - 8*x23^2 + 8*x23*x45 - 36*x23*x5 - 4*x5^2))/
    (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5) + 
   (x12^2*(-4*x15*x23 + 16*x23^2 - 4*x23*x45 + 36*x23*x5 + 4*x5^2))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(40*x23^2 + 80*x23*x5 + 8*x5^2))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*x23*x34 - 8*x34^2 - 8*x34*x45 + 8*x34*x5 - 8*x45*x5 + 8*x5^2)/
    (x15 - x23) + (x12^4*(8*x23^2 + 8*x23*x5 + 12*x5^2))/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12^3*(12*x45*x5 + 12*x5^2))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(16*x45^2 - 32*x45*x5 + 16*x5^2))/((x15 - x23)*x34) + 
   (-4*x23*x34 + 4*x34^2 - 12*x23*x45 + 12*x34*x45 + 12*x45^2 + 12*x23*x5 - 
     16*x34*x5 - 36*x45*x5 + 24*x5^2)/(x15 - x23 - x34) + 
   (x12*(24*x34^2 - 24*x34*x45 + 8*x45^2 + 32*x34*x5 - 40*x45*x5 + 32*x5^2))/
    ((x15 - x23)*(x12 + x15 - x34 - x5)) + 
   (-8*x23^2*x5 + 4*x23*x45*x5 - 8*x23*x5^2)/(x15*x34) + 
   (8*x23^3*x34 + 4*x23^3*x45 - 16*x23^2*x34*x45 - 56*x23^3*x5 + 
     32*x23^2*x34*x5 + 48*x23^2*x45*x5 - 32*x23^2*x5^2)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-32*x23^3*x5 + 12*x23^2*x45*x5 - 8*x23^2*x5^2))/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-8*x15*x23^3 + 8*x23^3*x45 - 16*x23^2*x45^2 - 8*x15*x23^2*x5 + 
      4*x23^3*x5 + 8*x23^2*x45*x5 - 4*x23^2*x5^2))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(4*x23^3*x34 - 12*x23^2*x34^2 + 12*x23^2*x45^2 - 12*x23^3*x5 + 
      12*x23^2*x34*x5 - 4*x23*x34^2*x5 + 4*x23*x45^2*x5 - 4*x23^2*x5^2))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-4*x15*x23^3*x45 + 8*x23^3*x34*x45 - 12*x23^2*x34^2*x45 + 4*x23^3*x45^2 - 
     24*x23^2*x34*x45^2 - 12*x23^2*x45^3 - 12*x15*x23^3*x5 + 4*x23^4*x5 + 
     12*x23^3*x34*x5 - 12*x15*x23^2*x45*x5 + 24*x23^2*x34*x45*x5 - 
     4*x23*x34^2*x45*x5 + 12*x23^2*x45^2*x5 - 8*x23*x34*x45^2*x5 - 
     4*x23*x45^3*x5 - 4*x15*x23^2*x5^2 + 12*x23^3*x5^2 + 4*x23^2*x34*x5^2)/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-4*x23^3*x34*x45 + 24*x23^3*x34*x5 - 12*x23^2*x34*x45*x5 + 
      8*x23^2*x34*x5^2))/(x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-12*x23*x34*x45 + 4*x34*x45^2 + 16*x23*x45*x5 + 
     4*x34*x45*x5 - 4*x45^2*x5 - 4*x45*x5^2)/(x15*x45 - x23*x5) + 
   (x12*(8*x23^3 + 4*x23*x34^2 + 8*x34^3 + 8*x23^2*x5 - 20*x23*x45*x5 + 
      8*x45^2*x5 - 4*x23*x5^2 + 8*x45*x5^2))/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (16*x23^3*x5^2 - 4*x23^2*x45*x5^2)/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-4*x23^3*x45^2 + 8*x23^4*x5 - 12*x23^3*x34*x5 + 12*x23^3*x45*x5 - 
      12*x23^2*x45^2*x5 + 24*x23^3*x5^2 - 4*x23^2*x34*x5^2 + 
      4*x23^2*x45*x5^2))/((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(4*x45^3 - 24*x45^2*x5 + 48*x45*x5^2 - 32*x5^3))/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-32*x23^2*x5 + 48*x23*x45*x5 - 24*x45^2*x5 - 32*x23*x5^2 + 48*x45*x5^2 - 
     32*x5^3)/(x15*(x12 + x15 - x34 - x5)) + 
   (x12^3*(8*x23^3 - 8*x23^2*x34 + 12*x23^2*x45 + 8*x23*x45^2 - 8*x23^2*x5 - 
      8*x23*x34*x5 + 12*x23*x45*x5 + 12*x45^2*x5 - 16*x23*x5^2 - 
      12*x34*x5^2 + 16*x45*x5^2 - 24*x5^3))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(8*x23^3 - 20*x23^2*x34 - 16*x23^2*x45 - 40*x23*x34*x5 - 
      48*x23*x45*x5 - 120*x23*x5^2 - 4*x34*x5^2 - 16*x5^3))/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-12*x23*x45^2 + 4*x45^3 + 24*x23*x45*x5 - 24*x45^2*x5 - 12*x23*x5^2 + 
     36*x45*x5^2 - 16*x5^3)/((x15 - x23 - x34)*x34) + 
   (x12^3*(-8*x15*x23^2 + 4*x23^3 + 12*x23^2*x45 + 8*x23*x45^2 - 
      8*x15*x23*x5 - 4*x23^2*x5 + 12*x23*x45*x5 + 12*x45^2*x5 - 12*x15*x5^2 - 
      8*x23*x5^2 + 16*x45*x5^2 - 12*x5^3))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(8*x15*x23*x45 + 8*x23*x45^2 - 40*x15*x23*x5 - 8*x23^2*x5 - 
      40*x23*x45*x5 - 4*x15*x5^2 - 60*x23*x5^2 - 4*x45*x5^2 - 8*x5^3))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*x23*x45^2 - 4*x45^3 - 8*x23*x45*x5 + 4*x45^2*x5 + 4*x23*x5^2 + 
     4*x45*x5^2 - 4*x5^3)/((x15 - x23)*x34) + 
   (x12*(4*x45^3 - 12*x45^2*x5 + 12*x45*x5^2 - 4*x5^3))/
    ((x15 - x23 - x34)*x34^2) + 
   (x12^2*(4*x45^3 - 12*x45^2*x5 + 12*x45*x5^2 - 4*x5^3))/
    ((x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-4*x45^3 + 12*x45^2*x5 - 12*x45*x5^2 + 4*x5^3))/
    ((x15 - x23)*x34^2) + (x12^2*(-4*x45^3 + 12*x45^2*x5 - 12*x45*x5^2 + 
      4*x5^3))/((x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (-8*x34^3 + 4*x34^2*x45 + 4*x34^2*x5 - 16*x34*x45*x5 + 8*x45^2*x5 + 
     16*x34*x5^2 - 12*x45*x5^2 + 4*x5^3)/((x15 - x23)*
     (x12 + x15 - x34 - x5)) + (8*x15*x23^2 - 4*x23^3 - 4*x15*x23*x34 - 
     8*x23^2*x34 - 8*x15*x23*x45 + 16*x23^2*x45 - 4*x23*x34*x45 - 
     8*x23*x45^2 + 4*x15*x23*x5 - 8*x23^2*x5 + 16*x23*x45*x5 + 20*x23*x5^2 - 
     4*x45*x5^2 + 4*x5^3)/(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5) + 
   (x12^4*(8*x15*x23^2 - 4*x23^3 - 12*x23^2*x45 - 8*x23*x45^2 + 
      8*x15*x23*x5 + 4*x23^2*x5 - 12*x23*x45*x5 - 12*x45^2*x5 + 12*x15*x5^2 + 
      8*x23*x5^2 - 16*x45*x5^2 + 12*x5^3))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(-16*x23^3 + 28*x23^2*x45 + 8*x23^2*x5 + 40*x23*x45*x5 + 
      100*x23*x5^2 + 4*x45*x5^2 + 12*x5^3))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-4*x45^3 + 24*x45^2*x5 - 36*x45*x5^2 + 16*x5^3))/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (8*x23^2*x5 - 20*x23*x45*x5 + 16*x45^2*x5 - 8*x23*x5^2 - 36*x45*x5^2 + 
     16*x5^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12*(24*x45^2*x5 - 48*x45*x5^2 + 24*x5^3))/((x15 - x23)*x34*
     (x12 + x15 - x34 - x5)) + (-4*x34^3 - 12*x34^2*x45 - 12*x34*x45^2 - 
     4*x45^3 + 16*x34^2*x5 + 36*x34*x45*x5 + 24*x45^2*x5 - 28*x34*x5^2 - 
     48*x45*x5^2 + 32*x5^3)/(x15*(x15 - x23 - x34)) + 
   (4*x15*x23^3*x34 - 4*x23^3*x34*x45 - 4*x23^3*x45^2 + 8*x23^2*x34*x45^2 - 
     12*x15*x23^3*x5 + 4*x15*x23^2*x34*x5 - 8*x23^3*x34*x5 + 
     12*x23^3*x45*x5 - 4*x23^2*x34*x45*x5 - 12*x23^2*x45^2*x5 - 
     4*x15*x23^2*x5^2 - 12*x23^3*x5^2 + 4*x23^2*x45*x5^2 - 4*x23^2*x5^3)/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-8*x23^4*x34*x5 - 4*x23^4*x45*x5 + 12*x23^3*x34*x45*x5 + 24*x23^4*x5^2 - 
     24*x23^3*x34*x5^2 - 12*x23^3*x45*x5^2 + 4*x23^2*x34*x45*x5^2 + 
     8*x23^3*x5^3)/(x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-4*x23^3*x34 - 4*x23^2*x34^2 - 4*x23*x34^3 - 
     4*x34^4 + 12*x23^3*x5 + 8*x23^2*x34*x5 + 4*x23*x34^2*x5 - 
     12*x23^2*x5^2 - 4*x23*x34*x5^2 + 20*x23*x45*x5^2 - 4*x45^2*x5^2 + 
     4*x23*x5^3 - 4*x45*x5^3)/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (4*x45^3*x5 - 24*x45^2*x5^2 + 36*x45*x5^3 - 16*x5^4)/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(32*x23^3*x5 - 68*x23^2*x45*x5 + 128*x23^2*x5^2 - 100*x23*x45*x5^2 - 
      68*x23*x5^3 - 8*x45*x5^3 - 12*x5^4))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(-4*x23^3*x45 + 16*x45*x5^3 - 12*x5^4))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-8*x45^2*x5^2 + 16*x45*x5^3 - 8*x5^4)/((x15 - x23)*x34*
     (x12 + x15 - x34 - x5)) + 
   (x12*(8*x45^3*x5 - 24*x45^2*x5^2 + 24*x45*x5^3 - 8*x5^4))/
    ((x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (4*x23*x45^3 - 12*x23*x45^2*x5 + 4*x45^3*x5 + 12*x23*x45*x5^2 - 
     12*x45^2*x5^2 - 4*x23*x5^3 + 12*x45*x5^3 - 4*x5^4)/((x15 - x23)*x34^2) + 
   (-4*x23*x45^3 + 12*x23*x45^2*x5 - 4*x45^3*x5 - 12*x23*x45*x5^2 + 
     12*x45^2*x5^2 + 4*x23*x5^3 - 12*x45*x5^3 + 4*x5^4)/
    ((x15 - x23 - x34)*x34^2) + (4*x15*x45^2*x5 - 16*x23*x45^2*x5 + 
     4*x45^3*x5 + 24*x15*x23*x5^2 - 4*x15*x45*x5^2 + 40*x23*x45*x5^2 - 
     4*x45^2*x5^2 + 4*x15*x5^3 + 24*x23*x5^3 + 4*x45*x5^3 + 4*x5^4)/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-4*x23^3*x34 + 4*x23^3*x45 - 4*x23^2*x34*x45 - 4*x23^2*x45^2 + 
     12*x23^3*x5 - 20*x23^2*x34*x5 - 40*x23^2*x45*x5 + 8*x23*x34*x45*x5 + 
     8*x23*x45^2*x5 + 20*x23*x34*x5^2 + 36*x23*x45*x5^2 - 4*x34*x45*x5^2 - 
     4*x45^2*x5^2 + 44*x23*x5^3 + 4*x34*x5^3 + 8*x5^4)/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-8*x45^3*x5 + 24*x45^2*x5^2 - 24*x45*x5^3 + 8*x5^4))/
    ((x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (-4*x45^3*x5 + 24*x45^2*x5^2 - 48*x45*x5^3 + 32*x5^4)/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-4*x23^4*x34*x5 + 4*x23^4*x45*x5 - 16*x23^3*x45^2*x5 + 12*x23^4*x5^2 - 
     24*x23^3*x34*x5^2 + 24*x23^3*x45*x5^2 - 16*x23^2*x45^2*x5^2 - 
     8*x23^3*x5^3 - 4*x23^2*x34*x5^3 + 4*x23^2*x45*x5^3 - 4*x23^2*x5^4)/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (4*x45^3*x5^2 - 12*x45^2*x5^3 + 12*x45*x5^4 - 
     4*x5^5)/((x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (-4*x45^3*x5^2 + 12*x45^2*x5^3 - 12*x45*x5^4 + 4*x5^5)/
    ((x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (-16*x23^3*x5^2 + 36*x23^2*x45*x5^2 - 92*x23^2*x5^3 + 56*x23*x45*x5^3 + 
     8*x23*x5^4 + 4*x45*x5^4 + 4*x5^5)/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)), 
 g1L[12] -> 24*x12 + (48*x12^2)/x15 - (36*x12^2)/x34 - (4*x12^3)/(x15*x34) + 
   (4*x12^3)/(x15*(x12 + x23 - x45)) + (8*x12^4)/(x34^2*(x12 + x23 - x45)) - 
   (8*x12^3)/(x34*(x12 + x23 - x45)) - 
   (8*x12^4)/(x15*x34*(x12 + x23 - x45)) - 
   (56*x12^2)/(x12 + x23 - x34 - x45) - 
   (76*x12^3)/(x15*(x12 + x23 - x34 - x45)) - 
   (8*x12^4)/(x34^2*(x12 + x23 - x34 - x45)) + 
   (36*x12^3)/(x34*(x12 + x23 - x34 - x45)) + 
   (24*x12^4)/(x15*x34*(x12 + x23 - x34 - x45)) + 24*x45 + 
   (12*x12^2*x45)/(x34*(x12 + x23 - x45)) - 
   (4*x45^3)/(x34*(x12 + x23 - x45)) - (4*x12*x45^3)/
    (x15*x34*(x12 + x23 - x45)) + (x12*(-20*x23 - 48*x34 - 12*x45 - 64*x5))/
    x15 + (x12^3*(-56*x45 - 48*x5))/(x15*x34*(x12 + x23 - x34 - x45)) + 
   (x12^2*(8*x15 - 72*x45 - 28*x5))/(x34*(x12 + x23 - x34 - x45)) + 
   (x12^3*(4*x15 - 24*x45 - 8*x5))/(x34^2*(x12 + x23 - x45)) + 
   (x12^4*(-4*x23 - 8*x45 - 8*x5))/(x15*x34^2*(x12 + x23 - x45)) - 
   (12*x12^2)/(x12 + x15 - x34 - x5) + 
   (36*x12^3)/(x34*(x12 + x15 - x34 - x5)) + (x12*(-24*x23 + 4*x34 - 4*x45))/
    (x12 + x15 - x34 - x5) - (4*x12^2*x34)/((x12 + x23 - x34 - x45)*
     (x12 + x15 - x34 - x5)) - (4*x45^3)/((x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) - (4*x12*x45^3)/(x15*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) + (x12^2*(48*x23 - 20*x45 - 12*x5))/
    (x34*(x12 + x15 - x34 - x5)) - (12*x12^2*x45*x5)/
    (x15*x34*(x12 + x23 - x45)) + (4*x45^3*x5)/(x15*x34*(x12 + x23 - x45)) + 
   (4*x45^3*x5)/(x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (20*x45^2*x5^2)/(x15*x34*(x12 + x23 - x34 - x45)) - 
   (4*x45^3*x5^2)/(x15*x34^2*(x12 + x23 - x45)) + 
   (4*x45^3*x5^2)/(x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^4*(4*x23 + 8*x45 + 8*x5))/(x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^3*(12*x45 + 8*x5))/(x15*x34*(x12 + x23 - x45)) + 
   (x12^3*(-4*x15 + 24*x45 + 8*x5))/(x34^2*(x12 + x23 - x34 - x45)) + 
   (x12*(40*x45 + 16*x5))/x34 + (x12*(24*x34 + 64*x45 + 24*x5))/
    (x12 + x23 - x34 - x45) + (x12^2*(24*x45 + 28*x5))/(x15*x34) + 
   (x12^2*(100*x34 + 84*x45 + 88*x5))/(x15*(x12 + x23 - x34 - x45)) + 
   (4*x12^3)/(x15*x45 - x23*x5) + (12*x12^2*x23)/(x15*x45 - x23*x5) - 
   (4*x12*x45^2)/(x15*x45 - x23*x5) - 
   (4*x12^4)/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(-24*x23^2 + 12*x23*x34 + 4*x45^2))/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^4*(-4*x15 + 12*x23 + 16*x45 - 4*x5))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(4*x15 - 12*x23 - 16*x45 + 4*x5))/(x34*(x15*x45 - x23*x5)) + 
   (x12^3*(-24*x23 + 4*x34 - 16*x45 + 8*x5))/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (20*x12^3)/(x12^2 + x12*x15 - 2*x12*x34 - 
     x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) + 
   (24*x12^4)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (16*x12^4)/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (4*x12^4)/((x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (16*x12^3*x45)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (4*x12^3*x45^2)/(x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^4*(-12*x12 - 12*x23 + 8*x45))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^3*(-8*x34 - 20*x45 - 4*x5))/
    ((x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(4*x15 - 4*x34 - 16*x45 + 12*x5))/(x12^2 + x12*x15 - 2*x12*x34 - 
     x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) + 
   (x12^3*(-12*x34 - 4*x45 + 12*x5))/(x15*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (4*x12^3*x23^3*x45)/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(-8*x45^2 + 32*x23*x5))/
    (x15*(x12 + x15 - x34 - x5)) + (x12^2*(4*x23^3 + 12*x23^2*x5))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(8*x34^2 + 8*x34*x45 - 8*x34*x5))/((x12 + x23 - x34 - x45)*
     (x12 + x15 - x34 - x5)) + 
   (x12^2*(16*x15*x23^2 - 48*x23^2*x34 + 16*x15*x23*x5 - 48*x23*x34*x5))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-20*x15*x45 + 12*x23*x45 + 20*x34*x45 - 4*x45^2 - 8*x15*x5 + 
      20*x23*x5 + 8*x34*x5 - 28*x45*x5))/(x12^2 + x12*x15 - 2*x12*x34 - 
     x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) + 
   (x12^2*(12*x15*x45 - 24*x45^2 - 24*x45*x5))/
    (x34^2*(x12 + x23 - x34 - x45)) + (24*x34*x45 - 8*x45^2 - 24*x45*x5)/
    (x12 + x23 - x34 - x45) + (-8*x45^2 - 16*x45*x5)/x34 + 
   (x12^2*(-8*x23^2 + 12*x23*x34 + 24*x23*x45 - 4*x34*x45 - 20*x45^2 + 
      8*x23*x5 - 12*x34*x5 - 16*x45*x5))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-24*x15*x23 + 80*x23^2 - 72*x23*x45 - 
      4*x15*x5 + 80*x23*x5 - 12*x45*x5))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(64*x23^2 - 48*x23*x45 + 64*x23*x5 - 8*x45*x5))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(12*x23^2 - 12*x23*x45 + 4*x45^2 - 4*x45*x5))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(32*x23^2 - 24*x23*x45 + 32*x23*x5 - 4*x45*x5))/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^4*(24*x15*x23 - 48*x23^2 + 72*x23*x45 + 4*x15*x5 - 48*x23*x5 + 
      12*x45*x5))/(x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(-4*x15^2 + 4*x34^2 - 12*x15*x45 + 
      28*x34*x45 + 24*x45^2 + 4*x15*x5 + 4*x34*x5 + 20*x45*x5))/
    ((x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-12*x15*x45 + 24*x45^2 + 24*x45*x5))/(x34^2*(x12 + x23 - x45)) + 
   (x12*(-16*x15*x45 + 36*x45^2 + 56*x45*x5))/(x34*(x12 + x23 - x34 - x45)) + 
   (x12*(16*x23^3 - 24*x23^2*x45 + 64*x23^2*x5 - 16*x23*x45*x5))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(-16*x23^3 - 32*x23^2*x34 + 24*x23*x34*x45 - 32*x23*x34*x5 + 
      4*x34*x45*x5))/(x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (8*x15*x45^2 - 28*x45^2*x5)/
    (x34*(x12 + x23 - x34 - x45)) + 
   (x12*(8*x15^2*x45 - 8*x34^2*x45 + 24*x15*x45^2 - 32*x34*x45^2 - 4*x45^3 - 
      8*x15*x45*x5 - 8*x34*x45*x5 - 28*x45^2*x5))/((x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(12*x15*x45^2 - 8*x45^3 - 24*x45^2*x5))/
    (x34^2*(x12 + x23 - x45)) + 
   (x12*(-8*x23^3 + 12*x23^2*x34 - 24*x23^2*x5 + 20*x23*x45*x5 - 8*x45^2*x5))/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(4*x34*x45^2 + 8*x45^3 + 4*x45^2*x5))/(x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (12*x23*x34*x45 - 4*x34*x45^2 - 16*x23*x45*x5 + 
     4*x45^2*x5)/(x15*x45 - x23*x5) + 
   (32*x23^2*x5 - 16*x23*x45*x5 + 8*x45^2*x5)/(x15*(x12 + x15 - x34 - x5)) + 
   (x12*(-12*x15*x45^2 + 8*x45^3 + 24*x45^2*x5))/
    (x34^2*(x12 + x23 - x34 - x45)) + (4*x15*x45^3 - 8*x45^3*x5)/
    (x34^2*(x12 + x23 - x34 - x45)) + 
   (x12*(-8*x34*x45^3 - 4*x45^4 - 8*x45^3*x5))/(x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-4*x15*x45^3 + 8*x45^3*x5)/
    (x34^2*(x12 + x23 - x45)) + (-4*x15^2*x45^2 + 4*x34^2*x45^2 - 
     12*x15*x45^3 + 12*x34*x45^3 - 4*x45^4 + 4*x15*x45^2*x5 + 
     4*x34*x45^2*x5 + 12*x45^3*x5)/((x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*x34*x45^4 + 4*x45^4*x5)/
    (x15*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-48*x23^2 - 160*x23*x5 - 48*x5^2))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-64*x34^2 - 40*x34*x45 - 4*x45^2 - 32*x34*x5 - 80*x45*x5 - 32*x5^2))/
    (x15*(x12 + x23 - x34 - x45)) + 
   (x12*(8*x23^2 - 12*x23*x45 + 4*x45^2 - 84*x23*x5 + 28*x45*x5 - 28*x5^2))/
    (x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(4*x15*x23 - 16*x23^2 + 4*x23*x45 - 76*x23*x5 - 24*x5^2))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-8*x23^2 - 4*x23*x45 - 4*x45^2 - 20*x23*x5 - 36*x45*x5 - 16*x5^2))/
    (x15*x34) + (x12^4*(-12*x23^2 - 8*x23*x5 - 12*x5^2))/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12^3*(-16*x45*x5 - 8*x5^2))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-16*x23^2 - 4*x23*x34 - 4*x34^2 - 4*x23*x45 - 4*x34*x45 - 4*x45^2 + 
     8*x23*x5 + 8*x34*x5 - 4*x5^2)/(x12 + x15 - x34 - x5) + 
   (x12^3*(-12*x45^2 - 24*x45*x5 - 4*x5^2))/
    (x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^3*(12*x45^2 + 24*x45*x5 + 4*x5^2))/(x15*x34^2*(x12 + x23 - x45)) + 
   (x12^3*(12*x23^2 + 8*x23*x5 + 12*x5^2))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (24*x23^2 + 16*x34^2 - 36*x23*x45 - 12*x34*x45 + 20*x45^2 - 32*x34*x5 - 
     4*x45*x5 + 16*x5^2)/x15 + (x12^2*(28*x45^2 + 96*x45*x5 + 20*x5^2))/
    (x15*x34*(x12 + x23 - x34 - x45)) + 
   (x12*(-8*x15*x23 + 8*x23^2 - 8*x23*x45 + 72*x23*x5 + 24*x5^2))/
    (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5) + 
   (x12^3*(64*x23^2 + 4*x23*x45 + 108*x23*x5 + 12*x45*x5 + 64*x5^2))/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-16*x23^3 + 20*x23^2*x45 - 48*x23^2*x5 + 16*x23*x45*x5 - 
      8*x23*x5^2))/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^4*(-32*x12*x23^2 + 8*x23^3 + 24*x12*x23*x45 + 16*x23^2*x45 - 
      32*x12*x23*x5 - 48*x23^2*x5 + 4*x12*x45*x5 + 16*x23*x45*x5 - 
      8*x23*x5^2))/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (16*x15*x45^2 - 24*x23*x45^2 - 16*x34*x45^2 + 
     16*x45^3 + 8*x15*x45*x5 - 32*x23*x45*x5 - 8*x34*x45*x5 + 16*x45^2*x5 - 
     4*x23*x5^2)/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
     x15*x45 + x34*x45 + x23*x5) + 
   (x12^3*(-16*x15*x23^2 + 4*x23^3 + 16*x23^2*x45 - 24*x23*x45^2 - 
      16*x15*x23*x5 + 24*x23^2*x5 + 16*x23*x45*x5 - 4*x45^2*x5 + 4*x23*x5^2))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-4*x23^3 - 4*x23^2*x34 + 16*x23^2*x45 - 12*x23*x34*x45 - 
      24*x23*x45^2 + 20*x34*x45^2 + 16*x45^3 - 12*x23^2*x5 - 36*x23*x34*x5 + 
      4*x23*x45*x5 + 20*x34*x45*x5 + 8*x23*x5^2))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(4*x23^3*x34 - 4*x23^3*x45 + 
      12*x23^2*x45^2 - 24*x23^3*x5 + 12*x23^2*x34*x5 - 12*x23^2*x45*x5 + 
      4*x23*x45^2*x5 - 8*x23^2*x5^2))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(8*x15*x23^3 - 8*x23^3*x45 + 24*x23^2*x45^2 + 24*x15*x23^2*x5 - 
      8*x23^3*x5 - 24*x23^2*x45*x5 + 8*x23*x45^2*x5 + 8*x23^2*x5^2))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-4*x34^3 - 8*x34^2*x45 - 4*x34*x45^2 + 8*x34^2*x5 + 8*x34*x45*x5 - 
     4*x34*x5^2)/((x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12*(-4*x23^3*x34 + 16*x23^2*x34^2 - 16*x23^2*x45^2 + 16*x23^3*x5 - 
      24*x23^2*x34*x5 + 16*x23*x34^2*x5 - 16*x23*x45^2*x5 + 16*x23^2*x5^2 - 
      4*x23*x34*x5^2))/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(8*x23^3*x34 - 16*x23^2*x34*x45 + 
      48*x23^2*x34*x5 - 16*x23*x34*x45*x5 + 8*x23*x34*x5^2))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-48*x45^2*x5 - 40*x45*x5^2))/(x15*x34*(x12 + x23 - x34 - x45)) + 
   (x12^2*(-4*x45^3 - 24*x45^2*x5 - 12*x45*x5^2))/
    (x15*x34^2*(x12 + x23 - x45)) + 
   (x12^2*(4*x45^3 + 24*x45^2*x5 + 12*x45*x5^2))/
    (x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (8*x23^2*x5 + 4*x23*x45*x5 + 4*x45^2*x5 + 12*x23*x5^2 + 16*x45*x5^2)/
    (x15*x34) + (16*x34^3 + 4*x34*x45^2 - 4*x45^3 - 32*x34^2*x5 - 
     32*x34*x45*x5 - 8*x45^2*x5 + 16*x34*x5^2 + 32*x45*x5^2)/
    (x15*(x12 + x23 - x34 - x45)) + (-8*x23^3*x34 - 4*x23^3*x45 + 
     20*x23^2*x34*x45 + 64*x23^3*x5 - 64*x23^2*x34*x5 - 76*x23^2*x45*x5 + 
     16*x23*x34*x45*x5 + 128*x23^2*x5^2 - 16*x23*x45*x5^2)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(32*x23^3*x5 - 28*x23^2*x45*x5 + 32*x23^2*x5^2 - 4*x23*x45*x5^2))/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*x23^3*x34 - 16*x23^2*x34*x45 + 24*x23*x34*x45^2 - 16*x34*x45^3 - 
     16*x23^3*x5 + 24*x23^2*x45*x5 + 16*x23*x34*x45*x5 - 16*x23*x45^2*x5 - 
     8*x34*x45^2*x5 + 4*x45^3*x5 + 4*x23*x34*x5^2 - 4*x23*x45*x5^2)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(4*x23^3*x34*x45 - 32*x23^3*x34*x5 + 
      24*x23^2*x34*x45*x5 - 32*x23^2*x34*x5^2 + 4*x23*x34*x45*x5^2))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-8*x45^3*x5 - 12*x45^2*x5^2))/(x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (4*x23^3*x34 - 16*x23^3*x5 - 20*x23*x45*x5^2 + 4*x45^2*x5^2)/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(8*x45^3*x5 + 12*x45^2*x5^2))/(x15*x34^2*(x12 + x23 - x45)) + 
   (x12^2*(16*x23^3 - 36*x23^2*x45 + 24*x23^2*x5 - 84*x23*x45*x5 - 
      180*x23*x5^2 - 24*x45*x5^2 - 68*x5^3))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-8*x15*x23^2 + 4*x23^3 + 4*x15*x23*x34 + 8*x23^2*x34 + 8*x15*x23*x45 - 
     16*x23^2*x45 + 4*x23*x34*x45 + 8*x23*x45^2 - 16*x15*x23*x5 + 
     24*x23^2*x5 + 4*x23*x34*x5 - 64*x23*x45*x5 - 24*x23*x5^2 + 8*x45*x5^2 - 
     20*x5^3)/(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5) + 
   (x12^4*(-12*x15*x23^2 + 4*x23^3 + 16*x23^2*x45 + 4*x23*x45^2 - 
      8*x15*x23*x5 + 12*x23*x45*x5 + 12*x45^2*x5 - 12*x15*x5^2 - 8*x23*x5^2 + 
      16*x45*x5^2 - 12*x5^3))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(12*x15*x23^2 - 4*x23^3 - 16*x23^2*x45 - 4*x23*x45^2 + 
      8*x15*x23*x5 - 12*x23*x45*x5 - 12*x45^2*x5 + 12*x15*x5^2 + 8*x23*x5^2 - 
      16*x45*x5^2 + 12*x5^3))/(x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (-8*x23^2*x5 + 12*x23*x45*x5 - 4*x45^2*x5 + 
     36*x23*x5^2 - 8*x45*x5^2 + 20*x5^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-8*x23^3 + 12*x23^2*x34 - 16*x23^2*x45 - 4*x23*x45^2 + 
      8*x23*x34*x5 - 12*x23*x45*x5 - 12*x45^2*x5 + 16*x23*x5^2 + 
      12*x34*x5^2 - 16*x45*x5^2 + 24*x5^3))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(-8*x15*x23*x45 - 8*x23*x45^2 + 64*x15*x23*x5 + 8*x23^2*x5 + 
      80*x23*x45*x5 + 24*x15*x5^2 + 92*x23*x5^2 + 24*x45*x5^2 + 44*x5^3))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-8*x23^3 + 24*x23^2*x34 + 16*x23^2*x45 - 24*x23^2*x5 + 
      80*x23*x34*x5 + 96*x23*x45*x5 + 200*x23*x5^2 + 24*x34*x5^2 + 
      16*x45*x5^2 + 88*x5^3))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-16*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 8*x23^2*x5^3)/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(4*x23^3*x45^2 - 8*x23^4*x5 + 16*x23^3*x34*x5 - 16*x23^3*x45*x5 + 
      24*x23^2*x45^2*x5 - 48*x23^3*x5^2 + 16*x23^2*x34*x5^2 - 
      16*x23^2*x45*x5^2 + 4*x23*x45^2*x5^2 - 8*x23^2*x5^3))/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (4*x15*x23^3*x45 - 8*x23^3*x34*x45 + 
     16*x23^2*x34^2*x45 - 4*x23^3*x45^2 + 32*x23^2*x34*x45^2 + 
     16*x23^2*x45^3 + 16*x15*x23^3*x5 - 4*x23^4*x5 - 16*x23^3*x34*x5 + 
     24*x15*x23^2*x45*x5 - 48*x23^2*x34*x45*x5 + 16*x23*x34^2*x45*x5 - 
     24*x23^2*x45^2*x5 + 32*x23*x34*x45^2*x5 + 16*x23*x45^3*x5 + 
     16*x15*x23^2*x5^2 - 24*x23^3*x5^2 - 16*x23^2*x34*x5^2 + 
     4*x15*x23*x45*x5^2 - 8*x23*x34*x45*x5^2 - 4*x23*x45^2*x5^2 - 
     4*x23^2*x5^3)/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-4*x15*x23^3*x34 + 4*x23^3*x34*x45 + 
     4*x23^3*x45^2 - 12*x23^2*x34*x45^2 + 16*x15*x23^3*x5 - 
     12*x15*x23^2*x34*x5 + 12*x23^3*x34*x5 - 16*x23^3*x45*x5 + 
     12*x23^2*x34*x45*x5 + 24*x23^2*x45^2*x5 - 4*x23*x34*x45^2*x5 + 
     16*x15*x23^2*x5^2 + 16*x23^3*x5^2 + 4*x23^2*x34*x5^2 - 
     16*x23^2*x45*x5^2 + 4*x23*x45^2*x5^2 + 16*x23^2*x5^3)/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (8*x23^4*x34*x5 + 4*x23^4*x45*x5 - 16*x23^3*x34*x45*x5 - 32*x23^4*x5^2 + 
     48*x23^3*x34*x5^2 + 24*x23^3*x45*x5^2 - 16*x23^2*x34*x45*x5^2 - 
     32*x23^3*x5^3 + 8*x23^2*x34*x5^3 + 4*x23^2*x45*x5^3)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (4*x23^3*x34 - 4*x23^3*x45 + 8*x23^2*x34*x45 + 8*x23^2*x45^2 - 
     16*x23^3*x5 + 36*x23^2*x34*x5 + 52*x23^2*x45*x5 - 16*x23*x34*x45*x5 - 
     16*x23*x45^2*x5 - 8*x23^2*x5^2 - 20*x23*x34*x5^2 - 28*x23*x45*x5^2 + 
     8*x34*x45*x5^2 + 8*x45^2*x5^2 - 64*x23*x5^3 - 20*x34*x5^3 - 
     20*x45*x5^3 - 40*x5^4)/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-12*x15*x45^2*x5 + 16*x23*x45^2*x5 - 12*x45^3*x5 - 40*x15*x23*x5^2 + 
     12*x15*x45*x5^2 - 56*x23*x45*x5^2 + 20*x45^2*x5^2 - 20*x15*x5^3 - 
     40*x23*x5^3 - 28*x45*x5^3 - 20*x5^4)/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(4*x23^3*x45 - 16*x45*x5^3 + 12*x5^4))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(-32*x23^3*x5 + 84*x23^2*x45*x5 - 240*x23^2*x5^2 + 216*x23*x45*x5^2 + 
      48*x23*x5^3 + 52*x45*x5^3 + 64*x5^4))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*x23^4*x34*x5 - 4*x23^4*x45*x5 + 20*x23^3*x45^2*x5 - 16*x23^4*x5^2 + 
     40*x23^3*x34*x5^2 - 40*x23^3*x45*x5^2 + 40*x23^2*x45^2*x5^2 + 
     20*x23^2*x34*x5^3 - 20*x23^2*x45*x5^3 + 4*x23*x45^2*x5^3 + 
     16*x23^2*x5^4)/((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) + (16*x23^3*x5^2 - 44*x23^2*x45*x5^2 + 
     156*x23^2*x5^3 - 120*x23*x45*x5^3 + 40*x23*x5^4 - 28*x45*x5^4 - 20*x5^5)/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)), 
 g1L[13] -> (-4*x12^2)/x15 + (20*x12^3)/(x15*x34) - 
   (6*x12^2*x34)/(x15*(x15 - x23 - x34)) - (2*x12^2*x34^2)/
    (x15*(x15 - x23 - x34)^2) + (x12*(-8*x23 + 12*x34 + 10*x45 - 12*x5))/
    x15 + (x12^2*(26*x23 - 24*x45 - 4*x5))/(x15*x34) + 
   (12*x12^2)/(x12 + x15 - x34 - x5) - (32*x12^2*x23)/
    (x15*(x12 + x15 - x34 - x5)) + 
   (12*x12^4)/(x34^2*(x12 + x15 - x34 - x5)) - 
   (22*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (32*x12^3*x23)/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(96*x23^2 - 64*x23*x45))/(x15*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(64*x23^3 - 96*x23^2*x45 + 32*x23*x45^2))/
    (x15*x34*(x12 + x15 - x34 - x5)) + (x12^3*(40*x23 - 32*x45 - 16*x5))/
    (x34^2*(x12 + x15 - x34 - x5)) + (12*x12^3*x5)/(x15^2*x34) + 
   (x12*(-10*x34 - 4*x45 + 4*x5))/(x15 - x23 - x34) + 
   (x12*(24*x23 - 2*x34 - 6*x45 + 8*x5))/(x12 + x15 - x34 - x5) + 
   (x12^2*(-30*x23 + 30*x45 + 8*x5))/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-40*x23 + 32*x45 + 16*x5))/(x15*x34^2) + 
   (x12*(-40*x23^2 + 28*x23*x45 - 4*x45^2 - 4*x23*x5))/(x15*x34) + 
   (20*x12^3)/(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) - 
   (20*x12^4)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^4*(-12*x15 + 40*x23 - 32*x45 - 16*x5))/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*x12^3*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (12*x12^4*x5)/(x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (12*x12^3*x5^2)/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-8*x15 + 56*x23 - 24*x45 + 4*x5))/(x12*x15 + x15^2 - x15*x34 - 
     x15*x5 + x34*x5) + (x12^3*(-96*x23 + 56*x45 + 16*x5))/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-96*x23^2 + 104*x23*x45 - 24*x45^2 + 8*x23*x5))/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-16*x15*x23 + 52*x23^2 - 32*x23*x45 + 24*x23*x5))/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (-8*x15*x23^2 + 16*x23^3 - 8*x23^2*x45 + 20*x23^2*x5)/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (x12*(-4*x34^2 - 6*x34*x45 + 6*x34*x5))/(x15 - x23 - x34)^2 + 
   (x12^2*(-16*x23*x5 - 8*x45*x5))/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (-4*x23^2 + 6*x23*x34 - 8*x34^2 + 12*x23*x45 - 18*x34*x45 - 
     12*x45^2 - 24*x23*x5 + 32*x34*x5 + 54*x45*x5 - 56*x5^2)/x15 + 
   (x12*(16*x34^2 + 16*x34*x45 - 4*x45^2 - 20*x34*x5 + 24*x45*x5 - 32*x5^2))/
    (x15*(x15 - x23 - x34)) + 
   (x12*(40*x23^2 - 20*x23*x45 - 8*x45^2 + 4*x23*x5 + 4*x45*x5 - 6*x5^2))/
    (x34*(x12 + x15 - x34 - x5)) + (x12^2*(-6*x45^2 + 12*x45*x5 - 6*x5^2))/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-44*x23^2 + 72*x23*x45 - 28*x45^2 + 48*x23*x5 - 40*x45*x5 - 
      4*x5^2))/(x15*x34^2) + (x12^2*(40*x23*x5 - 32*x45*x5 - 4*x5^2))/
    (x15^2*x34) + (x12^2*(44*x23^2 - 72*x23*x45 + 28*x45^2 - 48*x23*x5 + 
      40*x45*x5 + 4*x5^2))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(6*x45^2 - 12*x45*x5 + 6*x5^2))/((x15 - x23 - x34)*x34) + 
   (x12*(-4*x45*x5 + 16*x5^2))/((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12^3*(44*x23^2 - 72*x23*x45 + 28*x45^2 - 88*x23*x5 + 72*x45*x5 + 
      20*x5^2))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (12*x23^2 - 2*x23*x34 - 4*x23*x45 + 16*x23*x5 - 4*x34*x5 - 10*x45*x5 + 
     24*x5^2)/(x12 + x15 - x34 - x5) + 
   (-4*x23*x34 + 8*x34^2 - 8*x23*x45 + 18*x34*x45 + 12*x45^2 + 8*x23*x5 - 
     28*x34*x5 - 44*x45*x5 + 32*x5^2)/(x15 - x23 - x34) + 
   (x12^2*(4*x45^2 - 24*x45*x5 + 32*x5^2))/(x15*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + 
   (x12*(-96*x23^2 + 64*x23*x45 - 16*x23*x5 - 24*x45*x5 + 32*x5^2))/
    (x15*(x12 + x15 - x34 - x5)) + (-48*x23^3 + 88*x23^2*x45 - 48*x23*x45^2 + 
     8*x45^3 + 4*x23*x45*x5 + 4*x45^2*x5 - 6*x23*x5^2)/(x15*x34) + 
   (x12*(-32*x23^3 + 48*x23^2*x45 - 16*x23*x45^2 - 40*x23^2*x5 + 
      72*x23*x45*x5 - 32*x45^2*x5 + 8*x23*x5^2 - 8*x45*x5^2))/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(16*x23^3 - 40*x23^2*x45 + 32*x23*x45^2 - 8*x45^3 - 48*x23^2*x5 + 
      80*x23*x45*x5 - 32*x45^2*x5 + 8*x23*x5^2 - 8*x45*x5^2))/
    (x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-8*x23^2*x5 - 48*x23*x45*x5 + 32*x45^2*x5 - 16*x23*x5^2 + 
      8*x45*x5^2))/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(40*x23^2*x5 - 72*x23*x45*x5 + 28*x45^2*x5 - 8*x23*x5^2 + 
      8*x45*x5^2))/(x15^2*x34) + 
   (x12*(-16*x23^3 + 40*x23^2*x45 - 32*x23*x45^2 + 8*x45^3 + 48*x23^2*x5 - 
      80*x23*x45*x5 + 32*x45^2*x5 - 8*x23*x5^2 + 8*x45*x5^2))/(x15*x34^2) + 
   (-64*x23^2*x45*x5 + 64*x23*x45^2*x5 - 16*x45^3*x5 - 24*x23^2*x5^2 + 
     16*x23*x45*x5^2 - 8*x45^2*x5^2)/(x15*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-32*x23^2*x45*x5 + 32*x23*x45^2*x5 - 8*x45^3*x5 - 
     8*x23^2*x5^2 + 8*x23*x45*x5^2 - 4*x45^2*x5^2)/(x15^2*x34) + 
   (16*x23^3*x5 - 40*x23^2*x45*x5 + 32*x23*x45^2*x5 - 8*x45^3*x5 - 
     4*x23^2*x5^2 + 8*x23*x45*x5^2 - 4*x45^2*x5^2)/(x15*x34^2) + 
   (-16*x23^3*x5 + 40*x23^2*x45*x5 - 32*x23*x45^2*x5 + 8*x45^3*x5 + 
     4*x23^2*x5^2 - 8*x23*x45*x5^2 + 4*x45^2*x5^2)/
    (x34^2*(x12 + x15 - x34 - x5)) + (-32*x23^3*x5 + 80*x23^2*x45*x5 - 
     64*x23*x45^2*x5 + 16*x45^3*x5 + 8*x23^2*x5^2 - 16*x23*x45*x5^2 + 
     8*x45^2*x5^2)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(4*x45^3 - 40*x45^2*x5 + 120*x45*x5^2 - 112*x5^3))/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-64*x23^3 + 96*x23^2*x45 - 48*x23*x45^2 + 8*x45^3 - 32*x23^2*x5 + 
     48*x23*x45*x5 - 24*x45^2*x5 - 48*x23*x5^2 + 72*x45*x5^2 - 64*x5^3)/
    (x15*(x12 + x15 - x34 - x5)) + (6*x34*x5^2 + 16*x45*x5^2 - 32*x5^3)/
    ((x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(2*x45^3 - 12*x45^2*x5 + 24*x45*x5^2 - 16*x5^3))/
    (x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-4*x23*x45^2 + 2*x45^3 + 8*x23*x45*x5 - 16*x45^2*x5 - 4*x23*x5^2 + 
     26*x45*x5^2 - 12*x5^3)/((x15 - x23 - x34)*x34) + 
   (x12*(6*x45*x5^2 - 8*x5^3))/((x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-2*x23*x34^2 + 2*x34^3 - 6*x23*x34*x45 + 6*x34^2*x45 - 6*x23*x45^2 + 
     6*x34*x45^2 + 2*x45^3 + 6*x23*x34*x5 - 8*x34^2*x5 + 12*x23*x45*x5 - 
     18*x34*x45*x5 - 12*x45^2*x5 - 6*x23*x5^2 + 12*x34*x5^2 + 18*x45*x5^2 - 
     8*x5^3)/(x15 - x23 - x34)^2 + 
   (x12^2*(16*x23^3 - 40*x23^2*x45 + 32*x23*x45^2 - 8*x45^3 - 92*x23^2*x5 + 
      152*x23*x45*x5 - 60*x45^2*x5 + 56*x23*x5^2 - 48*x45*x5^2 - 4*x5^3))/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(2*x45^3 - 6*x45^2*x5 + 6*x45*x5^2 - 2*x5^3))/
    ((x15 - x23 - x34)^2*x34) + 
   (x12^2*(-2*x45^3 + 6*x45^2*x5 - 6*x45*x5^2 + 2*x5^3))/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-40*x23*x5^2 + 32*x45*x5^2 + 4*x5^3))/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (48*x23^3 - 88*x23^2*x45 + 48*x23*x45^2 - 8*x45^3 - 12*x23*x45*x5 + 
     16*x45^2*x5 + 10*x23*x5^2 - 26*x45*x5^2 + 12*x5^3)/
    (x34*(x12 + x15 - x34 - x5)) + 
   (x12*(4*x34^3 + 6*x34^2*x45 - 2*x45^3 - 8*x34^2*x5 + 12*x45^2*x5 - 
      24*x45*x5^2 + 16*x5^3))/(x15*(x15 - x23 - x34)^2) + 
   (x12*(-4*x45^3 + 28*x45^2*x5 - 44*x45*x5^2 + 20*x5^3))/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (-10*x34^3 - 24*x34^2*x45 - 18*x34*x45^2 - 4*x45^3 + 40*x34^2*x5 + 
     72*x34*x45*x5 + 36*x45^2*x5 - 70*x34*x5^2 - 96*x45*x5^2 + 80*x5^3)/
    (x15*(x15 - x23 - x34)) + 
   (x12*(-40*x23^2*x5^2 + 72*x23*x45*x5^2 - 28*x45^2*x5^2 + 8*x23*x5^3 - 
      8*x45*x5^3))/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-32*x23^3*x5 + 80*x23^2*x45*x5 - 64*x23*x45^2*x5 + 16*x45^3*x5 + 
      52*x23^2*x5^2 - 88*x23*x45*x5^2 + 36*x45^2*x5^2 - 8*x23*x5^3 + 
      8*x45*x5^3))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x23^3*x5^2 - 40*x23^2*x45*x5^2 + 32*x23*x45^2*x5^2 - 8*x45^3*x5^2 - 
     4*x23^2*x5^3 + 8*x23*x45*x5^3 - 4*x45^2*x5^3)/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (32*x23^2*x45*x5^2 - 32*x23*x45^2*x5^2 + 8*x45^3*x5^2 + 8*x23^2*x5^3 - 
     8*x23*x45*x5^3 + 4*x45^2*x5^3)/(x15^2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-2*x34^4 - 6*x34^3*x45 - 6*x34^2*x45^2 - 
     2*x34*x45^3 + 8*x34^3*x5 + 18*x34^2*x45*x5 + 12*x34*x45^2*x5 + 
     2*x45^3*x5 - 14*x34^2*x5^2 - 24*x34*x45*x5^2 - 12*x45^2*x5^2 + 
     16*x34*x5^3 + 24*x45*x5^3 - 16*x5^4)/(x15*(x15 - x23 - x34)^2) + 
   (4*x45^3*x5 - 22*x45^2*x5^2 + 32*x45*x5^3 - 14*x5^4)/
    ((x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(4*x45^3*x5 - 12*x45^2*x5^2 + 12*x45*x5^3 - 4*x5^4))/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (-2*x23*x45^3 + 6*x23*x45^2*x5 - 2*x45^3*x5 - 6*x23*x45*x5^2 + 
     6*x45^2*x5^2 + 2*x23*x5^3 - 6*x45*x5^3 + 2*x5^4)/
    ((x15 - x23 - x34)^2*x34) + (-2*x34*x5^3 - 6*x45*x5^3 + 8*x5^4)/
    ((x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-4*x45^3*x5 + 24*x45^2*x5^2 - 48*x45*x5^3 + 32*x5^4))/
    (x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-4*x45^3*x5 + 36*x45^2*x5^2 - 96*x45*x5^3 + 80*x5^4)/
    (x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (2*x45^3*x5^2 - 12*x45^2*x5^3 + 24*x45*x5^4 - 16*x5^5)/
    (x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-2*x45^3*x5^2 + 6*x45^2*x5^3 - 6*x45*x5^4 + 2*x5^5)/
    ((x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)), 
 g1L[14] -> (27*x12)/2 - (43*x12^2)/(6*x34) + (13*x12^2*x15)/(6*x23*x34) + 
   (13*x12^2*x23)/(3*x15*x34) + (13*x12*x45)/(3*x23) - 
   (13*x12*x15*x45)/(3*x23*x34) - (13*x45^2)/(3*x23) + 
   (13*x15*x45^2)/(6*x23*x34) + (13*x34*x45^2)/(6*x15*x23) + 
   (-23*x23 + 10*x45)/6 + (x12*(-52*x23 + 52*x45 - 104*x5))/(6*x15) - 
   (10*x12^2)/(x12 + x15 - x34 - x5) - 
   (5*x12^3)/(x34*(x12 + x15 - x34 - x5)) + (x12^2*(12*x23 - 18*x45 - 24*x5))/
    (6*x34*(x12 + x15 - x34 - x5)) - (26*x12*x23*x5)/(3*x15*x34) - 
   (10*x23*x5)/(x12 + x15 - x34 - x5) + (13*x23*x5^2)/(3*x15*x34) + 
   (x12*(-60*x23 + 60*x5))/(6*(x12 + x15 - x34 - x5)) + 
   (x12*(5*x15 - 5*x23 + 39*x45 + 69*x5))/(6*x34) + 
   (25*x12^3)/(6*(x15*x45 - x23*x5)) + 
   (x12^2*(-30*x15 + 50*x23 - 30*x34 - 25*x5))/(6*(x15*x45 - x23*x5)) + 
   (x12^3*(-5*x15 + 10*x23 + 47*x45 - 10*x5))/(6*x34*(x15*x45 - x23*x5)) - 
   (25*x12^4)/(6*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (13*x34*x45^2*x5)/(6*x15*(x15*x45 - x23*x5)) + 
   (x12^4*(5*x15 - 10*x23 - 47*x45 + 10*x5))/(6*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^3*(-40*x23 + 55*x34 + 47*x45 + 40*x5))/
    (6*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(-27*x15^2*x23 + 54*x15*x23^2 - 27*x23^3 - 27*x15*x23*x34 + 
      81*x23^2*x34 - 27*x23*x34^2 - 27*x23*x34*x5))/
    (6*(x15*x45 - x23*x5)^2) + (-7*x15*x45 + 7*x23*x5 - 52*x45*x5)/(6*x34) + 
   (x12*(-14*x15*x23 + 14*x23^2 - 60*x23*x34 + 38*x23*x45 - 9*x45^2 - 
      38*x23*x5 + 26*x45*x5))/(6*(x15*x45 - x23*x5)) + 
   (26*x23*x34 - 52*x34*x45 - 52*x23*x5 + 52*x45*x5)/(6*x15) + 
   (-25*x23^2*x34 - 50*x23*x34*x45 + 49*x34*x45^2 + 64*x23*x45*x5 - 
     17*x45^2*x5)/(6*(x15*x45 - x23*x5)) + 
   (x12*(55*x23^2*x34 - 60*x23*x34^2 - 26*x23*x34*x5 - 72*x23*x45*x5 + 
      34*x45^2*x5))/(6*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(-27*x15*x23^2*x34 + 27*x23^3*x34 - 27*x23^2*x34^2 + 
      27*x23^2*x34*x5 - 9*x23*x45^2*x5))/(6*(x15*x45 - x23*x5)^2) + 
   (x12^3*(-14*x23^2 - 14*x23*x45 - 14*x45^2 + 84*x45*x5 - 42*x5^2))/
    (6*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-9*x15^2 + 54*x15*x23 - 81*x23^2 - 9*x15*x34 + 81*x23*x34 - 
      9*x34^2 - 18*x15*x5 + 81*x23*x5 - 27*x34*x5 - 27*x5^2))/
    (6*(x15*x45 - x23*x5)^2) + 
   (x12^2*(-20*x23^2 + 110*x23*x34 - 30*x34^2 + 5*x23*x45 - 12*x45^2 + 
      40*x23*x5 - 55*x34*x5 - 10*x45*x5 - 20*x5^2))/
    (6*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(11*x15^2 - 22*x15*x23 + 11*x23^2 - 8*x23*x45 + 5*x45^2 - 
      8*x15*x5 + 16*x23*x5 - 10*x45*x5 + 5*x5^2))/
    (6*x34*(x15*x45 - x23*x5)) + (x12*(-30*x23*x5 + 26*x45*x5 + 17*x5^2))/
    (6*x34*(x12 + x15 - x34 - x5)) + 
   (x12^4*(9*x15^2 - 54*x15*x23 + 81*x23^2 + 9*x15*x34 - 81*x23*x34 + 
      9*x34^2 + 18*x15*x5 - 81*x23*x5 + 27*x34*x5 + 27*x5^2))/
    (6*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12^2*(-54*x23^3*x34 + 108*x23^2*x34^2 - 27*x23*x34^3 + 54*x23^2*x34*x5 - 
      54*x23*x34^2*x5 + 9*x23*x45^2*x5 - 27*x23*x34*x5^2))/
    (6*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (13*x23*x5^2 - 13*x45*x5^2)/(6*x34*(x12 + x15 - x34 - x5)) + 
   (-30*x23^2*x34^2 + 29*x23^2*x34*x5 - 28*x23^2*x5^2 + 72*x23*x45*x5^2 - 
     17*x45^2*x5^2)/(6*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(36*x23^3*x34^2 - 27*x23^2*x34^3 - 27*x23^3*x34*x5 + 
      45*x23^2*x45*x5^2 - 18*x23*x45^2*x5^2))/(6*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (-9*x23^3*x34^2 + 27*x23^2*x34*x45*x5 - 
     9*x23*x34*x45^2*x5 - 36*x23^2*x45*x5^2 + 9*x23*x45^2*x5^2)/
    (6*(x15*x45 - x23*x5)^2) + 
   (x12^3*(36*x23^3 - 162*x23^2*x34 + 108*x23*x34^2 - 9*x34^3 + 9*x23^2*x45 + 
      9*x23*x45^2 + 9*x45^3 - 108*x23^2*x5 + 189*x23*x34*x5 - 36*x34^2*x5 - 
      27*x23*x45*x5 - 27*x45^2*x5 + 108*x23*x5^2 - 54*x34*x5^2 + 
      27*x45*x5^2 - 36*x5^3))/(6*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (x12^3*(-9*x15^3 + 27*x15^2*x23 - 27*x15*x23^2 + 
      9*x23^3 + 9*x23^2*x45 + 9*x23*x45^2 + 9*x45^3 - 9*x15^2*x5 + 
      27*x15*x23*x5 - 27*x23^2*x5 - 27*x23*x45*x5 - 27*x45^2*x5 - 
      9*x15*x5^2 + 27*x23*x5^2 + 27*x45*x5^2 - 9*x5^3))/
    (6*x34*(x15*x45 - x23*x5)^2) + 
   (x12^2*(5*x45^2*x5 - 10*x45*x5^2 + 5*x5^3))/(6*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^4*(9*x15^3 - 27*x15^2*x23 + 27*x15*x23^2 - 
      9*x23^3 - 9*x23^2*x45 - 9*x23*x45^2 - 9*x45^3 + 9*x15^2*x5 - 
      27*x15*x23*x5 + 27*x23^2*x5 + 27*x23*x45*x5 + 27*x45^2*x5 + 
      9*x15*x5^2 - 27*x23*x5^2 - 27*x45*x5^2 + 9*x5^3))/
    (6*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-9*x23^3*x34^3 + 18*x23^3*x34^2*x5 - 27*x23^3*x34*x5^2 + 36*x23^3*x5^3 - 
     45*x23^2*x45*x5^3 + 9*x23*x45^2*x5^3)/(6*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + 
   (x12^3*(9*x45^3*x5 - 27*x45^2*x5^2 + 27*x45*x5^3 - 9*x5^4))/
    (6*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2), 
 g1L[15] -> -4*x12 - 14*x23 + (2*x12^3)/x34^2 + x12^2/x34 + 
   (16*x12^3)/(x15*x34) + (x12^2*x15)/(x23*x34) + 2*x45 + (2*x12*x45)/x23 - 
   (2*x12*x15*x45)/(x23*x34) - (2*x45^2)/x23 + (x15*x45^2)/(x23*x34) + 
   (x34*x45^2)/(x15*x23) + (-4*x23^2 - 20*x23*x45 + 14*x45^2)/x12 + 
   (-12*x23^2*x45 + 18*x23*x45^2 - 8*x45^3)/x12^2 + 
   (x12^2*(49*x23 - 24*x45 - 8*x5))/(x15*x34) + 
   (x12^2*(-2*x15 + 6*x23 - 6*x45 - 4*x5))/x34^2 + 
   (x12*(-2*x23 + 2*x45 - 4*x5))/x15 + (x12*(-6*x15 + 8*x23 - 14*x45 - 2*x5))/
    x34 + (17*x12^2)/(x12 + x15 - x34 - x5) + 
   (6*x12^4)/(x34^2*(x12 + x15 - x34 - x5)) - 
   (17*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(18*x23 - 18*x45 - 10*x5))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(44*x23 - 7*x34 - 18*x45 - 10*x5))/(x12 + x15 - x34 - x5) + 
   (x12*x34)/(x15 - x23 + x45 - x5) - 
   (x12^2*x34)/((x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (8*x12^3*x5)/(x15^2*x34) + (2*x23^3*x5^3)/(x12^2*x15*x34^2) + 
   (x12^3*(-24*x23 + 24*x45 + 16*x5))/(x15*x34^2) + 
   (x12^2*(-49*x23 + 35*x45 + 18*x5))/(x34*(x12 + x15 - x34 - x5)) + 
   (x12*(48*x23^2 - 48*x23*x45 - 2*x23*x5))/(x15*x34) + 
   (x12*(2*x34^2 + 2*x34*x45 - 2*x34*x5))/((x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) + (16*x12^3)/(x12*x15 + x15^2 - x15*x34 - 
     x15*x5 + x34*x5) - (16*x12^4)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (x12^2*(-8*x15 + 48*x23 - 24*x45))/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (x12^4*(-8*x15 + 24*x23 - 24*x45 - 16*x5))/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*x12^3*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (24*x12^2*x23*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*x12^4*x5)/(x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (8*x12^3*x5^2)/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^3*(-72*x23 + 48*x45 + 24*x5))/(x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (x12*(-24*x15*x23 + 48*x23^2 - 48*x23*x45 + 
      24*x23*x5))/(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (-24*x15*x23^2 + 8*x23^3 - 24*x23*x45^2 + 8*x45^3 + 48*x23^2*x5)/
    (x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (-16*x15*x23^3 + 8*x23^3*x34 + 24*x15*x23^2*x45 - 24*x23^2*x34*x45 - 
     24*x15*x23*x45^2 + 24*x23*x34*x45^2 + 8*x15*x45^3 - 8*x34*x45^3 + 
     24*x23^3*x5)/(x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-72*x23^2 + 96*x23*x45 - 24*x45^2 + 48*x23*x5 - 24*x45*x5))/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x23*x34 - 2*x34*x45 - 2*x23*x5 + 2*x45*x5)/x15 + 
   (4*x15*x23 - 8*x23^2 + 22*x15*x45 - 16*x23*x45 + 23*x45^2 - 24*x23*x5 + 
     8*x45*x5)/x34 + (10*x23^3 - 10*x23^2*x34 - 10*x23^2*x45 + 18*x23^2*x5 - 
     12*x23*x45*x5)/(x12*(x12 + x15 - x34 - x5)) + 
   (10*x23^3 - 20*x23^2*x45 + 10*x23*x45^2 + 8*x23^2*x5 - 8*x23*x45*x5)/
    (x12*x15) + (-2*x23^3*x34 + 6*x23^3*x5 - 6*x23^2*x45*x5)/
    (x12^2*(x12 + x15 - x34 - x5)) + 
   (8*x15*x23*x45 - 8*x23^2*x45 - 26*x15*x45^2 + 8*x23*x45^2 - 10*x45^3 - 
     8*x23^2*x5 + 48*x23*x45*x5 - 8*x45^2*x5)/(x12*x34) + 
   (-2*x23^3*x34 + 6*x23^2*x34*x45 - 6*x23*x34*x45^2 + 2*x34*x45^3 + 
     6*x23^3*x5 - 12*x23^2*x45*x5 + 6*x23*x45^2*x5)/(x12^2*x15) + 
   (-12*x15*x23*x45^2 + 10*x15*x45^3 + 24*x23^2*x45*x5 - 24*x23*x45^2*x5 + 
     2*x45^3*x5)/(x12^2*x34) + 
   (x12^2*(-24*x23^2 + 48*x23*x45 - 24*x45^2 + 48*x23*x5 - 48*x45*x5 - 
      8*x5^2))/(x15*x34^2) + (x12^2*(24*x23*x5 - 24*x45*x5 - 8*x5^2))/
    (x15^2*x34) + (-(x23*x34) - x34^2 - 2*x23*x45 - x34*x45 + x45^2 + 
     2*x23*x5 + 2*x34*x5 - x5^2)/(x15 - x23 + x45 - x5) + 
   (x12*(-46*x23^2 + 64*x23*x45 - 18*x45^2 + 26*x23*x5 - 38*x45*x5 - x5^2))/
    (x34*(x12 + x15 - x34 - x5)) + (x12*(-x45^2 + 2*x45*x5 - x5^2))/
    (x34*(x15 - x23 + x45 - x5)) + (38*x23^2 - 13*x23*x34 + x34^2 - 
     28*x23*x45 + x34*x45 - 2*x34*x5 + 10*x45*x5 + x5^2)/
    (x12 + x15 - x34 - x5) + (x12*(4*x15^2 - 12*x15*x23 + 12*x23^2 + 
      6*x15*x45 - 12*x23*x45 + 6*x45^2 + 2*x15*x5 - 12*x23*x5 + 12*x45*x5 + 
      2*x5^2))/x34^2 + (x12^2*(18*x23^2 - 36*x23*x45 + 18*x45^2 - 30*x23*x5 + 
      30*x45*x5 + 2*x5^2))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^3*(24*x23^2 - 48*x23*x45 + 24*x45^2 - 72*x23*x5 + 72*x45*x5 + 
      24*x5^2))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (18*x23^3 - 34*x23^2*x45 + 8*x45^3 + 24*x23^2*x5 - 48*x23*x45*x5 + 
     24*x45^2*x5 + x23*x5^2)/(x15*x34) + 
   (20*x23^3*x5 - 36*x23^2*x45*x5 + 48*x23*x45^2*x5 - 16*x45^3*x5 - 
     8*x23^2*x5^2)/(x12*x15*x34) + (-x34^3 - 2*x34^2*x45 - x34*x45^2 + 
     2*x34^2*x5 + 2*x34*x45*x5 - x34*x5^2)/((x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) + 
   (x12*(-24*x23^3 + 48*x23^2*x45 - 24*x23*x45^2 + 24*x23^2*x5 - 
      24*x45^2*x5 + 24*x23*x5^2 - 24*x45*x5^2))/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-12*x15^2*x45 + 24*x15*x23*x45 - 12*x23^2*x45 - 6*x15*x45^2 + 
     6*x23*x45^2 - 2*x45^3 + 12*x15*x23*x5 - 24*x23^2*x5 - 6*x15*x45*x5 + 
     24*x23*x45*x5 - 12*x45^2*x5 + 6*x23*x5^2 - 6*x45*x5^2)/x34^2 + 
   (-(x23*x45^2) + x45^3 + 2*x23*x45*x5 - 2*x45^2*x5 - x23*x5^2 + x45*x5^2)/
    (x34*(x15 - x23 + x45 - x5)) + (-14*x23^3 + 28*x23^2*x45 - 14*x23*x45^2 - 
     4*x23^2*x5 - 16*x23*x45*x5 + 20*x45^2*x5 - 9*x23*x5^2 + 3*x45*x5^2)/
    (x34*(x12 + x15 - x34 - x5)) + 
   (x12*(-24*x23^2*x5 + 24*x45^2*x5 - 24*x23*x5^2 + 24*x45*x5^2))/
    (x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(24*x23^2*x5 - 48*x23*x45*x5 + 24*x45^2*x5 - 24*x23*x5^2 + 
      24*x45*x5^2))/(x15^2*x34) + 
   (x12*(-10*x23^3 + 24*x23^2*x45 - 24*x23*x45^2 + 8*x45^3 + 48*x23^2*x5 - 
      96*x23*x45*x5 + 48*x45^2*x5 - 24*x23*x5^2 + 24*x45*x5^2))/(x15*x34^2) + 
   (-6*x23^3*x5^2 + 6*x23^2*x45*x5^2)/(x12^2*x15*x34) + 
   (-16*x23^3*x5 + 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 16*x45^3*x5 - 
     72*x23^2*x5^2 + 96*x23*x45*x5^2 - 48*x45^2*x5^2)/
    (x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (22*x23^3*x5 - 48*x23^2*x45*x5 + 48*x23*x45^2*x5 - 16*x45^3*x5 - 
     24*x23^2*x5^2 + 48*x23*x45*x5^2 - 24*x45^2*x5^2)/(x15*x34^2) + 
   (16*x23^3*x5 - 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
     24*x23^2*x5^2 + 48*x23*x45*x5^2 - 24*x45^2*x5^2)/(x15^2*x34) + 
   (-12*x23^3*x5 + 24*x23^2*x45*x5 - 12*x23*x45^2*x5 - 14*x23^2*x5^2 + 
     16*x23*x45*x5^2 - 2*x45^2*x5^2)/(x12*x34*(x12 + x15 - x34 - x5)) + 
   (12*x15^2*x45^2 - 12*x15*x23*x45^2 + 2*x15*x45^3 - 24*x15*x23*x45*x5 + 
     24*x23^2*x45*x5 + 6*x15*x45^2*x5 - 12*x23*x45^2*x5 + 4*x45^3*x5 + 
     12*x23^2*x5^2 - 12*x23*x45*x5^2 + 6*x45^2*x5^2)/(x12*x34^2) + 
   (24*x23^2*x45*x5 - 48*x23*x45^2*x5 + 24*x45^3*x5 + 48*x23^2*x5^2 - 
     96*x23*x45*x5^2 + 48*x45^2*x5^2)/(x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-6*x23^3*x5^2 + 12*x23^2*x45*x5^2 - 
     6*x23*x45^2*x5^2)/(x12^2*x34*(x12 + x15 - x34 - x5)) + 
   (24*x23^3*x5^2 - 72*x23^2*x45*x5^2 + 72*x23*x45^2*x5^2 - 24*x45^3*x5^2)/
    (x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-4*x15^2*x45^3 + 12*x15*x23*x45^2*x5 - 2*x15*x45^3*x5 - 
     12*x23^2*x45*x5^2 + 6*x23*x45^2*x5^2 - 2*x45^3*x5^2)/(x12^2*x34^2) + 
   (-16*x23^3*x5^2 + 24*x23^2*x45*x5^2 - 24*x23*x45^2*x5^2 + 8*x45^3*x5^2)/
    (x12*x15^2*x34) + (-14*x23^3*x5^2 + 24*x23^2*x45*x5^2 - 
     24*x23*x45^2*x5^2 + 8*x45^3*x5^2)/(x12*x15*x34^2) + 
   (-48*x23^3*x5^2 + 72*x23^2*x45*x5^2 - 72*x23*x45^2*x5^2 + 24*x45^3*x5^2)/
    (x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(8*x23^3 - 24*x23^2*x45 + 24*x23*x45^2 - 8*x45^3 - 72*x23^2*x5 + 
      144*x23*x45*x5 - 72*x45^2*x5 + 72*x23*x5^2 - 72*x45*x5^2 - 8*x5^3))/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(6*x23^3 - 18*x23^2*x45 + 18*x23*x45^2 - 6*x45^3 - 30*x23^2*x5 + 
      60*x23*x45*x5 - 30*x45^2*x5 + 6*x23*x5^2 - 6*x45*x5^2 + 2*x5^3))/
    (x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-24*x23*x5^2 + 24*x45*x5^2 + 8*x5^3))/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-24*x23^2*x5^2 + 48*x23*x45*x5^2 - 24*x45^2*x5^2 + 24*x23*x5^3 - 
      24*x45*x5^3))/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-10*x23^3*x5 + 30*x23^2*x45*x5 - 30*x23*x45^2*x5 + 10*x45^3*x5 + 
     6*x23^2*x5^2 - 12*x23*x45*x5^2 + 6*x45^2*x5^2 + 6*x23*x5^3 - 6*x45*x5^3)/
    (x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-24*x23^3*x5 + 72*x23^2*x45*x5 - 72*x23*x45^2*x5 + 24*x45^3*x5 + 
      72*x23^2*x5^2 - 144*x23*x45*x5^2 + 72*x45^2*x5^2 - 24*x23*x5^3 + 
      24*x45*x5^3))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (24*x23^3*x5^2 - 72*x23^2*x45*x5^2 + 72*x23*x45^2*x5^2 - 24*x45^3*x5^2 - 
     24*x23^2*x5^3 + 48*x23*x45*x5^3 - 24*x45^2*x5^3)/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x23^3*x5^2 - 6*x23^2*x45*x5^2 + 6*x23*x45^2*x5^2 - 2*x45^3*x5^2 + 
     6*x23^2*x5^3 - 12*x23*x45*x5^3 + 6*x45^2*x5^3)/
    (x12*x34^2*(x12 + x15 - x34 - x5)) + 
   (-16*x23^3*x5^2 + 24*x23^2*x45*x5^2 - 24*x23*x45^2*x5^2 + 8*x45^3*x5^2 + 
     24*x23^2*x5^3 - 48*x23*x45*x5^3 + 24*x45^2*x5^3)/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x23^3*x5^3 - 24*x23^2*x45*x5^3 + 24*x23*x45^2*x5^3 - 8*x45^3*x5^3)/
    (x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x23^3*x5^3 - 6*x23^2*x45*x5^3 + 6*x23*x45^2*x5^3 - 2*x45^3*x5^3)/
    (x12^2*x34^2*(x12 + x15 - x34 - x5)) + 
   (-8*x23^3*x5^3 + 24*x23^2*x45*x5^3 - 24*x23*x45^2*x5^3 + 8*x45^3*x5^3)/
    (x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)), 
 g1L[16] -> (-7*x12)/6 - (14*x12^2)/(3*x34) - x12^3/(x15*x34) + (7*x45)/6 + 
   (30*x23^2 - 60*x23*x45 + 30*x45^2)/(6*x15) + 
   (x12^2*(12*x23 + 6*x45 - 4*x5))/(6*x15*x34) - 
   (13*x12^2)/(3*(x12 + x15 - x34 - x5)) + (x12*(-52*x23 - 26*x34))/
    (6*(x12 + x15 - x34 - x5)) + (13*x12^3)/(3*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(26*x23 - 26*x45 - 52*x5))/(6*x34*(x12 + x15 - x34 - x5)) + 
   (13*x12*x34)/(6*(x15 - x23 + x45 - x5)) - 
   (13*x12^2*x34)/(6*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (13*x23*x5^2)/(6*x15*x34) + (x12*(-7*x15 + 5*x23 + 41*x45 + 26*x5))/
    (6*x34) + (x12^3*(-9*x23^3 + 36*x23^2*x45 - 54*x23*x45^2 + 36*x45^3))/
    (6*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) - (3*x12^3*x45^3*x5)/
    (2*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^4*(-9*x12 + 27*x34 + 54*x45 + 9*x5))/
    (6*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + x12^3/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
     x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) - 
   (2*x12^4)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (4*x12^4)/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + (x12^3*(14*x23 - 16*x45))/
    (6*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(11*x23^2 - 14*x23*x45 + 8*x45^2))/
    (6*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^3*(24*x23 + 6*x34 + 18*x45 - 8*x5))/
    (6*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (5*x12^2*x45^2*x5)/
    (6*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (13*x12^2*x34*x5)/
    (6*(x12 + x15 - x34 - x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(6*x12 - 12*x23 - 12*x45 + 4*x5))/
    (6*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-x15 - 43*x23 - 8*x34 - 78*x45 + 44*x5))/
    (6*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(26*x34^2 + 26*x34*x45 - 26*x34*x5))/
    (6*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (x12*(-7*x15^2 + 9*x15*x23 - 43*x23^2 + 16*x23*x34 - 19*x34^2 - 
      16*x15*x45 + 4*x23*x45 + 58*x34*x45 + 96*x45^2 + 26*x15*x5 + 
      31*x23*x5 - 58*x45*x5))/(6*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (7*x15*x45 - 13*x45^2 - 7*x23*x5 - 26*x45*x5)/(6*x34) + 
   (x12*(-30*x23*x5 + 4*x45*x5))/(6*x15*x34) + 
   (x12^4*(-36*x23^2 + 54*x23*x45 - 36*x45^2 - 9*x12*x5 + 9*x45*x5))/
    (6*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(14*x23^2 - 42*x23*x45 + 42*x45^2 + 10*x45*x5))/
    (6*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(44*x23^2 - 12*x23*x34 + 4*x23*x45 - 6*x34*x45 - 36*x45^2 + 
      28*x23*x5 + 4*x34*x5 + 12*x45*x5))/
    (6*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(72*x23^2 - 108*x23*x45 + 72*x45^2 - 72*x23*x5 + 36*x45*x5))/
    (6*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(36*x23^2 - 27*x34^2 - 27*x23*x45 - 126*x34*x45 - 99*x45^2 + 
      81*x23*x5 + 9*x34*x5 + 36*x45*x5))/
    (6*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (-13*x23*x34 - 13*x34^2 - 26*x23*x45 - 
     13*x34*x45 + 13*x45^2 + 26*x23*x5 + 26*x34*x5 - 13*x5^2)/
    (6*(x15 - x23 + x45 - x5)) + (x12*(-13*x45^2 + 26*x45*x5 - 13*x5^2))/
    (6*x34*(x15 - x23 + x45 - x5)) + (26*x23*x34 + 26*x34^2 + 26*x34*x45 - 
     52*x23*x5 - 52*x34*x5 + 26*x5^2)/(6*(x12 + x15 - x34 - x5)) + 
   (x12*(-52*x23*x5 + 52*x45*x5 + 26*x5^2))/(6*x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(18*x23^3 - 36*x23^2*x34 - 36*x23^2*x45 + 54*x23*x34*x45 + 
      54*x23*x45^2 - 36*x34*x45^2 - 45*x45^3 - 108*x23^2*x5 + 36*x23*x34*x5 + 
      144*x23*x45*x5 - 18*x34*x45*x5 - 18*x45^2*x5 - 54*x23*x5^2))/
    (6*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^2*(-9*x15^3 + 9*x23^3 + 9*x34^3 - 36*x15^2*x45 - 54*x23*x34*x45 + 
      90*x34^2*x45 - 54*x15*x45^2 - 108*x23*x45^2 + 225*x34*x45^2 + 
      135*x45^3 + 9*x15^2*x5 + 63*x15*x23*x5 + 54*x23^2*x5 - 99*x23*x34*x5 - 
      9*x34^2*x5 + 27*x15*x45*x5 - 27*x23*x45*x5 - 63*x34*x45*x5 - 
      54*x45^2*x5 - 36*x23*x5^2))/
    (6*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12^4*(-36*x12*x23^2 - 9*x23^3 + 54*x12*x23*x45 + 36*x23^2*x45 - 
      36*x12*x45^2 - 54*x23*x45^2 + 36*x45^3 + 36*x12*x23*x5 + 54*x23^2*x5 - 
      18*x12*x45*x5 - 72*x23*x45*x5 + 27*x45^2*x5 - 9*x23*x5^2))/
    (6*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12*(18*x23^3 - 22*x23^2*x34 + 3*x23^2*x45 - 16*x23*x34*x45 - 
      60*x23*x45^2 + 38*x34*x45^2 + 39*x45^3 - 6*x23^2*x5 - 90*x23*x34*x5 - 
      6*x23*x45*x5 - 4*x34*x45*x5 - 22*x45^2*x5 + 10*x23*x5^2))/
    (6*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (-13*x34^3 - 26*x34^2*x45 - 13*x34*x45^2 + 26*x34^2*x5 + 26*x34*x45*x5 - 
     13*x34*x5^2)/(6*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (32*x23^2*x34 + 13*x23*x34^2 + 13*x34^3 + 7*x15^2*x45 + 4*x15*x23*x45 + 
     3*x23^2*x45 + 9*x23*x34*x45 + 19*x34^2*x45 + 17*x15*x45^2 + 
     21*x23*x45^2 - 31*x34*x45^2 - 24*x45^3 - 7*x15*x23*x5 - 4*x23^2*x5 - 
     19*x23*x34*x5 - 26*x34^2*x5 - 26*x15*x45*x5 - 30*x23*x45*x5 + 
     14*x45^2*x5 + 26*x23*x5^2 + 13*x34*x5^2)/
    (6*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(-26*x34^2*x5 - 26*x34*x45*x5 + 26*x34*x5^2))/
    (6*(x12 + x15 - x34 - x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (26*x23*x5^2 - 26*x45*x5^2)/(6*x34*(x12 + x15 - x34 - x5)) + 
   (-13*x23*x45^2 + 13*x45^3 + 26*x23*x45*x5 - 26*x45^2*x5 - 13*x23*x5^2 + 
     13*x45*x5^2)/(6*x34*(x15 - x23 + x45 - x5)) + 
   (-9*x23^3*x34 + 9*x23^3*x45 - 3*x23^2*x34*x45 - 27*x23^2*x45^2 + 
     33*x23*x34*x45^2 + 27*x23*x45^3 - 21*x34*x45^3 - 9*x45^4 - 12*x23^3*x5 - 
     56*x23^2*x34*x5 + 33*x23^2*x45*x5 + 52*x23*x34*x45*x5 - 
     30*x23*x45^2*x5 + 4*x34*x45^2*x5 + 9*x45^3*x5 + 22*x23^2*x5^2 - 
     13*x23*x34*x5^2 - 5*x23*x45*x5^2)/(6*x15*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(18*x15^3*x45 - 27*x15^2*x23*x45 + 9*x23^3*x45 + 27*x23*x34^2*x45 - 
      18*x34^3*x45 + 72*x15^2*x45^2 - 81*x15*x23*x45^2 - 27*x23^2*x45^2 + 
      135*x23*x34*x45^2 - 99*x34^2*x45^2 + 108*x15*x45^3 + 54*x23*x45^3 - 
      180*x34*x45^3 - 36*x45^4 - 18*x15^2*x23*x5 + 27*x15*x23^2*x5 + 
      9*x23^3*x5 - 54*x23^2*x34*x5 + 18*x23*x34^2*x5 - 18*x15^2*x45*x5 - 
      126*x15*x23*x45*x5 + 81*x23^2*x45*x5 + 108*x23*x34*x45*x5 + 
      18*x34^2*x45*x5 - 54*x15*x45^2*x5 - 108*x23*x45^2*x5 + 
      72*x34*x45^2*x5 + 9*x45^3*x5 + 18*x15*x23*x5^2 + 45*x23^2*x5^2 - 
      18*x23*x34*x5^2 + 81*x23*x45*x5^2))/
    (6*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12^2*(-9*x23^3*x34 + 9*x23^3*x45 - 27*x23*x45^3 + 9*x34*x45^3 + 
      18*x45^4 - 72*x23^3*x5 + 54*x23^2*x34*x5 + 162*x23^2*x45*x5 - 
      72*x23*x34*x45*x5 - 72*x23*x45^2*x5 - 9*x34*x45^2*x5 - 18*x45^3*x5 - 
      72*x23^2*x5^2 + 63*x23*x34*x5^2 + 81*x23*x45*x5^2))/
    (6*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12*(-9*x23^3*x34*x45 + 9*x23^3*x45^2 - 27*x23^2*x45^3 + 
      27*x23*x34*x45^3 + 27*x23*x45^4 - 18*x34*x45^4 - 9*x45^5 - 
      18*x23^4*x5 + 36*x23^3*x34*x5 + 45*x23^3*x45*x5 - 
      108*x23^2*x34*x45*x5 - 27*x23^2*x45^2*x5 + 54*x23*x34*x45^2*x5 - 
      9*x23*x45^3*x5 + 18*x34*x45^3*x5 + 9*x45^4*x5 - 54*x23^3*x5^2 + 
      36*x23^2*x34*x5^2 + 63*x23^2*x45*x5^2 - 63*x23*x34*x45*x5^2 - 
      9*x23*x45^2*x5^2 - 36*x23^2*x5^3))/
    (6*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (-9*x15^3*x45^2 + 27*x15^2*x23*x45^2 - 27*x15*x23^2*x45^2 + 
     9*x23^3*x45^2 + 27*x23^2*x34*x45^2 - 27*x23*x34^2*x45^2 + 
     9*x34^3*x45^2 - 36*x15^2*x45^3 + 81*x15*x23*x45^3 - 27*x23^2*x45^3 - 
     81*x23*x34*x45^3 + 36*x34^2*x45^3 - 54*x15*x45^4 + 27*x23*x45^4 + 
     54*x34*x45^4 - 9*x45^5 - 9*x23^3*x34*x5 + 18*x15^2*x23*x45*x5 - 
     54*x15*x23^2*x45*x5 + 45*x23^3*x45*x5 + 54*x23^2*x34*x45*x5 - 
     18*x23*x34^2*x45*x5 + 9*x15^2*x45^2*x5 + 63*x15*x23*x45^2*x5 - 
     108*x23^2*x45^2*x5 - 36*x23*x34*x45^2*x5 - 9*x34^2*x45^2*x5 + 
     27*x15*x45^3*x5 + 54*x23*x45^3*x5 - 27*x34*x45^3*x5 + 9*x45^4*x5 - 
     9*x15*x23^2*x5^2 + 27*x23^3*x5^2 + 9*x23^2*x34*x5^2 - 
     18*x15*x23*x45*x5^2 - 9*x23^2*x45*x5^2 + 18*x23*x34*x45*x5^2 - 
     45*x23*x45^2*x5^2 + 9*x23^2*x5^3)/
    (6*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (13*x34^3*x5 + 26*x34^2*x45*x5 + 
     13*x34*x45^2*x5 - 26*x34^2*x5^2 - 26*x34*x45*x5^2 + 13*x34*x5^3)/
    (6*(x12 + x15 - x34 - x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-9*x23^3*x34*x45^2 + 27*x23^2*x34*x45^3 - 27*x23*x34*x45^4 + 
     9*x34*x45^5 + 9*x23^4*x34*x5 - 9*x23^4*x45*x5 - 45*x23^3*x34*x45*x5 + 
     27*x23^3*x45^2*x5 + 54*x23^2*x34*x45^2*x5 - 27*x23^2*x45^3*x5 - 
     9*x23*x34*x45^3*x5 + 9*x23*x45^4*x5 - 9*x34*x45^4*x5 - 18*x23^4*x5^2 + 
     27*x23^3*x45*x5^2 - 27*x23^2*x34*x45*x5^2 + 27*x23*x34*x45^2*x5^2 - 
     9*x23*x45^3*x5^2 - 18*x23^3*x5^3 - 9*x23^2*x34*x5^3 + 18*x23^2*x45*x5^3)/
    (6*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2), 
 g1L[17] -> -10*x12 - 6*x23 + (26*x12^2)/x34 - (24*x12^3)/(x15*x34) - 2*x34 - 
   10*x45 + (x12^2*(-64*x23 + 60*x45))/(x15*x34) + 
   (x12*(-22*x15 + 40*x23 - 28*x45 - 26*x5))/x34 + 
   (32*x12^2)/(x12 + x15 - x34 - x5) - 
   (140*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12*(50*x23 - 12*x34 - 12*x45 - 46*x5))/(x12 + x15 - x34 - x5) + 10*x5 + 
   (x12^2*(-96*x23 - 88*x45 + 132*x5))/(x34*(x12 + x15 - x34 - x5)) + 
   (-20*x23^2 + 16*x23*x45 - 4*x45^2 - 16*x23*x5)/x15 - 
   (28*x12^3)/(x15*x45 - x23*x5) + 
   (x12^3*(-12*x15 + 30*x23 + 120*x45 - 30*x5))/(x34*(x15*x45 - x23*x5)) + 
   (28*x12^4)/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(98*x23 - 48*x34 + 120*x45 - 102*x5))/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^4*(12*x15 - 30*x23 - 120*x45 + 30*x5))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(16*x15 - 68*x23 + 20*x34 + 44*x5))/(x15*x45 - x23*x5) + 
   (2*x12^2*x45^4*x5)/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^4*(2*x12 - 8*x34 - 14*x45 + 8*x5))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)^2 - (16*x12^3)/(x12^2 + x12*x15 - 2*x12*x34 - 
     x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) - 
   (48*x12^4)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (18*x12^4)/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-34*x23 + 4*x34 + 54*x45 - 6*x5))/(x12^2 + x12*x15 - 2*x12*x34 - 
     x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5) + 
   (x12^4*(24*x12 + 40*x23 - 84*x45 - 4*x5))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^3*(50*x23 - 62*x45 + 2*x5))/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-104*x23 + 24*x34 + 144*x45 + 4*x5))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(16*x23^2 - 68*x23*x45 + 54*x45^2 - 
      6*x23*x5))/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) - (4*x12^3*x23^3*x45)/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(-4*x23^3 - 4*x23^2*x5))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-4*x15^2*x23 + 12*x15*x23^2 - 8*x23^3 - 8*x15*x23*x34 + 32*x23^2*x34 - 
     8*x23*x34^2 + 10*x23^2*x45 - 8*x23*x45^2 + 2*x45^3 + 4*x23^2*x5 - 
     4*x23*x34*x5)/(x15*x45 - x23*x5) + 
   (x12^3*(16*x23^2 + 12*x34^2 - 42*x23*x45 + 46*x34*x45 + 74*x45^2 - 
      8*x23*x5 - 12*x34*x5 - 18*x45*x5))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)^2 + (x12^3*(-24*x15*x23 + 32*x23^2 - 72*x23*x45 - 
      4*x15*x5 + 32*x23*x5 - 12*x45*x5))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-64*x23^2 + 64*x23*x34 + 152*x23*x45 - 60*x34*x45 - 104*x45^2 + 
      16*x23*x5 - 8*x45*x5))/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(64*x23^2 - 48*x23*x45 + 64*x23*x5 - 8*x45*x5))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-2*x15*x23 + 8*x23^2 - 6*x23*x34 + 2*x15*x45 - 18*x23*x45 + 4*x34*x45 + 
     8*x45^2 - 2*x23*x5 - 4*x45*x5)/x12 + 
   (x12*(-16*x23^2 + 44*x23*x45 - 24*x45^2 + 24*x23*x5 - 4*x45*x5))/
    (x15*x34) + (x12^3*(32*x23^2 - 24*x23*x45 + 32*x23*x5 - 4*x45*x5))/
    (x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^4*(-16*x23^2 + 36*x23*x45 - 32*x45^2 - 2*x12*x5 + 8*x23*x5 - 
      2*x45*x5))/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^4*(24*x15*x23 - 32*x23^2 + 72*x23*x45 + 4*x15*x5 - 32*x23*x5 + 
      12*x45*x5))/(x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(56*x23^2 - 144*x23*x45 + 116*x45^2 + 
      14*x45*x5))/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-2*x15^2 - 4*x23^2 - 18*x23*x34 - 8*x34^2 - 6*x15*x45 + 6*x23*x45 - 
      34*x34*x45 - 48*x45^2 + 4*x15*x5 + 26*x23*x5 + 6*x34*x5 + 18*x45*x5))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (x12^4*(32*x23^2 - 72*x23*x45 + 64*x45^2 - 
      32*x23*x5 + 20*x45*x5))/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (8*x23^2*x45 - 12*x23*x45^2 + 4*x45^3 + 8*x23^2*x5 - 12*x23*x45*x5)/
    (x15*x34) + (x12^2*(-4*x15*x23^3 + 4*x23^3*x45 - 8*x23^2*x45^2 - 
      4*x15*x23^2*x5 + 8*x23^3*x5 + 4*x23^2*x45*x5))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(-4*x23^3*x34 + 4*x23^3*x45 - 8*x23^2*x45^2 + 16*x23^3*x5 - 
      4*x23^2*x34*x5 + 4*x23^2*x45*x5))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-16*x23^3 - 32*x23^2*x34 + 24*x23*x34*x45 - 32*x23*x34*x5 + 
      4*x34*x45*x5))/(x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(8*x23^3 - 44*x23^2*x45 + 68*x23*x45^2 - 
      36*x45^3 - 12*x45^2*x5))/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(2*x15*x23^2 + 4*x23^3 - 14*x23^2*x45 + 18*x23*x45^2 - 10*x45^3 - 
      6*x23^2*x5 + 6*x23*x45*x5 - 2*x45^2*x5))/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-6*x23^3 + 24*x23^2*x45 - 48*x23*x45^2 + 
      40*x45^3 + 12*x23^2*x5 - 16*x23*x45*x5 + 6*x45^2*x5))/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12^3*(2*x23^3*x45 - 8*x23^2*x45^2 + 12*x23*x45^3 - 8*x45^4 - 
      10*x45^3*x5))/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^2*(-2*x15*x23^3 + 2*x23^3*x45 - 8*x23^2*x45^2 + 12*x23*x45^3 - 
      8*x45^4 + 8*x23^3*x5 - 12*x23^2*x45*x5 + 8*x23*x45^2*x5 - 2*x45^3*x5))/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12*(-4*x23^3*x45 + 12*x23^2*x45^2 - 12*x23*x45^3 + 4*x45^4 + 
      2*x45^3*x5))/(x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*x15*x23^2*x34 + 4*x23^3*x34 - 4*x23^2*x34^2 + 4*x23^3*x45 - 
     6*x23^2*x34*x45 - 8*x23^2*x45^2 + 6*x23*x34*x45^2 + 4*x23*x45^3 - 
     2*x34*x45^3 - 2*x23^2*x34*x5 + 10*x23^2*x45*x5 - 8*x23*x45^2*x5 + 
     2*x45^3*x5)/(x12*(x15*x45 - x23*x5)) + 
   (x12^3*(-26*x23^2 - 80*x23*x45 - 126*x45^2 + 248*x45*x5 - 72*x5^2))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(-36*x23^2 - 12*x23*x45 - 20*x45^2 + 88*x23*x5 - 54*x5^2))/
    (x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-28*x23^2 - 8*x23*x45 - 28*x23*x5 - 12*x45*x5 - 40*x5^2))/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(-4*x15^2 + 18*x15*x23 - 24*x23^2 - 6*x15*x34 + 36*x23*x34 - 
      8*x34^2 - 12*x15*x5 + 52*x23*x5 - 24*x34*x5 - 24*x5^2))/
    (x15*x45 - x23*x5)^2 + (x12*(-4*x15^2 + 38*x15*x23 - 52*x23^2 - 
      4*x15*x34 + 46*x23*x34 - 4*x34^2 - 10*x15*x5 + 44*x23*x5 - 14*x34*x5 - 
      16*x5^2))/(x15*x45 - x23*x5) + (x12^3*(-8*x23^2 - 8*x23*x5 - 12*x5^2))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (4*x15^2 - 8*x15*x23 + 16*x15*x45 - 16*x23*x45 + 16*x45^2 + 8*x15*x5 - 
     40*x23*x5 + 16*x45*x5 + 6*x5^2)/x34 + 
   (x12^4*(8*x23^2 + 8*x23*x5 + 12*x5^2))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (18*x23^2 - 16*x23*x34 - 8*x23*x45 - 16*x23*x5 + 8*x34*x5 + 16*x45*x5 + 
     14*x5^2)/(x12 + x15 - x34 - x5) + 
   (x12^4*(4*x15^2 - 18*x15*x23 + 24*x23^2 + 6*x15*x34 - 36*x23*x34 + 
      8*x34^2 + 12*x15*x5 - 52*x23*x5 + 24*x34*x5 + 24*x5^2))/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12^2*(12*x15^2 - 30*x15*x23 + 24*x23^2 + 62*x23*x45 + 100*x45^2 + 
      18*x15*x5 - 52*x23*x5 - 86*x45*x5 + 24*x5^2))/
    (x34*(x15*x45 - x23*x5)) + 
   (x12^2*(76*x23^2 - 114*x23*x34 + 24*x34^2 + 62*x23*x45 + 100*x45^2 - 
      164*x23*x5 + 78*x34*x5 - 86*x45*x5 + 84*x5^2))/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(16*x15*x23^2 - 20*x23^3 + 48*x23^2*x45 + 16*x15*x23*x5 - 
      120*x23^2*x5 + 48*x23*x45*x5 - 20*x23*x5^2))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-12*x23^3 + 24*x23^2*x34 + 48*x23^2*x45 - 44*x23*x34*x45 - 
      60*x23*x45^2 + 20*x34*x45^2 + 24*x45^3 + 16*x23^2*x5 - 8*x23*x34*x5 - 
      8*x23*x45*x5 + 4*x34*x45*x5 + 8*x45^2*x5 - 20*x23*x5^2))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(-8*x23^3 + 16*x23^2*x45 - 48*x23^2*x5 + 
      16*x23*x45*x5 - 8*x23*x5^2))/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (x12^4*(-32*x12*x23^2 + 8*x23^3 + 24*x12*x23*x45 + 
      16*x23^2*x45 - 32*x12*x23*x5 - 48*x23^2*x5 + 4*x12*x45*x5 + 
      16*x23*x45*x5 - 8*x23*x5^2))/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (-8*x23^3 + 12*x23^2*x34 + 20*x23^2*x45 - 12*x23*x34*x45 - 16*x23*x45^2 + 
     4*x34*x45^2 + 4*x45^3 - 44*x23^2*x5 + 8*x23*x34*x5 + 24*x23*x45*x5 - 
     4*x45^2*x5 - 8*x23*x5^2)/(x12*x15) + 
   (x12^2*(8*x23^3 - 8*x34^3 - 8*x23^2*x45 + 18*x23*x34*x45 - 54*x34^2*x45 + 
      42*x23*x45^2 - 108*x34*x45^2 - 78*x45^3 + 12*x23*x34*x5 + 8*x34^2*x5 + 
      42*x23*x45*x5 + 36*x34*x45*x5 + 34*x45^2*x5 - 8*x23*x5^2))/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)^2 + 
   (x12^4*(-16*x12*x23^2 - 4*x23^3 + 36*x12*x23*x45 + 24*x23^2*x45 - 
      32*x12*x45^2 - 48*x23*x45^2 + 40*x45^3 + 16*x12*x23*x5 + 24*x23^2*x5 - 
      10*x12*x45*x5 - 40*x23*x45*x5 + 18*x45^2*x5 - 4*x23*x5^2))/
    (x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (-2*x15^3 + 6*x15^2*x23 - 2*x15*x23^2 - 16*x23^2*x34 + 2*x23*x34^2 + 
     2*x34^3 + 2*x15^2*x45 + 4*x15*x23*x45 - 16*x23^2*x45 - 6*x23*x34*x45 + 
     20*x34^2*x45 + 18*x15*x45^2 - 22*x23*x45^2 + 42*x34*x45^2 + 46*x45^3 + 
     2*x15^2*x5 - 4*x15*x23*x5 - 2*x23^2*x5 - 14*x23*x34*x5 - 2*x34^2*x5 - 
     4*x15*x45*x5 - 44*x23*x45*x5 - 12*x34*x45*x5 - 26*x45^2*x5 + 2*x23*x5^2)/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
     x34*x45 + x23*x5) + (x12^3*(8*x23^3 - 16*x23^2*x34 - 32*x23^2*x45 + 
      36*x23*x34*x45 + 60*x23*x45^2 - 32*x34*x45^2 - 48*x45^3 - 48*x23^2*x5 + 
      16*x23*x34*x5 + 64*x23*x45*x5 - 10*x34*x45*x5 - 26*x45^2*x5 + 
      8*x23*x5^2))/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(-16*x15*x23^2 + 12*x23^3 - 16*x23^2*x45 - 24*x23*x45^2 - 
      16*x15*x23*x5 + 72*x23^2*x5 - 16*x23*x45*x5 - 4*x45^2*x5 + 
      12*x23*x5^2))/(x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (8*x23^3*x45 - 48*x23^3*x5 + 32*x23^2*x45*x5 - 
     32*x23^2*x5^2)/(x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-12*x23^3*x5 - 4*x23^2*x5^2))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-18*x23^3*x34 + 36*x23^2*x34^2 - 8*x23*x34^3 + 4*x23^3*x45 - 
     4*x23*x45^3 - 4*x23^3*x5 + 10*x23^2*x34*x5 - 12*x23*x34^2*x5 + 
     20*x23^2*x45*x5 - 4*x23*x34*x5^2)/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12*(6*x15^3*x23 - 12*x15^2*x23^2 + 6*x15*x23^3 + 
      6*x15^2*x23*x34 - 18*x15*x23^2*x34 + 12*x23^3*x34 + 6*x15*x23*x34^2 - 
      24*x23^2*x34^2 + 6*x23*x34^3 - 6*x15*x23^2*x5 + 12*x23^3*x5 + 
      6*x15*x23*x34*x5 - 18*x23^2*x34*x5 + 12*x23*x34^2*x5 + 6*x23*x34*x5^2))/
    (x15*x45 - x23*x5)^2 + (x12^2*(8*x23^3*x34 - 16*x23^2*x34*x45 + 
      48*x23^2*x34*x5 - 16*x23*x34*x45*x5 + 8*x23*x34*x5^2))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-4*x15*x23^3 + 12*x23^3*x34 - 24*x15*x23^2*x5 + 72*x23^2*x34*x5 - 
      4*x15*x23*x5^2 + 12*x23*x34*x5^2))/
    ((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-4*x23^2*x34 + 22*x23^2*x5 - 8*x23*x34*x5 - 8*x23*x45*x5 + 6*x23*x5^2 - 
     4*x45*x5^2)/(x12*(x12 + x15 - x34 - x5)) + 
   (-4*x15*x45^2 - 4*x45^3 - 4*x15*x45*x5 + 16*x23*x45*x5 - 4*x45^2*x5 + 
     4*x23*x5^2 - 2*x45*x5^2)/(x12*x34) + 
   (x12^2*(-4*x23^3*x34 + 8*x23^2*x34*x45 + 8*x23^2*x45^2 - 
      12*x23*x34*x45^2 - 12*x23*x45^3 + 8*x34*x45^3 + 6*x45^4 - 32*x23^3*x5 + 
      24*x23^2*x34*x5 + 48*x23^2*x45*x5 - 24*x23*x34*x45*x5 - 
      24*x23*x45^2*x5 + 8*x34*x45^2*x5 + 12*x45^3*x5 - 4*x23*x34*x5^2 - 
      16*x23*x45*x5^2))/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^2*(4*x15*x23^3 - 4*x23^3*x45 + 16*x23^2*x45^2 + 24*x15*x23^2*x5 - 
      16*x23^3*x5 - 24*x23^2*x45*x5 + 16*x23*x45^2*x5 + 4*x15*x23*x5^2 - 
      16*x23^2*x5^2 - 4*x23*x45*x5^2))/(x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-8*x23^3*x45 + 40*x23^3*x5 - 24*x23^2*x45*x5 + 32*x23^2*x5^2 - 
      4*x23*x45*x5^2))/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-4*x23^2*x45*x5 + 4*x23*x45^2*x5 - 2*x23*x45*x5^2)/(x12*x15*x34) + 
   (-2*x23^3*x34 + 4*x23^2*x34^2 + 2*x15^3*x45 - 4*x15^2*x23*x45 + 
     2*x15*x23^2*x45 - 2*x23^3*x45 + 6*x23^2*x34*x45 + 4*x23*x34^2*x45 - 
     2*x34^3*x45 + 6*x15*x23*x45^2 - 6*x23^2*x45^2 + 12*x23*x34*x45^2 - 
     8*x34^2*x45^2 - 12*x15*x45^3 + 32*x23*x45^3 - 10*x34*x45^3 - 20*x45^4 - 
     2*x15^2*x23*x5 + 4*x15*x23^2*x5 - 2*x23^3*x5 - 12*x23^2*x34*x5 + 
     2*x23*x34^2*x5 - 2*x15^2*x45*x5 - 14*x23^2*x45*x5 + 6*x23*x34*x45*x5 + 
     2*x34^2*x45*x5 + 22*x23*x45^2*x5 + 6*x34*x45^2*x5 + 10*x45^3*x5 + 
     2*x15*x23*x5^2 - 2*x23*x34*x5^2 + 2*x23*x45*x5^2)/
    (x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(-2*x15^4 + 2*x15*x23^3 - 2*x23^3*x34 + 
      2*x34^4 - 10*x15^3*x45 + 4*x23^3*x45 - 18*x23*x34^2*x45 + 
      26*x34^3*x45 - 20*x15^2*x45^2 + 6*x23^2*x45^2 - 66*x23*x34*x45^2 + 
      92*x34^2*x45^2 - 20*x15*x45^3 - 60*x23*x45^3 + 130*x34*x45^3 + 
      58*x45^4 + 2*x15^3*x5 + 18*x15^2*x23*x5 + 2*x23^3*x5 - 
      12*x23^2*x34*x5 - 16*x23*x34^2*x5 - 2*x34^3*x5 + 8*x15^2*x45*x5 + 
      54*x15*x23*x45*x5 + 30*x23^2*x45*x5 - 74*x23*x34*x45*x5 - 
      20*x34^2*x45*x5 + 12*x15*x45^2*x5 - 22*x23*x45^2*x5 - 50*x34*x45^2*x5 - 
      30*x45^3*x5 - 16*x15*x23*x5^2 - 24*x23^2*x5^2 + 12*x23*x34*x5^2 + 
      2*x23*x45*x5^2))/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)^2 + 
   (8*x23^3*x34 + 4*x23^3*x45 - 12*x23^2*x34*x45 - 10*x23^2*x45^2 + 
     4*x23*x34*x45^2 + 4*x23*x45^3 + 2*x45^4 + 12*x23^3*x5 + 
     24*x23^2*x34*x5 + 4*x23^2*x45*x5 - 12*x23*x34*x45*x5 - 16*x23*x45^2*x5 - 
     4*x45^3*x5 + 4*x23^2*x5^2 + 8*x23*x34*x5^2 + 20*x23*x45*x5^2)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(-4*x23^3*x45^2 + 8*x23^4*x5 - 
      12*x23^3*x34*x5 + 12*x23^3*x45*x5 - 12*x23^2*x45^2*x5 + 24*x23^3*x5^2 - 
      4*x23^2*x34*x5^2 + 4*x23^2*x45*x5^2))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (6*x15^2*x23^2*x34 - 6*x15*x23^3*x34 + 6*x15*x23^2*x34^2 - 8*x23^3*x34^2 + 
     6*x23^2*x34^3 - 6*x15*x23^2*x34*x5 + 6*x23^3*x45*x5 - 2*x23*x45^3*x5 + 
     8*x23^2*x45*x5^2)/(x15*x45 - x23*x5)^2 + 
   (x12*(4*x23^3*x34*x45 - 32*x23^3*x34*x5 + 24*x23^2*x34*x45*x5 - 
      32*x23^2*x34*x5^2 + 4*x23*x34*x45*x5^2))/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*x23^3*x34*x45 + 2*x23^3*x45^2 - 2*x23^2*x34*x45^2 - 6*x23^2*x45^3 - 
     2*x23*x34*x45^3 + 6*x23*x45^4 + 2*x34*x45^4 - 2*x45^5 + 4*x23^4*x5 - 
     4*x23^3*x34*x5 + 4*x23^3*x45*x5 + 8*x23^2*x34*x45*x5 - 
     14*x23^2*x45^2*x5 - 8*x23*x34*x45^2*x5 + 4*x23*x45^3*x5 + 2*x45^4*x5 + 
     20*x23^3*x5^2 + 4*x23^2*x34*x5^2 - 2*x23*x34*x45*x5^2 - 
     6*x23*x45^2*x5^2)/(x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(10*x23^3 - 60*x23^2*x34 + 60*x23*x34^2 - 10*x34^3 + 10*x23^2*x45 + 
      18*x23*x45^2 + 26*x45^3 - 78*x23^2*x5 + 132*x23*x34*x5 - 40*x34^2*x5 - 
      30*x23*x45*x5 - 42*x45^2*x5 + 102*x23*x5^2 - 60*x34*x5^2 + 
      30*x45*x5^2 - 40*x5^3))/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12^3*(8*x23^3 - 8*x23^2*x34 + 12*x23^2*x45 + 8*x23*x45^2 - 8*x23^2*x5 - 
      8*x23*x34*x5 + 12*x23*x45*x5 + 12*x45^2*x5 - 16*x23*x5^2 - 
      12*x34*x5^2 + 16*x45*x5^2 - 24*x5^3))/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(18*x23^3 - 84*x23^2*x34 + 54*x23*x34^2 - 4*x34^3 + 22*x23^2*x45 + 
      18*x23*x45^2 + 16*x45^3 - 66*x23^2*x5 + 94*x23*x34*x5 - 18*x34^2*x5 - 
      22*x23*x45*x5 - 30*x45^2*x5 + 66*x23*x5^2 - 30*x34*x5^2 + 22*x45*x5^2 - 
      22*x5^3))/((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-8*x15*x23^2 + 4*x23^3 + 12*x23^2*x45 + 8*x23*x45^2 - 
      8*x15*x23*x5 - 4*x23^2*x5 + 12*x23*x45*x5 + 12*x45^2*x5 - 12*x15*x5^2 - 
      8*x23*x5^2 + 16*x45*x5^2 - 12*x5^3))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-2*x15^3 + 6*x15^2*x23 - 6*x15*x23^2 + 2*x23^3 + 10*x23^2*x45 + 
      18*x23*x45^2 + 26*x45^3 - 4*x15^2*x5 + 14*x15*x23*x5 - 18*x23^2*x5 - 
      30*x23*x45*x5 - 42*x45^2*x5 - 6*x15*x5^2 + 22*x23*x5^2 + 30*x45*x5^2 - 
      8*x5^3))/(x34*(x15*x45 - x23*x5)^2) + 
   (x12*(-6*x15^3 + 16*x15^2*x23 - 14*x15*x23^2 + 4*x23^3 + 18*x23^2*x45 + 
      18*x23*x45^2 + 18*x45^3 - 6*x15^2*x5 + 22*x15*x23*x5 - 30*x23^2*x5 - 
      30*x23*x45*x5 - 30*x45^2*x5 - 6*x15*x5^2 + 22*x23*x5^2 + 22*x45*x5^2 - 
      6*x5^3))/(x34*(x15*x45 - x23*x5)) + 
   (x12^2*(-16*x23^3 + 8*x23^2*x45 - 72*x23^2*x5 - 60*x23*x5^2 - 4*x5^3))/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (8*x15*x23*x5 - 44*x23^2*x5 + 8*x23*x45*x5 - 56*x23*x5^2 - 4*x5^3)/
    (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5) + 
   (x12*(-4*x15*x23*x5 + 56*x23^2*x5 - 4*x23*x45*x5 + 56*x23*x5^2 + 4*x5^3))/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(8*x23^3 + 120*x23^2*x5 + 120*x23*x5^2 + 8*x5^3))/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(2*x15^3 - 12*x15^2*x23 + 18*x15*x23^2 - 8*x23^3 + 2*x15^2*x34 - 
      18*x15*x23*x34 + 36*x23^2*x34 + 2*x15*x34^2 - 24*x23*x34^2 + 2*x34^3 + 
      4*x15^2*x5 - 20*x15*x23*x5 + 36*x23^2*x5 + 6*x15*x34*x5 - 
      44*x23*x34*x5 + 8*x34^2*x5 + 6*x15*x5^2 - 28*x23*x5^2 + 12*x34*x5^2 + 
      8*x5^3))/(x15*x45 - x23*x5)^2 + 
   (x12^4*(2*x15^3 - 6*x15^2*x23 + 6*x15*x23^2 - 2*x23^3 - 10*x23^2*x45 - 
      18*x23*x45^2 - 26*x45^3 + 4*x15^2*x5 - 14*x15*x23*x5 + 18*x23^2*x5 + 
      30*x23*x45*x5 + 42*x45^2*x5 + 6*x15*x5^2 - 22*x23*x5^2 - 30*x45*x5^2 + 
      8*x5^3))/(x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-8*x23^2*x45 + 4*x23*x45^2 + 60*x23^2*x5 - 36*x23*x45*x5 + 8*x45^2*x5 + 
     22*x23*x5^2 + 16*x45*x5^2 + 10*x5^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^4*(8*x15*x23^2 - 4*x23^3 - 12*x23^2*x45 - 8*x23*x45^2 + 
      8*x15*x23*x5 + 4*x23^2*x5 - 12*x23*x45*x5 - 12*x45^2*x5 + 12*x15*x5^2 + 
      8*x23*x5^2 - 16*x45*x5^2 + 12*x5^3))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(-4*x23^3 - 24*x23^2*x45 - 20*x23*x45^2 - 20*x45^3 + 138*x45^2*x5 - 
      120*x45*x5^2 + 38*x5^3))/(x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-4*x23^3*x34*x45 - 8*x23^4*x5 + 40*x23^3*x34*x5 + 
     32*x23^3*x45*x5 - 32*x23^2*x34*x45*x5 - 152*x23^3*x5^2 + 
     32*x23^2*x34*x5^2 + 64*x23^2*x45*x5^2 - 32*x23^2*x5^3)/
    (x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*x15^4*x45 - 6*x15^3*x23*x45 + 2*x15*x23^3*x45 - 2*x23^3*x34*x45 + 
     6*x23*x34^3*x45 - 4*x34^4*x45 + 20*x15^3*x45^2 - 24*x15^2*x23*x45^2 + 
     4*x23^3*x45^2 - 12*x23^2*x34*x45^2 + 42*x23*x34^2*x45^2 - 
     28*x34^3*x45^2 + 40*x15^2*x45^3 - 36*x15*x23*x45^3 - 18*x23^2*x45^3 + 
     84*x23*x34*x45^3 - 70*x34^2*x45^3 + 40*x15*x45^4 + 30*x23*x45^4 - 
     80*x34*x45^4 - 16*x45^5 - 4*x15^3*x23*x5 + 6*x15^2*x23^2*x5 - 
     12*x23^3*x34*x5 + 4*x23*x34^3*x5 - 4*x15^3*x45*x5 - 
     40*x15^2*x23*x45*x5 + 60*x15*x23^2*x45*x5 - 6*x23^3*x45*x5 - 
     54*x23^2*x34*x45*x5 + 36*x23*x34^2*x45*x5 + 4*x34^3*x45*x5 - 
     16*x15^2*x45^2*x5 - 96*x15*x23*x45^2*x5 + 30*x23^2*x45^2*x5 + 
     80*x23*x34*x45^2*x5 + 22*x34^2*x45^2*x5 - 24*x15*x45^3*x5 - 
     36*x23*x45^3*x5 + 40*x34*x45^3*x5 + 8*x45^4*x5 + 4*x15^2*x23*x5^2 + 
     20*x15*x23^2*x5^2 - 24*x23^3*x5^2 - 24*x23^2*x34*x5^2 - 
     4*x23*x34^2*x5^2 + 38*x15*x23*x45*x5^2 + 38*x23^2*x45*x5^2 - 
     34*x23*x34*x45*x5^2 + 26*x23*x45^2*x5^2 - 20*x23^2*x5^3)/
    (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)^2 + (16*x23^3*x45*x5 - 56*x23^3*x5^2 + 
     16*x23^2*x45*x5^2 - 8*x23^2*x5^3)/(x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (-8*x23^3*x45^2 - 24*x15*x23^3*x5 + 4*x23^4*x5 + 
     24*x23^3*x45*x5 - 24*x23^2*x45^2*x5 - 8*x15*x23^2*x5^2 + 
     8*x23^2*x45*x5^2 - 4*x23^2*x5^3)/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (-4*x23^3*x34^2 + 4*x23^3*x45^2 - 4*x23^4*x5 + 
     16*x23^3*x34*x5 - 24*x23^2*x34^2*x5 + 24*x23^2*x45^2*x5 - 
     24*x23^3*x5^2 + 16*x23^2*x34*x5^2 - 4*x23*x34^2*x5^2 + 
     4*x23*x45^2*x5^2 - 4*x23^2*x5^3)/((x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (6*x23^3*x34^2 - 4*x23^2*x34^3 - 6*x23^3*x34*x5 + 
     6*x23^2*x34^2*x5 + 12*x23^3*x45*x5 - 12*x23^2*x45^2*x5 + 
     4*x23*x45^3*x5 + 2*x23^3*x5^2 - 6*x23^2*x34*x5^2 + 26*x23^2*x45*x5^2 - 
     12*x23*x45^2*x5^2 + 2*x45^3*x5^2 + 6*x23^2*x5^3)/
    (x12*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(-2*x23^3*x34*x45 + 2*x23^3*x45^2 - 6*x23*x45^4 + 2*x34*x45^4 + 
      4*x45^5 - 8*x23^4*x5 + 16*x23^3*x34*x5 - 12*x23^2*x34*x45*x5 + 
      24*x23^2*x45^2*x5 - 8*x23*x34*x45^2*x5 - 12*x23*x45^3*x5 - 
      2*x34*x45^3*x5 - 4*x45^4*x5 + 16*x23^2*x34*x5^2 - 16*x23^2*x45*x5^2 + 
      6*x23*x34*x45*x5^2 + 14*x23*x45^2*x5^2 + 8*x23^2*x5^3))/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12*(20*x23^3*x34^2 - 30*x23^2*x34^3 + 6*x23*x34^4 - 6*x23^4*x5 + 
      24*x23^3*x34*x5 - 42*x23^2*x34^2*x5 + 18*x23*x34^3*x5 + 
      2*x23*x45^3*x5 - 18*x23^2*x34*x5^2 + 18*x23*x34^2*x5^2 - 
      8*x23^2*x45*x5^2 + 6*x23*x34*x5^3))/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (-4*x23^3*x34^2*x45 - 8*x23^3*x34*x45^2 - 
     4*x23^3*x45^3 - 4*x15*x23^4*x5 + 4*x23^4*x34*x5 - 16*x15*x23^3*x45*x5 + 
     32*x23^3*x34*x45*x5 - 24*x23^2*x34^2*x45*x5 + 16*x23^3*x45^2*x5 - 
     48*x23^2*x34*x45^2*x5 - 24*x23^2*x45^3*x5 - 24*x15*x23^3*x5^2 + 
     16*x23^4*x5^2 + 24*x23^3*x34*x5^2 - 16*x15*x23^2*x45*x5^2 + 
     32*x23^2*x34*x45*x5^2 - 4*x23*x34^2*x45*x5^2 + 16*x23^2*x45^2*x5^2 - 
     8*x23*x34*x45^2*x5^2 - 4*x23*x45^3*x5^2 - 4*x15*x23^2*x5^3 + 
     16*x23^3*x5^3 + 4*x23^2*x34*x5^3)/(x12*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (8*x23^4*x34*x5 - 16*x23^3*x34*x45*x5 + 
     48*x23^3*x34*x5^2 - 16*x23^2*x34*x45*x5^2 + 8*x23^2*x34*x5^3)/
    (x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-2*x23^3*x34*x45^2 + 2*x23^3*x45^3 - 6*x23^2*x45^4 + 6*x23*x34*x45^4 + 
     6*x23*x45^5 - 4*x34*x45^5 - 2*x45^6 + 4*x23^4*x34*x5 - 8*x23^4*x45*x5 + 
     8*x23^3*x34*x45*x5 + 22*x23^3*x45^2*x5 - 36*x23^2*x34*x45^2*x5 - 
     18*x23^2*x45^3*x5 + 20*x23*x34*x45^3*x5 + 2*x23*x45^4*x5 + 
     4*x34*x45^4*x5 + 2*x45^5*x5 + 8*x23^4*x5^2 + 24*x23^3*x34*x5^2 - 
     24*x23^3*x45*x5^2 - 8*x23^2*x34*x45*x5^2 + 22*x23^2*x45^2*x5^2 - 
     22*x23*x34*x45^2*x5^2 - 6*x23*x45^3*x5^2 + 8*x23^3*x5^3 + 
     20*x23^2*x34*x5^3 - 8*x23^2*x45*x5^3)/
    (x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (-8*x23^3*x45*x5^2 + 24*x23^3*x5^3 - 
     4*x23^2*x45*x5^3)/(x12*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (2*x15*x23^3*x34^2 + 2*x23^3*x34^3 - 4*x23^3*x34^2*x5 - 
     6*x23^3*x34*x45*x5 + 6*x23^2*x34*x45^2*x5 - 2*x23*x34*x45^3*x5 + 
     12*x23^3*x45*x5^2 + 2*x23^2*x34*x45*x5^2 - 8*x23^2*x45^2*x5^2 + 
     2*x23*x45^3*x5^2 - 2*x23^2*x45*x5^3)/(x12*(x15*x45 - x23*x5)^2) + 
   (-4*x23^4*x34*x5 + 4*x23^4*x45*x5 - 16*x23^3*x45^2*x5 + 32*x23^4*x5^2 - 
     24*x23^3*x34*x5^2 + 24*x23^3*x45*x5^2 - 16*x23^2*x45^2*x5^2 + 
     32*x23^3*x5^3 - 4*x23^2*x34*x5^3 + 4*x23^2*x45*x5^3)/
    ((x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (-10*x23^3*x34^3 + 6*x23^2*x34^4 + 
     6*x23^4*x34*x5 - 4*x23^3*x34^2*x5 + 6*x23^2*x34^3*x5 - 6*x23^4*x5^2 + 
     6*x23^3*x34*x5^2 - 6*x23^3*x45*x5^2 + 10*x23^2*x45^2*x5^2 - 
     4*x23*x45^3*x5^2 - 8*x23^3*x5^3 + 10*x23^2*x45*x5^3)/
    ((x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-2*x15^4*x45^2 + 6*x15^3*x23*x45^2 - 6*x15^2*x23^2*x45^2 + 
     2*x15*x23^3*x45^2 - 2*x23^3*x34*x45^2 + 6*x23^2*x34^2*x45^2 - 
     6*x23*x34^3*x45^2 + 2*x34^4*x45^2 - 10*x15^3*x45^3 + 
     24*x15^2*x23*x45^3 - 18*x15*x23^2*x45^3 + 2*x23^3*x45^3 + 
     18*x23^2*x34*x45^3 - 24*x23*x34^2*x45^3 + 10*x34^3*x45^3 - 
     20*x15^2*x45^4 + 36*x15*x23*x45^4 - 6*x23^2*x45^4 - 36*x23*x34*x45^4 + 
     20*x34^2*x45^4 - 20*x15*x45^5 + 6*x23*x45^5 + 20*x34*x45^5 - 2*x45^6 - 
     2*x23^4*x34*x5 + 2*x23^3*x34^2*x5 + 4*x15^3*x23*x45*x5 - 
     12*x15^2*x23^2*x45*x5 + 12*x15*x23^3*x45*x5 - 6*x23^4*x45*x5 - 
     10*x23^3*x34*x45*x5 + 12*x23^2*x34^2*x45*x5 - 4*x23*x34^3*x45*x5 + 
     2*x15^3*x45^2*x5 + 22*x15^2*x23*x45^2*x5 - 60*x15*x23^2*x45^2*x5 + 
     34*x23^3*x45^2*x5 + 42*x23^2*x34*x45^2*x5 - 14*x23*x34^2*x45^2*x5 - 
     2*x34^3*x45^2*x5 + 8*x15^2*x45^3*x5 + 42*x15*x23*x45^3*x5 - 
     54*x23^2*x45^3*x5 - 20*x23*x34*x45^3*x5 - 8*x34^2*x45^3*x5 + 
     12*x15*x45^4*x5 + 24*x23*x45^4*x5 - 12*x34*x45^4*x5 + 2*x45^5*x5 - 
     2*x15^2*x23^2*x5^2 + 6*x15*x23^3*x5^2 - 6*x23^4*x5^2 - 
     12*x23^3*x34*x5^2 + 2*x23^2*x34^2*x5^2 - 4*x15^2*x23*x45*x5^2 - 
     14*x15*x23^2*x45*x5^2 + 36*x23^3*x45*x5^2 + 2*x23^2*x34*x45*x5^2 + 
     4*x23*x34^2*x45*x5^2 - 22*x15*x23*x45^2*x5^2 - 14*x23^2*x45^2*x5^2 + 
     16*x23*x34*x45^2*x5^2 - 20*x23*x45^3*x5^2 + 2*x15*x23^2*x5^3 + 
     2*x23^3*x5^3 - 2*x23^2*x34*x5^3 + 18*x23^2*x45*x5^3)/
    (x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (-4*x23^3*x34 + 32*x23^3*x5 - 60*x23^2*x34*x5 - 
     64*x23^2*x45*x5 - 80*x23^2*x5^2 - 60*x23*x34*x5^2 - 64*x23*x45*x5^2 - 
     192*x23*x5^3 - 4*x34*x5^3 - 16*x5^4)/((x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(-4*x23^3*x45 + 16*x45*x5^3 - 12*x5^4))/(x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-2*x23^3*x45 - 2*x23^2*x45^2 - 2*x23*x45^3 - 2*x45^4 + 
      34*x45^3*x5 - 54*x45^2*x5^2 + 38*x45*x5^3 - 10*x5^4))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-24*x15*x23^2*x5 + 8*x15*x23*x45*x5 - 40*x23^2*x45*x5 + 8*x23*x45^2*x5 - 
     60*x15*x23*x5^2 - 40*x23^2*x5^2 - 60*x23*x45*x5^2 - 4*x15*x5^3 - 
     96*x23*x5^3 - 4*x45*x5^3 - 8*x5^4)/
    (x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-4*x23^3*x45 + 18*x45^3*x5 - 30*x45^2*x5^2 + 22*x45*x5^3 - 6*x5^4))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (4*x23^2*x45*x5 - 4*x23*x45^2*x5 - 28*x23^2*x5^2 + 26*x23*x45*x5^2 - 
     6*x45^2*x5^2 - 38*x23*x5^3 + 2*x45*x5^3 - 4*x5^4)/
    (x12*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(2*x15^4 - 6*x15^3*x23 + 6*x15^2*x23^2 - 2*x15*x23^3 + 
      2*x23^3*x45 + 2*x23^2*x45^2 + 2*x23*x45^3 + 2*x45^4 + 2*x15^3*x5 - 
      8*x15^2*x23*x5 + 12*x15*x23^2*x5 - 8*x23^3*x5 - 8*x23^2*x45*x5 - 
      8*x23*x45^2*x5 - 8*x45^3*x5 + 2*x15^2*x5^2 - 8*x15*x23*x5^2 + 
      12*x23^2*x5^2 + 12*x23*x45*x5^2 + 12*x45^2*x5^2 + 2*x15*x5^3 - 
      8*x23*x5^3 - 8*x45*x5^3 + 2*x5^4))/(x34*(x15*x45 - x23*x5)^2) + 
   (20*x15*x23^2*x5 - 20*x23^3*x5 - 4*x15*x23*x34*x5 - 12*x23^2*x34*x5 - 
     8*x15*x23*x45*x5 + 64*x23^2*x45*x5 - 4*x23*x34*x45*x5 - 8*x23*x45^2*x5 + 
     4*x15*x23*x5^2 - 4*x23^2*x5^2 + 12*x23*x45*x5^2 + 36*x23*x5^3 - 
     4*x45*x5^3 + 4*x5^4)/(x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-20*x23^3*x34 + 60*x23^2*x34^2 - 30*x23*x34^3 + 2*x34^4 + 
      2*x23^3*x45 + 2*x23^2*x45^2 + 2*x23*x45^3 + 2*x45^4 - 28*x23^3*x5 + 
      90*x23^2*x34*x5 - 80*x23*x34^2*x5 + 10*x34^3*x5 - 8*x23^2*x45*x5 - 
      8*x23*x45^2*x5 - 8*x45^3*x5 + 48*x23^2*x5^2 - 78*x23*x34*x5^2 + 
      20*x34^2*x5^2 + 12*x23*x45*x5^2 + 12*x45^2*x5^2 - 36*x23*x5^3 + 
      20*x34*x5^3 - 8*x45*x5^3 + 10*x5^4))/((x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + 
   (x12*(8*x23^3*x45 - 48*x23^3*x5 + 72*x23^2*x45*x5 + 88*x23^2*x5^2 + 
      60*x23*x45*x5^2 + 156*x23*x5^3 + 4*x45*x5^3 + 12*x5^4))/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (4*x23^3*x34*x45^2 - 4*x15*x23^4*x5 + 12*x15*x23^3*x34*x5 - 
     4*x23^4*x34*x5 + 4*x23^4*x45*x5 - 12*x23^3*x34*x45*x5 - 
     16*x23^3*x45^2*x5 + 12*x23^2*x34*x45^2*x5 - 24*x15*x23^3*x5^2 - 
     4*x23^4*x5^2 + 4*x15*x23^2*x34*x5^2 - 12*x23^3*x34*x5^2 + 
     24*x23^3*x45*x5^2 - 4*x23^2*x34*x45*x5^2 - 16*x23^2*x45^2*x5^2 - 
     4*x15*x23^2*x5^3 - 24*x23^3*x5^3 + 4*x23^2*x45*x5^3 - 4*x23^2*x5^4)/
    (x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-2*x23^3*x34*x45^3 + 6*x23^2*x34*x45^4 - 6*x23*x34*x45^5 + 2*x34*x45^6 + 
     6*x23^4*x34*x45*x5 - 2*x23^4*x45^2*x5 - 22*x23^3*x34*x45^2*x5 + 
     6*x23^3*x45^3*x5 + 24*x23^2*x34*x45^3*x5 - 6*x23^2*x45^4*x5 - 
     6*x23*x34*x45^4*x5 + 2*x23*x45^5*x5 - 2*x34*x45^5*x5 + 4*x23^5*x5^2 + 
     8*x23^4*x34*x5^2 - 16*x23^4*x45*x5^2 - 12*x23^3*x34*x45*x5^2 + 
     18*x23^3*x45^2*x5^2 - 6*x23^2*x34*x45^2*x5^2 - 4*x23^2*x45^3*x5^2 + 
     10*x23*x34*x45^3*x5^2 - 2*x23*x45^4*x5^2 + 8*x23^3*x34*x5^3 - 
     8*x23^3*x45*x5^3 - 10*x23^2*x34*x45*x5^3 + 8*x23^2*x45^2*x5^3 - 
     4*x23^3*x5^4)/(x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (4*x23^4*x34*x45*x5 + 8*x23^5*x5^2 - 32*x23^4*x34*x5^2 - 
     16*x23^4*x45*x5^2 + 24*x23^3*x34*x45*x5^2 + 48*x23^4*x5^3 - 
     32*x23^3*x34*x5^3 - 16*x23^3*x45*x5^3 + 4*x23^2*x34*x45*x5^3 + 
     8*x23^3*x5^4)/(x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (2*x23^3*x34^4 - 2*x23^4*x34^2*x5 - 
     2*x23^3*x34^3*x5 + 6*x23^4*x34*x5^2 + 2*x23^3*x34^2*x5^2 - 
     12*x23^4*x5^3 - 2*x23^3*x34*x5^3 + 20*x23^3*x45*x5^3 - 
     10*x23^2*x45^2*x5^3 + 2*x23*x45^3*x5^3 + 2*x23^3*x5^4 - 
     2*x23^2*x45*x5^4)/(x12*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-16*x23^3*x45*x5 + 144*x23^3*x5^2 - 184*x23^2*x45*x5^2 + 148*x23^2*x5^3 - 
     144*x23*x45*x5^3 - 120*x23*x5^4 - 8*x45*x5^4 - 12*x5^5)/
    (x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(2*x45^4*x5 - 8*x45^3*x5^2 + 12*x45^2*x5^3 - 8*x45*x5^4 + 2*x5^5))/
    (x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (8*x15*x23*x45^2*x5 + 8*x23*x45^3*x5 + 16*x15*x23^2*x5^2 - 
     8*x15*x23*x45*x5^2 + 16*x23^2*x45*x5^2 + 4*x15*x45^2*x5^2 - 
     32*x23*x45^2*x5^2 + 4*x45^3*x5^2 + 40*x15*x23*x5^3 + 16*x23^2*x5^3 - 
     4*x15*x45*x5^3 + 64*x23*x45*x5^3 - 4*x45^2*x5^3 + 4*x15*x5^4 + 
     40*x23*x5^4 + 4*x45*x5^4 + 4*x5^5)/(x12*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (-4*x23^3*x34*x45 - 4*x23^3*x45^2 + 4*x23^4*x5 - 
     20*x23^3*x34*x5 - 8*x23^3*x45*x5 + 4*x23^2*x34*x45*x5 + 
     4*x23^2*x45^2*x5 + 20*x23^3*x5^2 - 20*x23^2*x34*x5^2 - 
     48*x23^2*x45*x5^2 + 4*x23*x34*x45*x5^2 + 4*x23*x45^2*x5^2 + 
     20*x23^2*x5^3 + 36*x23*x34*x5^3 + 56*x23*x45*x5^3 - 4*x34*x45*x5^3 - 
     4*x45^2*x5^3 + 76*x23*x5^4 + 4*x34*x5^4 + 8*x5^5)/
    (x12*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-4*x23^4*x45^2*x5 + 4*x23^5*x5^2 - 20*x23^4*x34*x5^2 + 
     20*x23^4*x45*x5^2 - 40*x23^3*x45^2*x5^2 + 20*x23^4*x5^3 - 
     40*x23^3*x34*x5^3 + 40*x23^3*x45*x5^3 - 20*x23^2*x45^2*x5^3 - 
     20*x23^3*x5^4 - 4*x23^2*x34*x5^4 + 4*x23^2*x45*x5^4 - 4*x23^2*x5^5)/
    (x12*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (8*x23^3*x45*x5^2 - 80*x23^3*x5^3 + 
     100*x23^2*x45*x5^3 - 140*x23^2*x5^4 + 80*x23*x45*x5^4 + 24*x23*x5^5 + 
     4*x45*x5^5 + 4*x5^6)/(x12*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)), 
 g1L[18] -> (89*x12)/3 - (163*x12^2)/(3*x34) + (24*x12^3)/(x15*x34) - 
   (x34*x45^3)/(x12*x15*x23) + (x12*(-3*x15^2 - 3*x15*x45))/(3*x23*x34) + 
   (-6*x15*x45 - 6*x45^2)/(3*x23) + (6*x15^2*x45 + 6*x15*x45^2)/(3*x23*x34) + 
   (6*x15*x45^2 - 3*x34*x45^2 + 6*x45^3)/(3*x12*x23) + 
   (-3*x15^2*x45^2 - 3*x15*x45^3)/(3*x12*x23*x34) + 
   (-12*x15 + 90*x23 + 10*x34 + 38*x45 - 41*x5)/3 - 
   (220*x12^2)/(3*(x12 + x15 - x34 - x5)) + 
   (610*x12^3)/(3*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(534*x23 + 344*x45 - 642*x5))/(3*x34*(x12 + x15 - x34 - x5)) - 
   (x12*x34)/(x15 - x23 + x45 - x5) + 
   (x12^2*x34)/((x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (x12^2*(308*x23 - 234*x45 + 12*x5))/(3*x15*x34) + 
   (x12*(143*x15 - 248*x23 + 212*x45 + 151*x5))/(3*x34) + 
   (x12*(-370*x23 + 90*x34 + 102*x45 + 290*x5))/(3*(x12 + x15 - x34 - x5)) + 
   (134*x12^3)/(3*(x15*x45 - x23*x5)) + 
   (x12^2*(-80*x15 + 328*x23 - 106*x34 - 208*x5))/(3*(x15*x45 - x23*x5)) - 
   (134*x12^4)/(3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^4*(-54*x15 + 138*x23 + 480*x45 - 132*x5))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (x34*x45^3*x5)/(x12*x15*(x15*x45 - x23*x5)) + 
   (x12^3*(54*x15 - 138*x23 - 480*x45 + 132*x5))/(3*x34*(x15*x45 - x23*x5)) + 
   (x12^3*(-466*x23 + 240*x34 - 480*x45 + 474*x5))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^4*(-4*x12 + 16*x34 + 28*x45 - 16*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) - (4*x12^2*x45^4*x5)/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (11*x12^3)/(3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (48*x12^4)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (13*x12^4)/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^3*(-229*x23 + 181*x45 - 22*x5))/
    (3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^2*x34*x5)/
    ((x12 + x15 - x34 - x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(496*x23 - 72*x34 - 540*x45 + 4*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(-72*x12 - 188*x23 + 306*x45 + 8*x5))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(122*x23 + 16*x34 - 132*x45 + 39*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (20*x12^3*x23^3*x45)/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (172*x23^2 - 104*x23*x45 + 20*x45^2 + 128*x23*x5)/
    (3*x15) + (x12^2*(20*x23^3 + 20*x23^2*x5))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (3*x23*x34 + 6*x34^2 + 6*x34*x45 - 9*x34*x5)/(3*(x15 - x23 + x45 - x5)) + 
   (x12*(-9*x34^2 - 9*x34*x45 + 9*x34*x5))/(3*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) + 
   (x12^4*(-120*x15*x23 + 160*x23^2 - 360*x23*x45 - 20*x15*x5 + 160*x23*x5 - 
      60*x45*x5))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^4*(-64*x23^2 + 144*x23*x45 - 128*x45^2 + 
      64*x23*x5 - 40*x45*x5))/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(-256*x23^2 + 612*x23*x45 - 406*x45^2 - 10*x45*x5))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(368*x23^2 - 308*x23*x34 - 772*x23*x45 + 234*x34*x45 + 430*x45^2 - 
      80*x23*x5 - 12*x34*x5 - 8*x45*x5))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(92*x23^2 - 232*x23*x45 + 108*x45^2 - 120*x23*x5 + 2*x45*x5))/
    (3*x15*x34) + (x12^4*(32*x23^2 - 72*x23*x45 + 64*x45^2 + 4*x12*x5 - 
      16*x23*x5 + 4*x45*x5))/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (28*x15*x23 - 58*x23^2 + 21*x23*x34 - 22*x15*x45 + 186*x23*x45 - 
     14*x34*x45 - 79*x45^2 + 28*x23*x5 + 5*x45*x5)/(3*x12) + 
   (x12^3*(-160*x23^2 + 120*x23*x45 - 160*x23*x5 + 20*x45*x5))/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-86*x23^2 + 304*x23*x45 - 165*x45^2 - 3*x23*x5 + 24*x45*x5))/
    (3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(-32*x23^2 - 24*x34^2 + 84*x23*x45 - 92*x34*x45 - 148*x45^2 + 
      16*x23*x5 + 24*x34*x5 + 36*x45*x5))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (x12^4*(-320*x23^2 + 240*x23*x45 - 320*x23*x5 + 
      40*x45*x5))/(3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(120*x15*x23 - 160*x23^2 + 360*x23*x45 + 
      20*x15*x5 - 160*x23*x5 + 60*x45*x5))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(20*x15*x23^3 - 20*x23^3*x45 + 40*x23^2*x45^2 + 20*x15*x23^2*x5 - 
      40*x23^3*x5 - 20*x23^2*x45*x5))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(20*x23^3*x34 - 20*x23^3*x45 + 40*x23^2*x45^2 - 80*x23^3*x5 + 
      20*x23^2*x34*x5 - 20*x23^2*x45*x5))/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(80*x23^3 + 160*x23^2*x34 - 120*x23*x34*x45 + 160*x23*x34*x5 - 
      20*x34*x45*x5))/(3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(12*x23^3 - 48*x23^2*x45 + 96*x23*x45^2 - 
      80*x45^3 - 24*x23^2*x5 + 32*x23*x45*x5 - 12*x45^2*x5))/
    (3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12*(2*x15*x23^2 - 26*x23^3 + 76*x23^2*x45 - 75*x23*x45^2 + 23*x45^3 - 
      3*x23^2*x5 + 3*x23*x45*x5 - 2*x45^2*x5))/
    (3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (-52*x23^2*x45 + 78*x23*x45^2 - 
     26*x45^3 - 64*x23^2*x5 + 66*x23*x45*x5 + 6*x45^2*x5)/(3*x15*x34) + 
   (x12^2*(-40*x23^3 + 226*x23^2*x45 - 334*x23*x45^2 + 150*x45^3 + 
      12*x45^2*x5))/(3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(26*x23^3*x45 - 78*x23^2*x45^2 + 78*x23*x45^3 - 26*x45^4 + 
      2*x45^3*x5))/(3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(4*x15*x23^3 - 4*x23^3*x45 + 16*x23^2*x45^2 - 24*x23*x45^3 + 
      16*x45^4 - 16*x23^3*x5 + 24*x23^2*x45*x5 - 16*x23*x45^2*x5 + 
      4*x45^3*x5))/(3*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(-4*x23^3*x45 + 16*x23^2*x45^2 - 24*x23*x45^3 + 16*x45^4 + 
      20*x45^3*x5))/(3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^2*(-368*x23^2 + 570*x23*x34 - 132*x34^2 - 292*x23*x45 - 458*x45^2 + 
      796*x23*x5 - 390*x34*x5 + 364*x45*x5 - 384*x5^2))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(-54*x15^2 + 138*x15*x23 - 114*x23^2 - 292*x23*x45 - 458*x45^2 - 
      78*x15*x5 + 242*x23*x5 + 364*x45*x5 - 102*x5^2))/
    (3*x34*(x15*x45 - x23*x5)) + (-168*x23^2 + 128*x23*x34 + 76*x23*x45 + 
     68*x23*x5 - 52*x34*x5 - 128*x45*x5 - 88*x5^2)/
    (3*(x12 + x15 - x34 - x5)) + (x12^4*(-40*x23^2 - 40*x23*x5 - 60*x5^2))/
    (3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12^4*(-8*x15^2 + 36*x15*x23 - 48*x23^2 - 
      12*x15*x34 + 72*x23*x34 - 16*x34^2 - 24*x15*x5 + 104*x23*x5 - 
      48*x34*x5 - 48*x5^2))/(3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-26*x15^2 + 46*x15*x23 - 146*x15*x45 + 146*x23*x45 - 125*x45^2 - 
     55*x15*x5 + 308*x23*x5 - 113*x45*x5 - 33*x5^2)/(3*x34) + 
   (x12*(-8*x15^2 - 4*x23^2 + 132*x23*x34 + 16*x34^2 - 24*x15*x45 + 
      12*x23*x45 + 92*x34*x45 + 99*x45^2 + 4*x15*x5 - 49*x23*x5 - 15*x34*x5 - 
      63*x45*x5 + 3*x5^2))/(3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(8*x15^2 - 36*x15*x23 + 48*x23^2 + 12*x15*x34 - 72*x23*x34 + 
      16*x34^2 + 24*x15*x5 - 104*x23*x5 + 48*x34*x5 + 48*x5^2))/
    (3*(x15*x45 - x23*x5)^2) + (x12^3*(40*x23^2 + 40*x23*x5 + 60*x5^2))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(26*x15^2 - 190*x15*x23 + 254*x23^2 + 26*x15*x34 - 242*x23*x34 + 
      26*x34^2 + 50*x15*x5 - 226*x23*x5 + 76*x34*x5 + 74*x5^2))/
    (3*(x15*x45 - x23*x5)) + (x12^3*(140*x23^2 + 40*x23*x45 + 140*x23*x5 + 
      60*x45*x5 + 200*x5^2))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(94*x23^2 + 328*x23*x45 + 510*x45^2 - 928*x45*x5 + 234*x5^2))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(258*x23^2 + 12*x23*x45 + 136*x45^2 - 470*x23*x5 + 102*x45*x5 + 
      282*x5^2))/(3*x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(80*x15*x23^2 - 60*x23^3 + 80*x23^2*x45 + 120*x23*x45^2 + 
      80*x15*x23*x5 - 360*x23^2*x5 + 80*x23*x45*x5 + 20*x45^2*x5 - 
      60*x23*x5^2))/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-16*x23^3 + 32*x23^2*x34 + 64*x23^2*x45 - 
      72*x23*x34*x45 - 120*x23*x45^2 + 64*x34*x45^2 + 96*x45^3 + 
      96*x23^2*x5 - 32*x23*x34*x5 - 128*x23*x45*x5 + 20*x34*x45*x5 + 
      52*x45^2*x5 - 16*x23*x5^2))/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (32*x15^2*x23 - 84*x15*x23^2 + 52*x23^3 + 52*x15*x23*x34 - 166*x23^2*x34 + 
     52*x23*x34^2 - 80*x23^2*x45 + 58*x23*x45^2 - 10*x45^3 + 6*x15*x23*x5 - 
     38*x23^2*x5 + 32*x23*x34*x5 - 24*x23*x45*x5 + 6*x45^2*x5 - 6*x23*x5^2)/
    (3*(x15*x45 - x23*x5)) + 
   (x12^4*(32*x12*x23^2 + 8*x23^3 - 72*x12*x23*x45 - 48*x23^2*x45 + 
      64*x12*x45^2 + 96*x23*x45^2 - 80*x45^3 - 32*x12*x23*x5 - 48*x23^2*x5 + 
      20*x12*x45*x5 + 80*x23*x45*x5 - 36*x45^2*x5 + 8*x23*x5^2))/
    (3*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^2*(-16*x23^3 + 16*x34^3 + 16*x23^2*x45 - 36*x23*x34*x45 + 
      108*x34^2*x45 - 84*x23*x45^2 + 216*x34*x45^2 + 156*x45^3 - 
      24*x23*x34*x5 - 16*x34^2*x5 - 84*x23*x45*x5 - 72*x34*x45*x5 - 
      68*x45^2*x5 + 16*x23*x5^2))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12^2*(40*x23^3 - 80*x23^2*x45 + 240*x23^2*x5 - 80*x23*x45*x5 + 
      40*x23*x5^2))/(3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^4*(160*x12*x23^2 - 40*x23^3 - 120*x12*x23*x45 - 80*x23^2*x45 + 
      160*x12*x23*x5 + 240*x23^2*x5 - 20*x12*x45*x5 - 80*x23*x45*x5 + 
      40*x23*x5^2))/(3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (52*x23^3 - 120*x23^2*x34 - 130*x23^2*x45 + 
     108*x23*x34*x45 + 104*x23*x45^2 - 32*x34*x45^2 - 26*x45^3 + 
     304*x23^2*x5 - 88*x23*x34*x5 - 168*x23*x45*x5 + 32*x45^2*x5 + 
     40*x23*x5^2)/(3*x12*x15) + 
   (x12*(84*x23^3 - 144*x23^2*x34 - 276*x23^2*x45 + 232*x23*x34*x45 + 
      312*x23*x45^2 - 88*x34*x45^2 - 114*x45^3 - 152*x23^2*x5 + 
      40*x23*x34*x5 + 124*x23*x45*x5 - 2*x34*x45*x5 - 22*x45^2*x5 + 
      52*x23*x5^2))/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-80*x15*x23^2 + 100*x23^3 - 240*x23^2*x45 - 80*x15*x23*x5 + 
      600*x23^2*x5 - 240*x23*x45*x5 + 100*x23*x5^2))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(60*x23^3*x5 + 20*x23^2*x5^2))/(3*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-88*x23^3*x45 + 528*x23^3*x5 - 352*x23^2*x45*x5 + 352*x23^2*x5^2)/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (9*x34^3 + 18*x34^2*x45 + 9*x34*x45^2 - 18*x34^2*x5 - 18*x34*x45*x5 + 
     9*x34*x5^2)/(3*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (x12*(-9*x34^2*x5 - 9*x34*x45*x5 + 9*x34*x5^2))/
    (3*(x12 + x15 - x34 - x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(20*x15*x23^3 - 60*x23^3*x34 + 120*x15*x23^2*x5 - 360*x23^2*x34*x5 + 
      20*x15*x23*x5^2 - 60*x23*x34*x5^2))/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-40*x23^3*x34 + 80*x23^2*x34*x45 - 240*x23^2*x34*x5 + 
      80*x23*x34*x45*x5 - 40*x23*x34*x5^2))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-12*x15^3*x23 + 24*x15^2*x23^2 - 12*x15*x23^3 - 12*x15^2*x23*x34 + 
      36*x15*x23^2*x34 - 24*x23^3*x34 - 12*x15*x23*x34^2 + 48*x23^2*x34^2 - 
      12*x23*x34^3 + 12*x15*x23^2*x5 - 24*x23^3*x5 - 12*x15*x23*x34*x5 + 
      36*x23^2*x34*x5 - 24*x23*x34^2*x5 - 12*x23*x34*x5^2))/
    (3*(x15*x45 - x23*x5)^2) + (10*x15^3 - 30*x15^2*x23 - 2*x15*x23^2 + 
     12*x23^3 + 122*x23^2*x34 - 22*x23*x34^2 - x34^3 + 26*x15^2*x45 - 
     86*x15*x23*x45 + 80*x23^2*x45 + 36*x23*x34*x45 - 70*x34^2*x45 + 
     18*x15*x45^2 + 2*x23*x45^2 - 165*x34*x45^2 - 98*x45^3 - 7*x15^2*x5 - 
     22*x15*x23*x5 + 64*x23^2*x5 + 97*x23*x34*x5 - 11*x34^2*x5 - 
     28*x15*x45*x5 + 136*x23*x45*x5 + 48*x34*x45*x5 + 46*x45^2*x5 + 
     3*x15*x5^2 + 47*x23*x5^2 + 6*x34*x5^2 - 3*x45*x5^2)/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (6*x15^2*x45 + 53*x15*x45^2 - 3*x23*x45^2 + 
     26*x45^3 - 6*x15*x23*x5 + 32*x15*x45*x5 - 164*x23*x45*x5 + 32*x45^2*x5 - 
     29*x23*x5^2 + 13*x45*x5^2)/(3*x12*x34) + 
   (-18*x23^3 + 38*x23^2*x34 - 158*x23^2*x5 + 52*x23*x34*x5 + 76*x23*x45*x5 - 
     24*x23*x5^2 + 26*x45*x5^2)/(3*x12*(x12 + x15 - x34 - x5)) + 
   (-52*x23^3*x34 - 8*x23^3*x45 + 66*x23^2*x34*x45 + 38*x23^2*x45^2 - 
     2*x23*x34*x45^2 - 26*x23*x45^3 - 12*x34*x45^3 - 4*x45^4 - 132*x23^3*x5 - 
     108*x23^2*x34*x5 + 160*x23^2*x45*x5 + 30*x23*x34*x45*x5 - 
     10*x23*x45^2*x5 + 30*x34*x45^2*x5 + 26*x45^3*x5 - 116*x23^2*x5^2 - 
     88*x23*x34*x5^2 - 52*x23*x45*x5^2)/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (90*x23^3*x34 - 192*x23^2*x34^2 + 52*x23*x34^3 - 26*x23^3*x45 + 
     26*x23*x45^3 + 56*x23^3*x5 - 98*x23^2*x34*x5 + 84*x23*x34^2*x5 - 
     100*x23^2*x45*x5 - 42*x23*x45^2*x5 + 18*x45^3*x5 + 32*x23*x34*x5^2 - 
     18*x23*x45*x5^2)/(3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (8*x15*x23^2*x34 - 26*x23^3*x34 + 26*x23^2*x34^2 - 26*x23^3*x45 + 
     54*x23^2*x34*x45 + 52*x23^2*x45^2 - 63*x23*x34*x45^2 - 26*x23*x45^3 + 
     28*x34*x45^3 - 5*x23^2*x34*x5 - 116*x23^2*x45*x5 + 94*x23*x45^2*x5 + 
     3*x34*x45^2*x5 - 22*x45^3*x5 - 6*x23*x45*x5^2)/
    (3*x12*(x15*x45 - x23*x5)) + 
   (x12*(4*x15^4 - 4*x15*x23^3 + 4*x23^3*x34 - 4*x34^4 + 20*x15^3*x45 - 
      8*x23^3*x45 + 36*x23*x34^2*x45 - 52*x34^3*x45 + 40*x15^2*x45^2 - 
      12*x23^2*x45^2 + 132*x23*x34*x45^2 - 184*x34^2*x45^2 + 40*x15*x45^3 + 
      120*x23*x45^3 - 260*x34*x45^3 - 116*x45^4 - 4*x15^3*x5 - 
      36*x15^2*x23*x5 - 4*x23^3*x5 + 24*x23^2*x34*x5 + 32*x23*x34^2*x5 + 
      4*x34^3*x5 - 16*x15^2*x45*x5 - 108*x15*x23*x45*x5 - 60*x23^2*x45*x5 + 
      148*x23*x34*x45*x5 + 40*x34^2*x45*x5 - 24*x15*x45^2*x5 + 
      44*x23*x45^2*x5 + 100*x34*x45^2*x5 + 60*x45^3*x5 + 32*x15*x23*x5^2 + 
      48*x23^2*x5^2 - 24*x23*x34*x5^2 - 4*x23*x45*x5^2))/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (26*x23^2*x45*x5 - 26*x23*x45^2*x5 + 
     12*x23^2*x5^2 + 10*x23*x45*x5^2)/(3*x12*x15*x34) + 
   (x12*(64*x23^3*x45 - 248*x23^3*x5 + 120*x23^2*x45*x5 - 160*x23^2*x5^2 + 
      20*x23*x45*x5^2))/(3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-20*x15*x23^3 + 20*x23^3*x45 - 80*x23^2*x45^2 - 120*x15*x23^2*x5 + 
      80*x23^3*x5 + 120*x23^2*x45*x5 - 80*x23*x45^2*x5 - 20*x15*x23*x5^2 + 
      80*x23^2*x5^2 + 20*x23*x45*x5^2))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(8*x23^3*x34 - 16*x23^2*x34*x45 - 16*x23^2*x45^2 + 
      24*x23*x34*x45^2 + 24*x23*x45^3 - 16*x34*x45^3 - 12*x45^4 + 
      64*x23^3*x5 - 48*x23^2*x34*x5 - 96*x23^2*x45*x5 + 48*x23*x34*x45*x5 + 
      48*x23*x45^2*x5 - 16*x34*x45^2*x5 - 24*x45^3*x5 + 8*x23*x34*x5^2 + 
      32*x23*x45*x5^2))/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12*(20*x23^3*x45^2 - 40*x23^4*x5 + 60*x23^3*x34*x5 - 60*x23^3*x45*x5 + 
      60*x23^2*x45^2*x5 - 120*x23^3*x5^2 + 20*x23^2*x34*x5^2 - 
      20*x23^2*x45*x5^2))/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-12*x15^2*x23^2*x34 + 12*x15*x23^3*x34 - 12*x15*x23^2*x34^2 + 
     16*x23^3*x34^2 - 12*x23^2*x34^3 + 12*x15*x23^2*x34*x5 - 
     12*x23^3*x45*x5 + 4*x23*x45^3*x5 - 16*x23^2*x45*x5^2)/
    (3*(x15*x45 - x23*x5)^2) + 
   (x12*(-20*x23^3*x34*x45 + 160*x23^3*x34*x5 - 120*x23^2*x34*x45*x5 + 
      160*x23^2*x34*x5^2 - 20*x23*x34*x45*x5^2))/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(14*x23^3 + 132*x23^2*x45 + 106*x23*x45^2 + 106*x45^3 - 
      624*x45^2*x5 + 486*x45*x5^2 - 142*x5^3))/(3*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12*(-88*x23^3 - 1320*x23^2*x5 - 1320*x23*x5^2 - 
      88*x5^3))/(3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (52*x23^2*x45 - 26*x23*x45^2 - 474*x23^2*x5 + 
     342*x23*x45*x5 - 94*x45^2*x5 - 326*x23*x5^2 - 110*x45*x5^2 - 80*x5^3)/
    (3*x34*(x12 + x15 - x34 - x5)) + 
   (x12^4*(-40*x15*x23^2 + 20*x23^3 + 60*x23^2*x45 + 40*x23*x45^2 - 
      40*x15*x23*x5 - 20*x23^2*x5 + 60*x23*x45*x5 + 60*x45^2*x5 - 
      60*x15*x5^2 - 40*x23*x5^2 + 80*x45*x5^2 - 60*x5^3))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12*(-48*x15*x23^2 - 24*x15*x23*x45 - 
      48*x23^2*x45 - 24*x23*x45^2 - 28*x15*x23*x5 - 448*x23^2*x5 + 
      20*x23*x45*x5 - 640*x23*x5^2 - 44*x5^3))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-4*x15^3 + 24*x15^2*x23 - 36*x15*x23^2 + 16*x23^3 - 4*x15^2*x34 + 
      36*x15*x23*x34 - 72*x23^2*x34 - 4*x15*x34^2 + 48*x23*x34^2 - 4*x34^3 - 
      8*x15^2*x5 + 40*x15*x23*x5 - 72*x23^2*x5 - 12*x15*x34*x5 + 
      88*x23*x34*x5 - 16*x34^2*x5 - 12*x15*x5^2 + 56*x23*x5^2 - 24*x34*x5^2 - 
      16*x5^3))/(3*(x15*x45 - x23*x5)^2) + 
   (x12^4*(-4*x15^3 + 12*x15^2*x23 - 12*x15*x23^2 + 4*x23^3 + 20*x23^2*x45 + 
      36*x23*x45^2 + 52*x45^3 - 8*x15^2*x5 + 28*x15*x23*x5 - 36*x23^2*x5 - 
      60*x23*x45*x5 - 84*x45^2*x5 - 12*x15*x5^2 + 44*x23*x5^2 + 60*x45*x5^2 - 
      16*x5^3))/(3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-3*x23^2*x34 - 3*x23*x34^2 - 3*x34^3 - 6*x23^2*x45 - 3*x23*x34*x45 - 
     6*x34^2*x45 + 3*x23*x45^2 - 3*x34*x45^2 + 6*x23^2*x5 + 9*x23*x34*x5 + 
     9*x34^2*x5 + 6*x23*x45*x5 + 9*x34*x45*x5 - 3*x45^2*x5 - 9*x23*x5^2 - 
     9*x34*x5^2 + 3*x5^3)/(3*x12*(x15 - x23 + x45 - x5)) + 
   (-3*x23*x45^2 + 6*x23*x45*x5 + 3*x45^2*x5 - 3*x23*x5^2 - 6*x45*x5^2 + 
     3*x5^3)/(3*x34*(x15 - x23 + x45 - x5)) + 
   (x12^3*(4*x15^3 - 12*x15^2*x23 + 12*x15*x23^2 - 4*x23^3 - 20*x23^2*x45 - 
      36*x23*x45^2 - 52*x45^3 + 8*x15^2*x5 - 28*x15*x23*x5 + 36*x23^2*x5 + 
      60*x23*x45*x5 + 84*x45^2*x5 + 12*x15*x5^2 - 44*x23*x5^2 - 60*x45*x5^2 + 
      16*x5^3))/(3*x34*(x15*x45 - x23*x5)^2) + 
   (x12*(24*x15^3 - 74*x15^2*x23 + 76*x15*x23^2 - 26*x23^3 - 102*x23^2*x45 - 
      105*x23*x45^2 - 102*x45^3 + 27*x15^2*x5 - 104*x15*x23*x5 + 
      153*x23^2*x5 + 156*x23*x45*x5 + 150*x45^2*x5 + 24*x15*x5^2 - 
      101*x23*x5^2 - 98*x45*x5^2 + 24*x5^3))/(3*x34*(x15*x45 - x23*x5)) + 
   (-24*x23^3 + 48*x15*x23*x45 + 48*x23*x45^2 - 40*x15*x23*x5 + 
     388*x23^2*x5 - 136*x23*x45*x5 + 640*x23*x5^2 + 44*x5^3)/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(104*x23^3 - 40*x23^2*x45 + 720*x23^2*x5 + 660*x23*x5^2 + 44*x5^3))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(40*x15*x23^2 - 20*x23^3 - 60*x23^2*x45 - 40*x23*x45^2 + 
      40*x15*x23*x5 + 20*x23^2*x5 - 60*x23*x45*x5 - 60*x45^2*x5 + 
      60*x15*x5^2 + 40*x23*x5^2 - 80*x45*x5^2 + 60*x5^3))/
    (3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-20*x23^3 + 120*x23^2*x34 - 120*x23*x34^2 + 20*x34^3 - 
      20*x23^2*x45 - 36*x23*x45^2 - 52*x45^3 + 156*x23^2*x5 - 
      264*x23*x34*x5 + 80*x34^2*x5 + 60*x23*x45*x5 + 84*x45^2*x5 - 
      204*x23*x5^2 + 120*x34*x5^2 - 60*x45*x5^2 + 80*x5^3))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12*(-90*x23^3 + 420*x23^2*x34 - 294*x23*x34^2 + 26*x34^3 - 
      128*x23^2*x45 - 102*x23*x45^2 - 98*x45^3 + 372*x23^2*x5 - 
      500*x23*x34*x5 + 102*x34^2*x5 + 122*x23*x45*x5 + 150*x45^2*x5 - 
      324*x23*x5^2 + 150*x34*x5^2 - 98*x45*x5^2 + 98*x5^3))/
    (3*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-40*x23^3 + 40*x23^2*x34 - 60*x23^2*x45 - 40*x23*x45^2 + 
      40*x23^2*x5 + 40*x23*x34*x5 - 60*x23*x45*x5 - 60*x45^2*x5 + 
      80*x23*x5^2 + 60*x34*x5^2 - 80*x45*x5^2 + 120*x5^3))/
    (3*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12*(4*x23^3*x34*x45 - 4*x23^3*x45^2 + 
      12*x23*x45^4 - 4*x34*x45^4 - 8*x45^5 + 16*x23^4*x5 - 32*x23^3*x34*x5 + 
      24*x23^2*x34*x45*x5 - 48*x23^2*x45^2*x5 + 16*x23*x34*x45^2*x5 + 
      24*x23*x45^3*x5 + 4*x34*x45^3*x5 + 8*x45^4*x5 - 32*x23^2*x34*x5^2 + 
      32*x23^2*x45*x5^2 - 12*x23*x34*x45*x5^2 - 28*x23*x45^2*x5^2 - 
      16*x23^2*x5^3))/(3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (-22*x23^3*x34*x45 - 4*x23^3*x45^2 + 40*x23^2*x34*x45^2 + 12*x23^2*x45^3 - 
     14*x23*x34*x45^3 - 12*x23*x45^4 - 4*x34*x45^4 + 4*x45^5 - 44*x23^4*x5 + 
     20*x23^3*x34*x5 + 46*x23^3*x45*x5 - 76*x23^2*x34*x45*x5 + 
     10*x23^2*x45^2*x5 + 94*x23*x34*x45^2*x5 - 8*x23*x45^3*x5 - 
     18*x34*x45^3*x5 - 4*x45^4*x5 - 160*x23^3*x5^2 - 68*x23^2*x34*x5^2 + 
     78*x23^2*x45*x5^2 + 34*x23*x34*x45*x5^2 - 6*x23*x45^2*x5^2 + 
     12*x23^2*x5^3)/(3*x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (40*x23^3*x45^2 + 120*x15*x23^3*x5 - 20*x23^4*x5 - 120*x23^3*x45*x5 + 
     120*x23^2*x45^2*x5 + 40*x15*x23^2*x5^2 - 40*x23^2*x45*x5^2 + 
     20*x23^2*x5^3)/(3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (20*x23^3*x34^2 - 20*x23^3*x45^2 + 20*x23^4*x5 - 
     80*x23^3*x34*x5 + 120*x23^2*x34^2*x5 - 120*x23^2*x45^2*x5 + 
     120*x23^3*x5^2 - 80*x23^2*x34*x5^2 + 20*x23*x34^2*x5^2 - 
     20*x23*x45^2*x5^2 + 20*x23^2*x5^3)/
    (3*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-128*x23^3*x45*x5 + 376*x23^3*x5^2 - 80*x23^2*x45*x5^2 + 40*x23^2*x5^3)/
    (3*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-8*x15^4*x45 + 12*x15^3*x23*x45 - 4*x15*x23^3*x45 + 4*x23^3*x34*x45 - 
     12*x23*x34^3*x45 + 8*x34^4*x45 - 40*x15^3*x45^2 + 48*x15^2*x23*x45^2 - 
     8*x23^3*x45^2 + 24*x23^2*x34*x45^2 - 84*x23*x34^2*x45^2 + 
     56*x34^3*x45^2 - 80*x15^2*x45^3 + 72*x15*x23*x45^3 + 36*x23^2*x45^3 - 
     168*x23*x34*x45^3 + 140*x34^2*x45^3 - 80*x15*x45^4 - 60*x23*x45^4 + 
     160*x34*x45^4 + 32*x45^5 + 8*x15^3*x23*x5 - 12*x15^2*x23^2*x5 + 
     24*x23^3*x34*x5 - 8*x23*x34^3*x5 + 8*x15^3*x45*x5 + 
     80*x15^2*x23*x45*x5 - 120*x15*x23^2*x45*x5 + 12*x23^3*x45*x5 + 
     108*x23^2*x34*x45*x5 - 72*x23*x34^2*x45*x5 - 8*x34^3*x45*x5 + 
     32*x15^2*x45^2*x5 + 192*x15*x23*x45^2*x5 - 60*x23^2*x45^2*x5 - 
     160*x23*x34*x45^2*x5 - 44*x34^2*x45^2*x5 + 48*x15*x45^3*x5 + 
     72*x23*x45^3*x5 - 80*x34*x45^3*x5 - 16*x45^4*x5 - 8*x15^2*x23*x5^2 - 
     40*x15*x23^2*x5^2 + 48*x23^3*x5^2 + 48*x23^2*x34*x5^2 + 
     8*x23*x34^2*x5^2 - 76*x15*x23*x45*x5^2 - 76*x23^2*x45*x5^2 + 
     68*x23*x34*x45*x5^2 - 52*x23*x45^2*x5^2 + 40*x23^2*x5^3)/
    (3*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (44*x23^3*x34*x45 + 40*x23^4*x5 - 
     440*x23^3*x34*x5 - 208*x23^3*x45*x5 + 352*x23^2*x34*x45*x5 + 
     1048*x23^3*x5^2 - 352*x23^2*x34*x5^2 - 416*x23^2*x45*x5^2 + 
     160*x23^2*x5^3)/(3*x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-3*x34^4 - 9*x34^3*x45 - 9*x34^2*x45^2 - 3*x34*x45^3 + 9*x34^3*x5 + 
     18*x34^2*x45*x5 + 9*x34*x45^2*x5 - 9*x34^2*x5^2 - 9*x34*x45*x5^2 + 
     3*x34*x5^3)/(3*x12*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (10*x23^3*x34 - 32*x23^2*x34^2 - 3*x23*x34^3 - 3*x34^4 - 10*x15^3*x45 + 
     38*x15^2*x23*x45 - 46*x15*x23^2*x45 + 28*x23^3*x45 - 12*x23^2*x34*x45 - 
     44*x23*x34^2*x45 + x34^3*x45 - 18*x15^2*x45^2 + 66*x15*x23*x45^2 - 
     42*x23^2*x45^2 - 105*x23*x34*x45^2 + 25*x34^2*x45^2 + 6*x15*x45^3 - 
     46*x23*x45^3 + 35*x34*x45^3 + 40*x45^4 + 10*x15^2*x23*x5 - 
     38*x15*x23^2*x5 + 46*x23^3*x5 + 111*x23^2*x34*x5 - x23*x34^2*x5 + 
     9*x34^3*x5 + 7*x15^2*x45*x5 + 12*x15*x23*x45*x5 - 2*x23^2*x45*x5 + 
     3*x23*x34*x45*x5 + 11*x34^2*x45*x5 + 24*x15*x45^2*x5 - 
     104*x23*x45^2*x5 - 27*x34*x45^2*x5 - 2*x45^3*x5 - 7*x15*x23*x5^2 + 
     6*x23^2*x5^2 - 2*x23*x34*x5^2 - 9*x34^2*x5^2 - 3*x15*x45*x5^2 - 
     52*x23*x45*x5^2 - 6*x34*x45*x5^2 + 3*x23*x5^3 + 3*x34*x5^3)/
    (3*x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (9*x34^3*x5 + 18*x34^2*x45*x5 + 
     9*x34*x45^2*x5 - 18*x34^2*x5^2 - 18*x34*x45*x5^2 + 9*x34*x5^3)/
    (3*(x12 + x15 - x34 - x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-40*x23^3*x34^2 + 60*x23^2*x34^3 - 12*x23*x34^4 + 12*x23^4*x5 - 
      48*x23^3*x34*x5 + 84*x23^2*x34^2*x5 - 36*x23*x34^3*x5 - 
      4*x23*x45^3*x5 + 36*x23^2*x34*x5^2 - 36*x23*x34^2*x5^2 + 
      16*x23^2*x45*x5^2 - 12*x23*x34*x5^3))/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (-40*x23^4*x34*x5 + 80*x23^3*x34*x45*x5 - 
     240*x23^3*x34*x5^2 + 80*x23^2*x34*x45*x5^2 - 40*x23^2*x34*x5^3)/
    (3*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (20*x23^3*x34^2*x45 + 40*x23^3*x34*x45^2 + 20*x23^3*x45^3 + 
     20*x15*x23^4*x5 - 20*x23^4*x34*x5 + 80*x15*x23^3*x45*x5 - 
     160*x23^3*x34*x45*x5 + 120*x23^2*x34^2*x45*x5 - 80*x23^3*x45^2*x5 + 
     240*x23^2*x34*x45^2*x5 + 120*x23^2*x45^3*x5 + 120*x15*x23^3*x5^2 - 
     80*x23^4*x5^2 - 120*x23^3*x34*x5^2 + 80*x15*x23^2*x45*x5^2 - 
     160*x23^2*x34*x45*x5^2 + 20*x23*x34^2*x45*x5^2 - 80*x23^2*x45^2*x5^2 + 
     40*x23*x34*x45^2*x5^2 + 20*x23*x45^3*x5^2 + 20*x15*x23^2*x5^3 - 
     80*x23^3*x5^3 - 20*x23^2*x34*x5^3)/
    (3*x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-3*x23^2*x45^2 + 3*x23*x45^3 + 6*x23^2*x45*x5 - 3*x23*x45^2*x5 - 
     3*x45^3*x5 - 3*x23^2*x5^2 - 3*x23*x45*x5^2 + 6*x45^2*x5^2 + 3*x23*x5^3 - 
     3*x45*x5^3)/(3*x12*x34*(x15 - x23 + x45 - x5)) + 
   (-30*x23^3*x34^2 + 26*x23^2*x34^3 + 6*x23^4*x5 + 12*x23^3*x34*x5 - 
     18*x23^2*x34^2*x5 - 78*x23^3*x45*x5 + 78*x23^2*x45^2*x5 - 
     26*x23*x45^3*x5 + 20*x23^3*x5^2 + 18*x23^2*x34*x5^2 - 
     226*x23^2*x45*x5^2 + 120*x23*x45^2*x5^2 - 22*x45^3*x5^2 - 
     18*x23^2*x5^3 - 6*x23*x45*x5^3)/(3*x12*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (4*x15^4*x45^2 - 12*x15^3*x23*x45^2 + 
     12*x15^2*x23^2*x45^2 - 4*x15*x23^3*x45^2 + 4*x23^3*x34*x45^2 - 
     12*x23^2*x34^2*x45^2 + 12*x23*x34^3*x45^2 - 4*x34^4*x45^2 + 
     20*x15^3*x45^3 - 48*x15^2*x23*x45^3 + 36*x15*x23^2*x45^3 - 
     4*x23^3*x45^3 - 36*x23^2*x34*x45^3 + 48*x23*x34^2*x45^3 - 
     20*x34^3*x45^3 + 40*x15^2*x45^4 - 72*x15*x23*x45^4 + 12*x23^2*x45^4 + 
     72*x23*x34*x45^4 - 40*x34^2*x45^4 + 40*x15*x45^5 - 12*x23*x45^5 - 
     40*x34*x45^5 + 4*x45^6 + 4*x23^4*x34*x5 - 4*x23^3*x34^2*x5 - 
     8*x15^3*x23*x45*x5 + 24*x15^2*x23^2*x45*x5 - 24*x15*x23^3*x45*x5 + 
     12*x23^4*x45*x5 + 20*x23^3*x34*x45*x5 - 24*x23^2*x34^2*x45*x5 + 
     8*x23*x34^3*x45*x5 - 4*x15^3*x45^2*x5 - 44*x15^2*x23*x45^2*x5 + 
     120*x15*x23^2*x45^2*x5 - 68*x23^3*x45^2*x5 - 84*x23^2*x34*x45^2*x5 + 
     28*x23*x34^2*x45^2*x5 + 4*x34^3*x45^2*x5 - 16*x15^2*x45^3*x5 - 
     84*x15*x23*x45^3*x5 + 108*x23^2*x45^3*x5 + 40*x23*x34*x45^3*x5 + 
     16*x34^2*x45^3*x5 - 24*x15*x45^4*x5 - 48*x23*x45^4*x5 + 
     24*x34*x45^4*x5 - 4*x45^5*x5 + 4*x15^2*x23^2*x5^2 - 12*x15*x23^3*x5^2 + 
     12*x23^4*x5^2 + 24*x23^3*x34*x5^2 - 4*x23^2*x34^2*x5^2 + 
     8*x15^2*x23*x45*x5^2 + 28*x15*x23^2*x45*x5^2 - 72*x23^3*x45*x5^2 - 
     4*x23^2*x34*x45*x5^2 - 8*x23*x34^2*x45*x5^2 + 44*x15*x23*x45^2*x5^2 + 
     28*x23^2*x45^2*x5^2 - 32*x23*x34*x45^2*x5^2 + 40*x23*x45^3*x5^2 - 
     4*x15*x23^2*x5^3 - 4*x23^3*x5^3 + 4*x23^2*x34*x5^3 - 36*x23^2*x45*x5^3)/
    (3*x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (20*x23^3*x34^3 - 12*x23^2*x34^4 - 12*x23^4*x34*x5 + 8*x23^3*x34^2*x5 - 
     12*x23^2*x34^3*x5 + 12*x23^4*x5^2 - 12*x23^3*x34*x5^2 + 
     12*x23^3*x45*x5^2 - 20*x23^2*x45^2*x5^2 + 8*x23*x45^3*x5^2 + 
     16*x23^3*x5^3 - 20*x23^2*x45*x5^3)/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (20*x23^4*x34*x5 - 20*x23^4*x45*x5 + 
     80*x23^3*x45^2*x5 - 160*x23^4*x5^2 + 120*x23^3*x34*x5^2 - 
     120*x23^3*x45*x5^2 + 80*x23^2*x45^2*x5^2 - 160*x23^3*x5^3 + 
     20*x23^2*x34*x5^3 - 20*x23^2*x45*x5^3)/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-4*x15*x23^3*x34^2 - 4*x23^3*x34^3 + 8*x23^3*x34^2*x5 + 
     12*x23^3*x34*x45*x5 - 12*x23^2*x34*x45^2*x5 + 4*x23*x34*x45^3*x5 - 
     24*x23^3*x45*x5^2 - 4*x23^2*x34*x45*x5^2 + 16*x23^2*x45^2*x5^2 - 
     4*x23*x45^3*x5^2 + 4*x23^2*x45*x5^3)/(3*x12*(x15*x45 - x23*x5)^2) + 
   (4*x23^3*x34*x45^2 - 4*x23^3*x45^3 + 12*x23^2*x45^4 - 12*x23*x34*x45^4 - 
     12*x23*x45^5 + 8*x34*x45^5 + 4*x45^6 - 8*x23^4*x34*x5 + 
     16*x23^4*x45*x5 - 16*x23^3*x34*x45*x5 - 44*x23^3*x45^2*x5 + 
     72*x23^2*x34*x45^2*x5 + 36*x23^2*x45^3*x5 - 40*x23*x34*x45^3*x5 - 
     4*x23*x45^4*x5 - 8*x34*x45^4*x5 - 4*x45^5*x5 - 16*x23^4*x5^2 - 
     48*x23^3*x34*x5^2 + 48*x23^3*x45*x5^2 + 16*x23^2*x34*x45*x5^2 - 
     44*x23^2*x45^2*x5^2 + 44*x23*x34*x45^2*x5^2 + 12*x23*x45^3*x5^2 - 
     16*x23^3*x5^3 - 40*x23^2*x34*x5^3 + 16*x23^2*x45*x5^3)/
    (3*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (64*x23^3*x45*x5^2 - 168*x23^3*x5^3 + 20*x23^2*x45*x5^3)/
    (3*x12*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-64*x23^3*x45 + 456*x23^3*x5 - 720*x23^2*x45*x5 - 560*x23^2*x5^2 - 
      660*x23*x45*x5^2 - 1572*x23*x5^3 - 44*x45*x5^3 - 132*x5^4))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (24*x15*x23^3 + 48*x15*x23^2*x34 + 24*x23^3*x34 + 48*x23^3*x45 - 
     24*x15*x23*x34*x45 + 48*x23^2*x34*x45 - 24*x15*x23*x45^2 - 
     24*x23*x34*x45^2 - 24*x23*x45^3 - 124*x15*x23^2*x5 + 124*x23^3*x5 + 
     68*x15*x23*x34*x5 + 60*x23^2*x34*x5 - 8*x15*x23*x45*x5 - 
     272*x23^2*x45*x5 + 116*x23*x34*x45*x5 + 24*x15*x45^2*x5 - 
     8*x23*x45^2*x5 + 24*x45^3*x5 - 20*x15*x23*x5^2 + 44*x23^2*x5^2 - 
     84*x23*x45*x5^2 - 348*x23*x5^3 + 44*x45*x5^3 - 44*x5^4)/
    (3*x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(40*x23^3*x34 - 120*x23^2*x34^2 + 60*x23*x34^3 - 4*x34^4 - 
      4*x23^3*x45 - 4*x23^2*x45^2 - 4*x23*x45^3 - 4*x45^4 + 56*x23^3*x5 - 
      180*x23^2*x34*x5 + 160*x23*x34^2*x5 - 20*x34^3*x5 + 16*x23^2*x45*x5 + 
      16*x23*x45^2*x5 + 16*x45^3*x5 - 96*x23^2*x5^2 + 156*x23*x34*x5^2 - 
      40*x34^2*x5^2 - 24*x23*x45*x5^2 - 24*x45^2*x5^2 + 72*x23*x5^3 - 
      40*x34*x5^3 + 16*x45*x5^3 - 20*x5^4))/(3*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + 
   (x12^2*(-4*x15^4 + 12*x15^3*x23 - 12*x15^2*x23^2 + 4*x15*x23^3 - 
      4*x23^3*x45 - 4*x23^2*x45^2 - 4*x23*x45^3 - 4*x45^4 - 4*x15^3*x5 + 
      16*x15^2*x23*x5 - 24*x15*x23^2*x5 + 16*x23^3*x5 + 16*x23^2*x45*x5 + 
      16*x23*x45^2*x5 + 16*x45^3*x5 - 4*x15^2*x5^2 + 16*x15*x23*x5^2 - 
      24*x23^2*x5^2 - 24*x23*x45*x5^2 - 24*x45^2*x5^2 - 4*x15*x5^3 + 
      16*x23*x5^3 + 16*x45*x5^3 - 4*x5^4))/(3*x34*(x15*x45 - x23*x5)^2) + 
   (x12^3*(4*x23^3*x45 + 4*x23^2*x45^2 + 4*x23*x45^3 + 4*x45^4 - 
      68*x45^3*x5 + 108*x45^2*x5^2 - 76*x45*x5^3 + 20*x5^4))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12*(26*x23^3*x45 - 102*x45^3*x5 + 150*x45^2*x5^2 - 98*x45*x5^3 + 
      24*x5^4))/(3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-26*x23^2*x45*x5 + 26*x23*x45^2*x5 + 230*x23^2*x5^2 - 226*x23*x45*x5^2 + 
     60*x45^2*x5^2 + 352*x23*x5^3 - 28*x45*x5^3 + 44*x5^4)/
    (3*x12*x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(20*x23^3*x45 - 80*x45*x5^3 + 60*x5^4))/
    (3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (24*x15*x23*x45^2 + 24*x23*x45^3 + 
     216*x15*x23^2*x5 - 184*x15*x23*x45*x5 + 392*x23^2*x45*x5 - 
     24*x15*x45^2*x5 - 184*x23*x45^2*x5 - 24*x45^3*x5 + 564*x15*x23*x5^2 + 
     440*x23^2*x5^2 + 756*x23*x45*x5^2 + 44*x15*x5^3 + 912*x23*x5^3 + 
     44*x45*x5^3 + 88*x5^4)/(3*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (44*x23^3*x34 - 544*x23^3*x5 + 660*x23^2*x34*x5 + 704*x23^2*x45*x5 + 
     496*x23^2*x5^2 + 660*x23*x34*x5^2 + 704*x23*x45*x5^2 + 1920*x23*x5^3 + 
     44*x34*x5^3 + 176*x5^4)/(3*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-20*x23^3*x34*x45^2 + 20*x15*x23^4*x5 - 60*x15*x23^3*x34*x5 + 
     20*x23^4*x34*x5 - 20*x23^4*x45*x5 + 60*x23^3*x34*x45*x5 + 
     80*x23^3*x45^2*x5 - 60*x23^2*x34*x45^2*x5 + 120*x15*x23^3*x5^2 + 
     20*x23^4*x5^2 - 20*x15*x23^2*x34*x5^2 + 60*x23^3*x34*x5^2 - 
     120*x23^3*x45*x5^2 + 20*x23^2*x34*x45*x5^2 + 80*x23^2*x45^2*x5^2 + 
     20*x15*x23^2*x5^3 + 120*x23^3*x5^3 - 20*x23^2*x45*x5^3 + 20*x23^2*x5^4)/
    (3*x12*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-20*x23^4*x34*x45*x5 - 40*x23^5*x5^2 + 160*x23^4*x34*x5^2 + 
     80*x23^4*x45*x5^2 - 120*x23^3*x34*x45*x5^2 - 240*x23^4*x5^3 + 
     160*x23^3*x34*x5^3 + 80*x23^3*x45*x5^3 - 20*x23^2*x34*x45*x5^3 - 
     40*x23^3*x5^4)/(3*x12*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (4*x23^3*x34*x45^3 - 12*x23^2*x34*x45^4 + 
     12*x23*x34*x45^5 - 4*x34*x45^6 - 12*x23^4*x34*x45*x5 + 
     4*x23^4*x45^2*x5 + 44*x23^3*x34*x45^2*x5 - 12*x23^3*x45^3*x5 - 
     48*x23^2*x34*x45^3*x5 + 12*x23^2*x45^4*x5 + 12*x23*x34*x45^4*x5 - 
     4*x23*x45^5*x5 + 4*x34*x45^5*x5 - 8*x23^5*x5^2 - 16*x23^4*x34*x5^2 + 
     32*x23^4*x45*x5^2 + 24*x23^3*x34*x45*x5^2 - 36*x23^3*x45^2*x5^2 + 
     12*x23^2*x34*x45^2*x5^2 + 8*x23^2*x45^3*x5^2 - 20*x23*x34*x45^3*x5^2 + 
     4*x23*x45^4*x5^2 - 16*x23^3*x34*x5^3 + 16*x23^3*x45*x5^3 + 
     20*x23^2*x34*x45*x5^3 - 16*x23^2*x45^2*x5^3 + 8*x23^3*x5^4)/
    (3*x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (-3*x34^4*x5 - 9*x34^3*x45*x5 - 9*x34^2*x45^2*x5 - 3*x34*x45^3*x5 + 
     9*x34^3*x5^2 + 18*x34^2*x45*x5^2 + 9*x34*x45^2*x5^2 - 9*x34^2*x5^3 - 
     9*x34*x45*x5^3 + 3*x34*x5^4)/(3*x12*(x12 + x15 - x34 - x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-4*x23^3*x34^4 + 4*x23^4*x34^2*x5 + 
     4*x23^3*x34^3*x5 - 12*x23^4*x34*x5^2 - 4*x23^3*x34^2*x5^2 + 
     24*x23^4*x5^3 + 4*x23^3*x34*x5^3 - 40*x23^3*x45*x5^3 + 
     20*x23^2*x45^2*x5^3 - 4*x23*x45^3*x5^3 - 4*x23^3*x5^4 + 
     4*x23^2*x45*x5^4)/(3*x12*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (44*x23^3*x34*x45 + 44*x23^3*x45^2 - 116*x23^4*x5 + 268*x23^3*x34*x5 + 
     136*x23^3*x45*x5 - 44*x23^2*x34*x45*x5 - 44*x23^2*x45^2*x5 - 
     340*x23^3*x5^2 + 124*x23^2*x34*x5^2 + 432*x23^2*x45*x5^2 - 
     44*x23*x34*x45*x5^2 - 44*x23*x45^2*x5^2 - 148*x23^2*x5^3 - 
     348*x23*x34*x5^3 - 568*x23*x45*x5^3 + 44*x34*x45*x5^3 + 44*x45^2*x5^3 - 
     716*x23*x5^4 - 44*x34*x5^4 - 88*x5^5)/(3*x12*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-16*x15*x23*x45^2*x5 + 24*x15*x45^3*x5 - 64*x23*x45^3*x5 + 24*x45^4*x5 - 
     128*x15*x23^2*x5^2 + 112*x15*x23*x45*x5^2 - 224*x23^2*x45*x5^2 - 
     44*x15*x45^2*x5^2 + 232*x23*x45^2*x5^2 - 44*x45^3*x5^2 - 
     368*x15*x23*x5^3 - 152*x23^2*x5^3 + 44*x15*x45*x5^3 - 584*x23*x45*x5^3 + 
     44*x45^2*x5^3 - 44*x15*x5^4 - 368*x23*x5^4 - 44*x45*x5^4 - 44*x5^5)/
    (3*x12*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-4*x45^4*x5 + 16*x45^3*x5^2 - 24*x45^2*x5^3 + 16*x45*x5^4 - 
      4*x5^5))/(3*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (128*x23^3*x45*x5 - 1224*x23^3*x5^2 + 1640*x23^2*x45*x5^2 - 
     1580*x23^2*x5^3 + 1440*x23*x45*x5^3 + 1104*x23*x5^4 + 88*x45*x5^4 + 
     132*x5^5)/(3*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (20*x23^4*x45^2*x5 - 20*x23^5*x5^2 + 100*x23^4*x34*x5^2 - 
     100*x23^4*x45*x5^2 + 200*x23^3*x45^2*x5^2 - 100*x23^4*x5^3 + 
     200*x23^3*x34*x5^3 - 200*x23^3*x45*x5^3 + 100*x23^2*x45^2*x5^3 + 
     100*x23^3*x5^4 + 20*x23^2*x34*x5^4 - 20*x23^2*x45*x5^4 + 20*x23^2*x5^5)/
    (3*x12*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (-64*x23^3*x45*x5^2 + 664*x23^3*x5^3 - 
     860*x23^2*x45*x5^3 + 1300*x23^2*x5^4 - 760*x23*x45*x5^4 - 192*x23*x5^5 - 
     44*x45*x5^5 - 44*x5^6)/(3*x12*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)), 
 g1L[19] -> (64*x12^2)/x15 + (384*x12^3)/(x15*x34) + 
   (192*x12^2)/(x12 + x15 - x34 - x5) + 
   (384*x12^4)/(x34^2*(x12 + x15 - x34 - x5)) - 
   (384*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(896*x23 - 640*x45 - 128*x5))/(x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(512*x23 - 128*x45 + 64*x5))/(x15*x34) + 
   (x12^2*(-512*x23 + 384*x45 + 64*x5))/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-1024*x23 + 512*x45 + 128*x5))/(x15^2*x34) + 
   (x12^3*(-896*x23 + 640*x45 + 128*x5))/(x15*x34^2) + 
   (256*x12^3)/(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) + 
   (256*x12^2*x23)/(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) - 
   (256*x12^4)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (128*x12^3*x23)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^3*(1024*x23^2 - 1024*x23*x45 + 256*x45^2))/
    (x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^4*(-384*x15 + 896*x23 - 640*x45 - 128*x5))/
    (x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^4*(1024*x23 - 512*x45 - 128*x5))/
    (x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^3*(-1024*x23 + 512*x45 - 128*x5))/
    (x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-1024*x23^2 + 1024*x23*x45 - 256*x45^2 - 128*x45*x5))/
    (x15^2*x34) + (x12^2*(-1024*x23^2 + 1024*x23*x45 - 256*x45^2 - 
      256*x23*x5 - 128*x45*x5))/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + 
      x34*x5)) + (x12^2*(-512*x23^2 + 768*x23*x45 - 256*x45^2 + 128*x23*x5 - 
      128*x45*x5))/(x15*x34^2) + 
   (x12^2*(512*x23^2 - 768*x23*x45 + 256*x45^2 - 128*x23*x5 + 128*x45*x5))/
    (x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(512*x23^2 - 768*x23*x45 + 256*x45^2 - 128*x23*x5 + 128*x45*x5))/
    (x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^3*(1024*x23*x5 - 512*x45*x5 - 128*x5^2))/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^3*(512*x23^2 - 768*x23*x45 + 256*x45^2 - 1024*x23*x5 + 768*x45*x5 + 
      128*x5^2))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-512*x23^2*x5 + 768*x23*x45*x5 - 256*x45^2*x5 + 128*x23*x5^2 - 
      128*x45*x5^2))/(x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(1024*x23^2*x5 - 1024*x23*x45*x5 + 256*x45^2*x5 + 128*x45*x5^2))/
    (x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)), 
 g1L[20] -> (-3*x12^2)/(2*x15) - (4*x12^2)/x34 - 
   (3*x12^2*x34)/(2*x15*(x15 - x23 - x34)) + (x12^2*(17*x23 - 5*x45))/
    (2*x15*x34) + (8*x12*x45)/x34 - (4*x45^2)/x34 + 
   (x34*x45^2 + x45^3)/(2*x15*(x15 - x23)) + 
   (x12*(-4*x23 + 6*x34 + 7*x45 - 8*x5))/(2*x15) - 
   x12^2/(2*(x12 + x15 - x34 - x5)) - 
   (7*x12^3)/(x34*(x12 + x15 - x34 - x5)) - 
   (x12*x45^3)/(2*x15*(x15 - x23)*(x12 + x15 - x34 - x5)) + 
   (x12*(-12*x23 - 16*x34 + 15*x45 - 22*x5))/(2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-16*x34 + 20*x45 - 20*x5))/(2*(x15 - x23)*
     (x12 + x15 - x34 - x5)) + (x12^2*(-11*x23 - 4*x45 - 4*x5))/
    (2*x34*(x12 + x15 - x34 - x5)) + 
   (x45^3*x5)/(2*x15*(x15 - x23)*(x12 + x15 - x34 - x5)) - 
   (3*x5^3)/(2*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(-6*x34 - 9*x45 + 9*x5))/(2*(x15 - x23 - x34)) + 
   (x12*(16*x34 - 16*x45 + 16*x5))/(2*(x15 - x23)) + 
   (x12^3*(-30*x23^2 + 15*x23*x45 - 10*x23*x5))/
    (2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(4*x23^2 - 2*x23*x45 - 3*x23*x5))/(2*x15*x34) + 
   (5*x12^2*x34^2)/(2*(x15 - x23)*(x15*x45 - x23*x5)) + 
   (x12*(-5*x23*x34^2 - 10*x34^3))/(2*(x15 - x23)*(x15*x45 - x23*x5)) + 
   (x12^3*(5*x23 + 15*x45))/(2*x34*(x15*x45 - x23*x5)) - 
   (5*x12^3*x34^2)/(2*(x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^4*(-5*x23 - 15*x45))/
    (2*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(5*x23 + 15*x45))/(2*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) - 
   (5*x12^3)/(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
     x15*x45 + x34*x45 + x23*x5) + 
   (5*x12^4)/(2*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + (x12^3*(15*x23 - 10*x45))/
    (2*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (5*x12^3*x45)/
    (2*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (5*x12^4*x45)/
    (2*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^2*(-5*x15 + 5*x34 + 5*x45))/
    (2*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-15*x23^2 + 15*x23*x45 - 5*x45^2))/
    (2*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(10*x15*x45 - 15*x23*x45 - 10*x34*x45 + 5*x45^2 - 10*x23*x5))/
    (2*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (5*x12^3*x23^3*x45)/
    (2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(15*x15*x23 - 75*x23^2 + 45*x23*x45 - 
      25*x23*x5))/(2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^4*(-60*x23^2 + 30*x23*x45 - 20*x23*x5))/
    (2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(15*x23^2 - 15*x23*x34 - 30*x23*x45 + 5*x34*x45 + 10*x45^2 + 
      5*x23*x5))/(2*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(-15*x15*x23 + 45*x23^2 - 45*x23*x45 + 15*x23*x5))/
    (2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-4*x23^3 + 4*x23^2*x45 - 8*x23^2*x5))/
    (2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-5*x23^3 - 5*x23^2*x5))/(2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12*(6*x34^2 + 9*x34*x45 - 12*x34*x5))/
    (2*x15*(x15 - x23 - x34)) + 
   (x12^3*(20*x23^3 + 30*x23^2*x34 - 15*x23*x34*x45 + 10*x23*x34*x5))/
    (2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-15*x15*x23^2 + 45*x23^2*x34 - 5*x15*x23*x5 + 15*x23*x34*x5))/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(15*x34^3 + 5*x34^2*x5))/(2*(x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (5*x23^2*x34^2 + 5*x23*x34^3 + 5*x34^4 - 
     5*x23*x34^2*x5)/(2*(x15 - x23)*(x15*x45 - x23*x5)) + 
   (x12*(-15*x34^4 - 10*x34^3*x5))/(2*(x15 - x23)*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (5*x34^5 + 5*x34^4*x5)/
    (2*(x15 - x23)*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(15*x23^2 - 5*x34^2 - 5*x45^2 - 5*x45*x5))/
    (2*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(4*x45^2 - 16*x23*x5 - 4*x45*x5))/(2*x15*(x12 + x15 - x34 - x5)) + 
   (x12*(5*x45^2 + 5*x45*x5))/(2*(x15*x45 - x23*x5)) + 
   (x12^3*(15*x15*x23^2 - 5*x23^3 - 15*x23^2*x45 + 15*x23*x45^2 + 
      5*x15*x23*x5 - 15*x23^2*x5 - 5*x23*x45*x5))/
    (2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(12*x23^3 - 15*x23^2*x45 + 30*x23^2*x5 - 5*x23*x45*x5))/
    (2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^4*(30*x12*x23^2 - 10*x23^3 - 15*x12*x23*x45 - 15*x23^2*x45 + 
      10*x12*x23*x5 + 30*x23^2*x5 - 5*x23*x45*x5))/
    (2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(5*x23^3 - 15*x23^2*x45 + 15*x23*x34*x45 + 
      15*x23*x45^2 - 10*x34*x45^2 - 5*x45^3 + 15*x23^2*x5 + 15*x23*x34*x5 - 
      5*x23*x45*x5))/(2*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-5*x15*x45^2 + 15*x23*x45^2 + 5*x34*x45^2 - 5*x45^3 + 10*x23*x45*x5)/
    (2*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(-5*x23^3*x34 + 5*x23^3*x45 - 
      10*x23^2*x45^2 + 20*x23^3*x5 - 5*x23^2*x34*x5 + 5*x23^2*x45*x5))/
    (2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12^2*(-10*x23^3*x34 + 15*x23^2*x34*x45 - 
      30*x23^2*x34*x5 + 5*x23*x34*x45*x5))/
    (2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-5*x23^3*x34 + 15*x23^2*x34*x45 - 15*x23*x34*x45^2 + 5*x34*x45^3 + 
     15*x23^3*x5 - 15*x23^2*x45*x5 - 5*x23*x34*x45*x5 + 5*x23*x45^2*x5)/
    (2*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(-40*x23^2 - 10*x23*x45 - 45*x23*x5 - 15*x45*x5 - 51*x5^2))/
    (2*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-19*x23^2 + 4*x23*x34 - 3*x34^2 + 25*x23*x45 - 7*x34*x45 - 13*x45^2 - 
     20*x23*x5 + 12*x34*x5 + 25*x45*x5 - 21*x5^2)/(2*x15) + 
   (x12^3*(-10*x23^2 - 10*x23*x5 - 15*x5^2))/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(-12*x45^2 + 24*x45*x5 - 12*x5^2))/(2*(x15 - x23)*x34*
     (x12 + x15 - x34 - x5)) + 
   (x12*(-4*x23^2 + 10*x23*x45 - 8*x45^2 + 13*x23*x5 + 32*x45*x5 - 11*x5^2))/
    (2*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(10*x15*x23 - 6*x23^2 - 6*x23*x45 - 5*x23*x5 - x5^2))/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-13*x15*x23 + 16*x23^2 - 5*x23*x45 + 5*x23*x5 + x5^2))/
    (2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(10*x23^2 + 20*x23*x5 + 2*x5^2))/(2*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (5*x23*x34 - 6*x34^2 - 2*x23*x45 - 5*x34*x45 + 2*x45^2 + 2*x23*x5 + 
     8*x34*x5 - 6*x45*x5 + 4*x5^2)/(2*(x15 - x23)) + 
   (5*x23^2 + 6*x23*x34 + 6*x34^2 - 2*x23*x45 - 2*x34*x45 - 16*x23*x5 - 
     13*x34*x5 + 13*x45*x5 + 4*x5^2)/(2*(x12 + x15 - x34 - x5)) + 
   (x12*(12*x45^2 - 24*x45*x5 + 12*x5^2))/(2*(x15 - x23)*x34) + 
   (x12^4*(10*x23^2 + 10*x23*x5 + 15*x5^2))/(2*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(15*x45*x5 + 15*x5^2))/(2*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (-3*x23*x34 + 3*x34^2 - 9*x23*x45 + 9*x34*x45 + 
     9*x45^2 + 9*x23*x5 - 12*x34*x5 - 27*x45*x5 + 18*x5^2)/
    (2*(x15 - x23 - x34)) + (x12*(22*x34^2 - 17*x34*x45 + 4*x45^2 + 
      28*x34*x5 - 32*x45*x5 + 28*x5^2))/(2*(x15 - x23)*
     (x12 + x15 - x34 - x5)) + (-4*x23^2*x5 + 2*x23*x45*x5 - 4*x23*x5^2)/
    (2*x15*x34) + (2*x23^3*x34 + 5*x23^3*x45 - 4*x23^2*x34*x45 - 
     54*x23^3*x5 + 8*x23^2*x34*x5 + 44*x23^2*x45*x5 - 40*x23^2*x5^2)/
    (2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-24*x23^3*x5 + 15*x23^2*x45*x5 - 10*x23^2*x5^2))/
    (2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-10*x15*x23^3 + 10*x23^3*x45 - 20*x23^2*x45^2 - 10*x15*x23^2*x5 + 
      5*x23^3*x5 + 10*x23^2*x45*x5 - 5*x23^2*x5^2))/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(5*x23^3*x34 - 15*x23^2*x34^2 + 15*x23^2*x45^2 - 15*x23^3*x5 + 
      15*x23^2*x34*x5 - 5*x23*x34^2*x5 + 5*x23*x45^2*x5 - 5*x23^2*x5^2))/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-5*x15*x23^3*x45 + 10*x23^3*x34*x45 - 15*x23^2*x34^2*x45 + 
     5*x23^3*x45^2 - 30*x23^2*x34*x45^2 - 15*x23^2*x45^3 - 15*x15*x23^3*x5 + 
     5*x23^4*x5 + 15*x23^3*x34*x5 - 15*x15*x23^2*x45*x5 + 
     30*x23^2*x34*x45*x5 - 5*x23*x34^2*x45*x5 + 15*x23^2*x45^2*x5 - 
     10*x23*x34*x45^2*x5 - 5*x23*x45^3*x5 - 5*x15*x23^2*x5^2 + 
     15*x23^3*x5^2 + 5*x23^2*x34*x5^2)/(2*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-5*x23^3*x34*x45 + 30*x23^3*x34*x5 - 15*x23^2*x34*x45*x5 + 
      10*x23^2*x34*x5^2))/(2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-15*x23*x34*x45 + 5*x34*x45^2 + 20*x23*x45*x5 + 
     5*x34*x45*x5 - 5*x45^2*x5 - 5*x45*x5^2)/(2*(x15*x45 - x23*x5)) + 
   (x12*(10*x23^3 + 5*x23*x34^2 + 10*x34^3 + 10*x23^2*x5 - 25*x23*x45*x5 + 
      10*x45^2*x5 - 5*x23*x5^2 + 10*x45*x5^2))/(2*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (12*x23^3*x5^2 - 5*x23^2*x45*x5^2)/
    (2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-5*x23^3*x45^2 + 10*x23^4*x5 - 15*x23^3*x34*x5 + 15*x23^3*x45*x5 - 
      15*x23^2*x45^2*x5 + 30*x23^3*x5^2 - 5*x23^2*x34*x5^2 + 
      5*x23^2*x45*x5^2))/(2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + 
      x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(10*x23^3 - 10*x23^2*x34 + 15*x23^2*x45 + 10*x23*x45^2 - 
      10*x23^2*x5 - 10*x23*x34*x5 + 15*x23*x45*x5 + 15*x45^2*x5 - 
      20*x23*x5^2 - 15*x34*x5^2 + 20*x45*x5^2 - 30*x5^3))/
    (2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12*(3*x45^3 - 18*x45^2*x5 + 36*x45*x5^2 - 
      24*x5^3))/(2*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-16*x23^2*x5 + 24*x23*x45*x5 - 12*x45^2*x5 - 24*x23*x5^2 + 36*x45*x5^2 - 
     24*x5^3)/(2*x15*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-10*x15*x23^2 + 5*x23^3 + 15*x23^2*x45 + 10*x23*x45^2 - 
      10*x15*x23*x5 - 5*x23^2*x5 + 15*x23*x45*x5 + 15*x45^2*x5 - 
      15*x15*x5^2 - 10*x23*x5^2 + 20*x45*x5^2 - 15*x5^3))/
    (2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-9*x23*x45^2 + 3*x45^3 + 18*x23*x45*x5 - 18*x45^2*x5 - 9*x23*x5^2 + 
     27*x45*x5^2 - 12*x5^3)/(2*(x15 - x23 - x34)*x34) + 
   (x12*(-6*x23^3 - 5*x23^2*x34 - 4*x23^2*x45 - 32*x23^2*x5 - 10*x23*x34*x5 - 
      12*x23*x45*x5 - 54*x23*x5^2 - x34*x5^2 - 4*x5^3))/
    (2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x23*x45^2 - 4*x45^3 - 2*x23*x45*x5 + 5*x45^2*x5 + x23*x5^2 + 2*x45*x5^2 - 
     3*x5^3)/(2*(x15 - x23)*x34) + 
   (x12*(3*x45^3 - 9*x45^2*x5 + 9*x45*x5^2 - 3*x5^3))/
    (2*(x15 - x23 - x34)*x34^2) + 
   (x12^2*(3*x45^3 - 9*x45^2*x5 + 9*x45*x5^2 - 3*x5^3))/
    (2*(x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(2*x15*x23*x45 - 4*x15*x45^2 - 6*x23*x45^2 - 4*x45^3 - 
      26*x15*x23*x5 - 2*x23^2*x5 + 6*x23*x45*x5 - x15*x5^2 - 35*x23*x5^2 - 
      x45*x5^2 - 2*x5^3))/(2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-6*x34^3 + 2*x34^2*x45 + 7*x34^2*x5 - 11*x34*x45*x5 + 4*x45^2*x5 + 
     12*x34*x5^2 - 6*x45*x5^2 + x5^3)/(2*(x15 - x23)*
     (x12 + x15 - x34 - x5)) + (14*x15*x23^2 - 5*x23^3 + 3*x15*x23*x34 - 
     10*x23^2*x34 - 18*x15*x23*x45 + 28*x23^2*x45 + 11*x23*x34*x45 + 
     4*x15*x45^2 - 10*x23*x45^2 + 4*x45^3 + 5*x15*x23*x5 + 2*x23^2*x5 + 
     12*x23*x45*x5 + 9*x23*x5^2 - x45*x5^2 + x5^3)/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-3*x45^3 + 9*x45^2*x5 - 9*x45*x5^2 + 3*x5^3))/
    (2*(x15 - x23)*x34^2) + (x12^2*(-3*x45^3 + 9*x45^2*x5 - 9*x45*x5^2 + 
      3*x5^3))/(2*(x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-12*x23^3 + 15*x23^2*x45 + 30*x23^2*x5 + 10*x23*x45*x5 + 
      45*x23*x5^2 + x45*x5^2 + 3*x5^3))/(2*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(-3*x45^3 + 18*x45^2*x5 - 27*x45*x5^2 + 12*x5^3))/
    (2*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (4*x23^2*x5 - 10*x23*x45*x5 + 8*x45^2*x5 - 2*x23*x5^2 - 28*x45*x5^2 + 
     14*x5^3)/(2*x34*(x12 + x15 - x34 - x5)) + 
   (x12^4*(10*x15*x23^2 - 5*x23^3 - 15*x23^2*x45 - 10*x23*x45^2 + 
      10*x15*x23*x5 + 5*x23^2*x5 - 15*x23*x45*x5 - 15*x45^2*x5 + 
      15*x15*x5^2 + 10*x23*x5^2 - 20*x45*x5^2 + 15*x5^3))/
    (2*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12*(x45^3 + 16*x45^2*x5 - 35*x45*x5^2 + 
      18*x5^3))/(2*(x15 - x23)*x34*(x12 + x15 - x34 - x5)) + 
   (-3*x34^3 - 9*x34^2*x45 - 9*x34*x45^2 - 3*x45^3 + 12*x34^2*x5 + 
     27*x34*x45*x5 + 18*x45^2*x5 - 21*x34*x5^2 - 36*x45*x5^2 + 24*x5^3)/
    (2*x15*(x15 - x23 - x34)) + (5*x15*x23^3*x34 - 5*x23^3*x34*x45 - 
     5*x23^3*x45^2 + 10*x23^2*x34*x45^2 - 15*x15*x23^3*x5 + 
     5*x15*x23^2*x34*x5 - 10*x23^3*x34*x5 + 15*x23^3*x45*x5 - 
     5*x23^2*x34*x45*x5 - 15*x23^2*x45^2*x5 - 5*x15*x23^2*x5^2 - 
     15*x23^3*x5^2 + 5*x23^2*x45*x5^2 - 5*x23^2*x5^3)/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-10*x23^4*x34*x5 - 5*x23^4*x45*x5 + 15*x23^3*x34*x45*x5 + 30*x23^4*x5^2 - 
     30*x23^3*x34*x5^2 - 15*x23^3*x45*x5^2 + 5*x23^2*x34*x45*x5^2 + 
     10*x23^3*x5^3)/(2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-5*x23^3*x34 - 5*x23^2*x34^2 - 5*x23*x34^3 - 
     5*x34^4 + 15*x23^3*x5 + 10*x23^2*x34*x5 + 5*x23*x34^2*x5 - 
     15*x23^2*x5^2 - 5*x23*x34*x5^2 + 25*x23*x45*x5^2 - 5*x45^2*x5^2 + 
     5*x23*x5^3 - 5*x45*x5^3)/(2*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-5*x23^3*x45 + 20*x45*x5^3 - 15*x5^4))/
    (2*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (3*x45^3*x5 - 18*x45^2*x5^2 + 27*x45*x5^3 - 
     12*x5^4)/(2*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (-(x45^3*x5) - 4*x45^2*x5^2 + 11*x45*x5^3 - 6*x5^4)/
    (2*(x15 - x23)*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(6*x45^3*x5 - 18*x45^2*x5^2 + 18*x45*x5^3 - 6*x5^4))/
    (2*(x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(24*x23^3*x5 - 45*x23^2*x45*x5 + 60*x23^2*x5^2 - 45*x23*x45*x5^2 - 
      45*x23*x5^3 - 2*x45*x5^3 - 3*x5^4))/(2*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (3*x23*x45^3 - 9*x23*x45^2*x5 + 3*x45^3*x5 + 9*x23*x45*x5^2 - 
     9*x45^2*x5^2 - 3*x23*x5^3 + 9*x45*x5^3 - 3*x5^4)/(2*(x15 - x23)*x34^2) + 
   (4*x15*x45^3 + 4*x45^4 + 8*x15*x23*x45*x5 + x15*x45^2*x5 - 
     20*x23*x45^2*x5 + x45^3*x5 + 14*x15*x23*x5^2 - 4*x23^2*x5^2 - 
     x15*x45*x5^2 + 26*x23*x45*x5^2 - x45^2*x5^2 + x15*x5^3 + 14*x23*x5^3 + 
     x45*x5^3 + x5^4)/(2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (3*x23^3*x34 + 5*x23^3*x45 - x23^2*x34*x45 - x23^2*x45^2 - 17*x23^3*x5 - 
     13*x23^2*x34*x5 - 18*x23^2*x45*x5 + 2*x23*x34*x45*x5 + 2*x23*x45^2*x5 + 
     8*x23^2*x5^2 + 9*x23*x34*x5^2 + 13*x23*x45*x5^2 - x34*x45*x5^2 - 
     x45^2*x5^2 + 23*x23*x5^3 + x34*x5^3 + 2*x5^4)/
    (2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-3*x23*x45^3 + 9*x23*x45^2*x5 - 3*x45^3*x5 - 9*x23*x45*x5^2 + 
     9*x45^2*x5^2 + 3*x23*x5^3 - 9*x45*x5^3 + 3*x5^4)/
    (2*(x15 - x23 - x34)*x34^2) + 
   (x12*(-6*x45^3*x5 + 18*x45^2*x5^2 - 18*x45*x5^3 + 6*x5^4))/
    (2*(x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (-3*x45^3*x5 + 18*x45^2*x5^2 - 36*x45*x5^3 + 24*x5^4)/
    (2*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-5*x23^4*x34*x5 + 5*x23^4*x45*x5 - 20*x23^3*x45^2*x5 + 15*x23^4*x5^2 - 
     30*x23^3*x34*x5^2 + 30*x23^3*x45*x5^2 - 20*x23^2*x45^2*x5^2 - 
     10*x23^3*x5^3 - 5*x23^2*x34*x5^3 + 5*x23^2*x45*x5^3 - 5*x23^2*x5^4)/
    (2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (3*x45^3*x5^2 - 9*x45^2*x5^3 + 9*x45*x5^4 - 
     3*x5^5)/(2*(x15 - x23)*x34^2*(x12 + x15 - x34 - x5)) + 
   (-12*x23^3*x5^2 + 25*x23^2*x45*x5^2 - 55*x23^2*x5^3 + 30*x23*x45*x5^3 + 
     10*x23*x5^4 + x45*x5^4 + x5^5)/(2*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-3*x45^3*x5^2 + 9*x45^2*x5^3 - 9*x45*x5^4 + 3*x5^5)/
    (2*(x15 - x23 - x34)*x34^2*(x12 + x15 - x34 - x5)), 
 g1L[21] -> 13*x12 + (35*x12^2)/(2*x15) - (31*x12^2)/(2*x34) + 
   (2*x12^3)/(x15*x34) + (3*x12^3)/(2*x15*(x12 + x23 - x45)) + 
   (3*x12^4)/(x34^2*(x12 + x23 - x45)) - (3*x12^3)/(x34*(x12 + x23 - x45)) - 
   (3*x12^4)/(x15*x34*(x12 + x23 - x45)) - 
   (53*x12^2)/(2*(x12 + x23 - x34 - x45)) - 
   (55*x12^3)/(2*x15*(x12 + x23 - x34 - x45)) - 
   (3*x12^4)/(x34^2*(x12 + x23 - x34 - x45)) + 
   (14*x12^3)/(x34*(x12 + x23 - x34 - x45)) + 
   (17*x12^4)/(2*x15*x34*(x12 + x23 - x34 - x45)) + 13*x45 + 
   (9*x12^2*x45)/(2*x34*(x12 + x23 - x45)) - 
   (3*x45^3)/(2*x34*(x12 + x23 - x45)) - (3*x12*x45^3)/
    (2*x15*x34*(x12 + x23 - x45)) + (x12*(-19*x23 - 37*x34 - 7*x45 - 60*x5))/
    (2*x15) + (x12^3*(-39*x45 - 36*x5))/(2*x15*x34*(x12 + x23 - x34 - x45)) + 
   (x12^2*(8*x15 - 55*x45 - 24*x5))/(2*x34*(x12 + x23 - x34 - x45)) + 
   (x12^3*(3*x15 - 18*x45 - 6*x5))/(2*x34^2*(x12 + x23 - x45)) + 
   (x12^4*(-3*x23 - 6*x45 - 6*x5))/(2*x15*x34^2*(x12 + x23 - x45)) - 
   (3*x12^2)/(x12 + x15 - x34 - x5) + 
   (18*x12^3)/(x34*(x12 + x15 - x34 - x5)) + (x12*(-12*x23 - 3*x45))/
    (2*(x12 + x15 - x34 - x5)) - (3*x45^3)/(2*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) - (3*x12*x45^3)/(2*x15*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) + (x12^2*(29*x23 - 13*x45 - 17*x5))/
    (2*x34*(x12 + x15 - x34 - x5)) - (8*x45*x5)/x34 - 
   (9*x12^2*x45*x5)/(2*x15*x34*(x12 + x23 - x45)) + 
   (3*x45^3*x5)/(2*x15*x34*(x12 + x23 - x45)) + 
   (3*x45^3*x5)/(2*x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) - 
   (3*x45^3*x5^2)/(2*x15*x34^2*(x12 + x23 - x45)) + 
   (3*x45^3*x5^2)/(2*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^4*(3*x23 + 6*x45 + 6*x5))/(2*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^3*(9*x45 + 6*x5))/(2*x15*x34*(x12 + x23 - x45)) + 
   (x12^3*(-3*x15 + 18*x45 + 6*x5))/(2*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12*(26*x45 + 16*x5))/(2*x34) + (x12^2*(-7*x23 + 18*x45 + 19*x5))/
    (2*x15*x34) + (x12*(26*x34 + 62*x45 + 26*x5))/
    (2*(x12 + x23 - x34 - x45)) + (x12^2*(75*x34 + 58*x45 + 70*x5))/
    (2*x15*(x12 + x23 - x34 - x45)) + (5*x12^3)/(2*(x15*x45 - x23*x5)) + 
   (15*x12^2*x23)/(2*(x15*x45 - x23*x5)) - 
   (5*x12*x45^2)/(2*(x15*x45 - x23*x5)) - 
   (5*x12^4)/(2*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(-30*x23^2 + 15*x23*x34 + 5*x45^2))/(2*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^4*(-5*x15 + 15*x23 + 20*x45 - 5*x5))/
    (2*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(5*x15 - 15*x23 - 20*x45 + 5*x5))/(2*x34*(x15*x45 - x23*x5)) + 
   (x12^3*(-30*x23 + 5*x34 - 20*x45 + 10*x5))/(2*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (25*x12^3)/(2*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (15*x12^4)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - 
   (10*x12^4)/(x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (5*x12^4)/(2*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (10*x12^3*x45)/
    (x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (5*x12^3*x45^2)/(2*x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^4*(-15*x12 - 15*x23 + 10*x45))/
    (2*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^3*(-10*x34 - 25*x45 - 5*x5))/
    (2*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(5*x15 - 5*x34 - 20*x45 + 15*x5))/
    (2*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-15*x34 - 5*x45 + 15*x5))/
    (2*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) - (5*x12^3*x23^3*x45)/
    (2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(5*x23^3 + 15*x23^2*x5))/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(-(x34*x45) + 2*x34*x5))/(2*(x12 + x23 - x34 - x45)*
     (x12 + x15 - x34 - x5)) + 
   (x12^2*(20*x15*x23^2 - 60*x23^2*x34 + 20*x15*x23*x5 - 60*x23*x34*x5))/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-25*x15*x45 + 15*x23*x45 + 25*x34*x45 - 5*x45^2 - 10*x15*x5 + 
      25*x23*x5 + 10*x34*x5 - 35*x45*x5))/
    (2*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (26*x34*x45 - 9*x45^2 - 26*x45*x5)/
    (2*(x12 + x23 - x34 - x45)) + 
   (x12^2*(-10*x23^2 + 15*x23*x34 + 30*x23*x45 - 5*x34*x45 - 25*x45^2 + 
      10*x23*x5 - 15*x34*x5 - 20*x45*x5))/
    (2*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(9*x15*x45 - 18*x45^2 - 18*x45*x5))/
    (2*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^3*(-30*x15*x23 + 100*x23^2 - 90*x23*x45 - 5*x15*x5 + 100*x23*x5 - 
      15*x45*x5))/(2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^4*(80*x23^2 - 60*x23*x45 + 80*x23*x5 - 
      10*x45*x5))/(2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(15*x23^2 - 15*x23*x45 + 5*x45^2 - 
      5*x45*x5))/(2*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(40*x23^2 - 30*x23*x45 + 40*x23*x5 - 5*x45*x5))/
    (2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^4*(30*x15*x23 - 60*x23^2 + 90*x23*x45 + 5*x15*x5 - 60*x23*x5 + 
      15*x45*x5))/(2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(-9*x15*x45 + 18*x45^2 + 18*x45*x5))/
    (2*x34^2*(x12 + x23 - x45)) + 
   (x12^2*(-5*x15^2 + 5*x34^2 - 15*x15*x45 + 35*x34*x45 + 30*x45^2 + 
      5*x15*x5 + 5*x34*x5 + 25*x45*x5))/(2*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(-16*x15*x45 + 26*x45^2 + 48*x45*x5))/
    (2*x34*(x12 + x23 - x34 - x45)) + 
   (x12*(4*x23^3 - 6*x23^2*x45 + 16*x23^2*x5 - 4*x23*x45*x5))/
    (2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(-20*x23^3 - 40*x23^2*x34 + 30*x23*x34*x45 - 40*x23*x34*x5 + 
      5*x34*x45*x5))/(2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(10*x15^2*x45 - 10*x34^2*x45 + 30*x15*x45^2 - 
      40*x34*x45^2 - 5*x45^3 - 10*x15*x45*x5 - 10*x34*x45*x5 - 35*x45^2*x5))/
    (2*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (8*x15*x45^2 + x45^3 - 24*x45^2*x5)/(2*x34*(x12 + x23 - x34 - x45)) + 
   (x12*(9*x15*x45^2 - 6*x45^3 - 18*x45^2*x5))/(2*x34^2*(x12 + x23 - x45)) + 
   (x12*(-10*x23^3 + 15*x23^2*x34 - 30*x23^2*x5 + 25*x23*x45*x5 - 
      10*x45^2*x5))/(2*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(5*x34*x45^2 + 10*x45^3 + 5*x45^2*x5))/
    (2*x15*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (15*x23*x34*x45 - 5*x34*x45^2 - 20*x23*x45*x5 + 5*x45^2*x5)/
    (2*(x15*x45 - x23*x5)) + (x12*(-9*x15*x45^2 + 6*x45^3 + 18*x45^2*x5))/
    (2*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12*(-10*x34*x45^3 - 5*x45^4 - 10*x45^3*x5))/
    (2*x15*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (3*x15*x45^3 - 6*x45^3*x5)/(2*x34^2*(x12 + x23 - x34 - x45)) + 
   (-3*x15*x45^3 + 6*x45^3*x5)/(2*x34^2*(x12 + x23 - x45)) + 
   (-5*x15^2*x45^2 + 5*x34^2*x45^2 - 15*x15*x45^3 + 15*x34*x45^3 - 5*x45^4 + 
     5*x15*x45^2*x5 + 5*x34*x45^2*x5 + 15*x45^3*x5)/
    (2*(x12 + x23 - x34 - x45)*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (5*x34*x45^4 + 5*x45^4*x5)/(2*x15*(x12 + x23 - x34 - x45)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12*(-50*x34^2 - 25*x34*x45 + x45^2 - 36*x34*x5 - 
      60*x45*x5 - 28*x5^2))/(2*x15*(x12 + x23 - x34 - x45)) + 
   (x12^4*(-15*x23^2 - 10*x23*x5 - 15*x5^2))/(2*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(-4*x23^2 - 2*x23*x45 - 2*x45^2 - 13*x23*x5 - 26*x45*x5 - 13*x5^2))/
    (2*x15*x34) + (x12^2*(-12*x23^2 - 40*x23*x5 - 12*x5^2))/
    (2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(-20*x45*x5 - 10*x5^2))/(2*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12*(4*x23^2 - 6*x23*x45 + 2*x45^2 - 53*x23*x5 + 
      18*x45*x5 - 8*x5^2))/(2*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(21*x15*x23 - 16*x23^2 + 4*x15*x45 + 13*x23*x45 + 4*x45^2 - 
      31*x23*x5 - 6*x5^2))/(2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(-9*x45^2 - 18*x45*x5 - 3*x5^2))/
    (2*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (x12^3*(9*x45^2 + 18*x45*x5 + 3*x5^2))/(2*x15*x34^2*(x12 + x23 - x45)) + 
   (x12*(-10*x15*x23 + 10*x23^2 - 8*x15*x45 + 6*x23*x45 - 8*x45^2 + 
      26*x23*x5 + 6*x5^2))/(2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-6*x23^2 - 2*x23*x45 + x34*x45 - 2*x45^2 - 2*x23*x5 - 2*x34*x5 - 
     5*x45*x5 + 6*x5^2)/(2*(x12 + x15 - x34 - x5)) + 
   (24*x23^2 + 9*x23*x34 + 13*x34^2 - 36*x23*x45 - 15*x34*x45 + 22*x45^2 + 
     8*x23*x5 - 24*x34*x5 + 7*x5^2)/(2*x15) + 
   (x12*(-4*x45^2 + 16*x23*x5 - 4*x45*x5 + 8*x5^2))/
    (2*x15*(x12 + x15 - x34 - x5)) + (x12^3*(15*x23^2 + 10*x23*x5 + 15*x5^2))/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(18*x45^2 + 71*x45*x5 + 16*x5^2))/
    (2*x15*x34*(x12 + x23 - x34 - x45)) + 
   (x12^3*(56*x23^2 + 5*x23*x45 + 55*x23*x5 + 15*x45*x5 + 56*x5^2))/
    (2*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^2*(-12*x23^3 + 21*x23^2*x45 - 60*x23^2*x5 + 20*x23*x45*x5 - 
      10*x23*x5^2))/(2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^4*(-40*x12*x23^2 + 10*x23^3 + 30*x12*x23*x45 + 20*x23^2*x45 - 
      40*x12*x23*x5 - 60*x23^2*x5 + 5*x12*x45*x5 + 20*x23*x45*x5 - 
      10*x23*x5^2))/(2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (20*x15*x45^2 - 30*x23*x45^2 - 20*x34*x45^2 + 
     20*x45^3 + 10*x15*x45*x5 - 40*x23*x45*x5 - 10*x34*x45*x5 + 20*x45^2*x5 - 
     5*x23*x5^2)/(2*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(-20*x15*x23^2 + 5*x23^3 + 20*x23^2*x45 - 30*x23*x45^2 - 
      20*x15*x23*x5 + 30*x23^2*x5 + 20*x23*x45*x5 - 5*x45^2*x5 + 5*x23*x5^2))/
    (2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-5*x23^3 - 5*x23^2*x34 + 20*x23^2*x45 - 15*x23*x34*x45 - 
      30*x23*x45^2 + 25*x34*x45^2 + 20*x45^3 - 15*x23^2*x5 - 45*x23*x34*x5 + 
      5*x23*x45*x5 + 25*x34*x45*x5 + 10*x23*x5^2))/
    (2*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(5*x23^3*x34 - 5*x23^3*x45 + 15*x23^2*x45^2 - 30*x23^3*x5 + 
      15*x23^2*x34*x5 - 15*x23^2*x45*x5 + 5*x23*x45^2*x5 - 10*x23^2*x5^2))/
    (2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12*(10*x15*x23^3 - 10*x23^3*x45 + 
      30*x23^2*x45^2 + 30*x15*x23^2*x5 - 10*x23^3*x5 - 30*x23^2*x45*x5 + 
      10*x23*x45^2*x5 + 10*x23^2*x5^2))/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(-5*x23^3*x34 + 20*x23^2*x34^2 - 20*x23^2*x45^2 + 20*x23^3*x5 - 
      30*x23^2*x34*x5 + 20*x23*x34^2*x5 - 20*x23*x45^2*x5 + 20*x23^2*x5^2 - 
      5*x23*x34*x5^2))/(2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(10*x23^3*x34 - 20*x23^2*x34*x45 + 
      60*x23^2*x34*x5 - 20*x23*x34*x45*x5 + 10*x23*x34*x5^2))/
    (2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(x45^3 - 34*x45^2*x5 - 32*x45*x5^2))/
    (2*x15*x34*(x12 + x23 - x34 - x45)) + 
   (x12^2*(-3*x45^3 - 18*x45^2*x5 - 9*x45*x5^2))/
    (2*x15*x34^2*(x12 + x23 - x45)) + 
   (x12^2*(3*x45^3 + 18*x45^2*x5 + 9*x45*x5^2))/
    (2*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (4*x23^2*x5 + 2*x23*x45*x5 + 2*x45^2*x5 + 10*x23*x5^2 + 13*x45*x5^2)/
    (2*x15*x34) + (-2*x23^3*x34 - 5*x23^3*x45 + 5*x23^2*x34*x45 + 
     64*x23^3*x5 - 16*x23^2*x34*x5 - 71*x23^2*x45*x5 + 4*x23*x34*x45*x5 + 
     128*x23^2*x5^2 - 20*x23*x45*x5^2)/(2*x15*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (x12*(24*x23^3*x5 - 27*x23^2*x45*x5 + 40*x23^2*x5^2 - 
      5*x23*x45*x5^2))/(2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (5*x23^3*x34 - 20*x23^2*x34*x45 + 30*x23*x34*x45^2 - 20*x34*x45^3 - 
     20*x23^3*x5 + 30*x23^2*x45*x5 + 20*x23*x34*x45*x5 - 20*x23*x45^2*x5 - 
     10*x34*x45^2*x5 + 5*x45^3*x5 + 5*x23*x34*x5^2 - 5*x23*x45*x5^2)/
    (2*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(5*x23^3*x34*x45 - 40*x23^3*x34*x5 + 30*x23^2*x34*x45*x5 - 
      40*x23^2*x34*x5^2 + 5*x23*x34*x45*x5^2))/
    (2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-6*x45^3*x5 - 9*x45^2*x5^2))/(2*x15*x34^2*(x12 + x23 - x34 - x45)) + 
   (5*x23^3*x34 - 20*x23^3*x5 - 25*x23*x45*x5^2 + 5*x45^2*x5^2)/
    (2*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(6*x45^3*x5 + 9*x45^2*x5^2))/(2*x15*x34^2*(x12 + x23 - x45)) + 
   (-(x45^3*x5) + 16*x45^2*x5^2)/(2*x15*x34*(x12 + x23 - x34 - x45)) + 
   (x12^2*(12*x23^3 - 21*x23^2*x45 - 18*x23^2*x5 - 25*x23*x45*x5 - 
      105*x23*x5^2 - 6*x45*x5^2 - 21*x5^3))/(2*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^4*(-15*x15*x23^2 + 5*x23^3 + 20*x23^2*x45 + 5*x23*x45^2 - 
      10*x15*x23*x5 + 15*x23*x45*x5 + 15*x45^2*x5 - 15*x15*x5^2 - 
      10*x23*x5^2 + 20*x45*x5^2 - 15*x5^3))/(2*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (-18*x15*x23^2 + 5*x23^3 - 11*x15*x23*x34 + 6*x23^2*x34 + 18*x15*x23*x45 - 
     36*x23^2*x45 + 4*x15*x34*x45 - 19*x23*x34*x45 + 10*x23*x45^2 + 
     4*x34*x45^2 - 12*x15*x23*x5 + 14*x23^2*x5 + 5*x23*x34*x5 - 
     72*x23*x45*x5 + 8*x45^2*x5 - 6*x23*x5^2 + 2*x45*x5^2 - 9*x5^3)/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (16*x23^2*x5 - 8*x23*x45*x5 + 4*x45^2*x5 + 8*x23*x5^2 + 4*x45*x5^2 - 
     8*x5^3)/(2*x15*(x12 + x15 - x34 - x5)) + 
   (x12*(x45^3 - 6*x45^2*x5 + 12*x45*x5^2 - 8*x5^3))/
    (2*x15*(x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) + 
   (x34^2*x45 + 2*x34*x45^2 + x45^3 - 2*x34^2*x5 - 7*x34*x45*x5 - 
     6*x45^2*x5 + 6*x34*x5^2 + 12*x45*x5^2 - 8*x5^3)/
    (2*(x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) + 
   (13*x34^3 - 3*x34^2*x45 + 5*x34*x45^2 - 5*x45^3 - 24*x34^2*x5 - 
     19*x34*x45*x5 - 4*x45^2*x5 + 7*x34*x5^2 + 16*x45*x5^2 + 8*x5^3)/
    (2*x15*(x12 + x23 - x34 - x45)) + 
   (-4*x23^2*x5 + 6*x23*x45*x5 - 2*x45^2*x5 + 24*x23*x5^2 - 5*x45*x5^2 + 
     9*x5^3)/(2*x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(15*x15*x23^2 - 5*x23^3 - 20*x23^2*x45 - 5*x23*x45^2 + 
      10*x15*x23*x5 - 15*x23*x45*x5 - 15*x45^2*x5 + 15*x15*x5^2 + 
      10*x23*x5^2 - 20*x45*x5^2 + 15*x5^3))/
    (2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(-2*x15*x23*x45 + 6*x23*x45^2 + 40*x15*x23*x5 + 2*x23^2*x5 + 
      16*x15*x45*x5 + 12*x23*x45*x5 + 8*x45^2*x5 + 6*x15*x5^2 + 43*x23*x5^2 + 
      6*x45*x5^2 + 15*x5^3))/(2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12^3*(-10*x23^3 + 15*x23^2*x34 - 20*x23^2*x45 - 5*x23*x45^2 + 
      10*x23*x34*x5 - 15*x23*x45*x5 - 15*x45^2*x5 + 20*x23*x5^2 + 
      15*x34*x5^2 - 20*x45*x5^2 + 30*x5^3))/(2*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (x12*(6*x23^3 + 6*x23^2*x34 + 4*x23^2*x45 + 50*x23^2*x5 + 20*x23*x34*x5 + 
      24*x23*x45*x5 + 106*x23*x5^2 + 6*x34*x5^2 + 4*x45*x5^2 + 30*x5^3))/
    (2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-12*x23^3*x5^2 + 11*x23^2*x45*x5^2 - 10*x23^2*x5^3)/
    (2*x15*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (x12*(5*x23^3*x45^2 - 10*x23^4*x5 + 20*x23^3*x34*x5 - 20*x23^3*x45*x5 + 
      30*x23^2*x45^2*x5 - 60*x23^3*x5^2 + 20*x23^2*x34*x5^2 - 
      20*x23^2*x45*x5^2 + 5*x23*x45^2*x5^2 - 10*x23^2*x5^3))/
    (2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (5*x15*x23^3*x45 - 10*x23^3*x34*x45 + 
     20*x23^2*x34^2*x45 - 5*x23^3*x45^2 + 40*x23^2*x34*x45^2 + 
     20*x23^2*x45^3 + 20*x15*x23^3*x5 - 5*x23^4*x5 - 20*x23^3*x34*x5 + 
     30*x15*x23^2*x45*x5 - 60*x23^2*x34*x45*x5 + 20*x23*x34^2*x45*x5 - 
     30*x23^2*x45^2*x5 + 40*x23*x34*x45^2*x5 + 20*x23*x45^3*x5 + 
     20*x15*x23^2*x5^2 - 30*x23^3*x5^2 - 20*x23^2*x34*x5^2 + 
     5*x15*x23*x45*x5^2 - 10*x23*x34*x45*x5^2 - 5*x23*x45^2*x5^2 - 
     5*x23^2*x5^3)/(2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (-5*x15*x23^3*x34 + 5*x23^3*x34*x45 + 
     5*x23^3*x45^2 - 15*x23^2*x34*x45^2 + 20*x15*x23^3*x5 - 
     15*x15*x23^2*x34*x5 + 15*x23^3*x34*x5 - 20*x23^3*x45*x5 + 
     15*x23^2*x34*x45*x5 + 30*x23^2*x45^2*x5 - 5*x23*x34*x45^2*x5 + 
     20*x15*x23^2*x5^2 + 20*x23^3*x5^2 + 5*x23^2*x34*x5^2 - 
     20*x23^2*x45*x5^2 + 5*x23*x45^2*x5^2 + 20*x23^2*x5^3)/
    (2*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (10*x23^4*x34*x5 + 5*x23^4*x45*x5 - 20*x23^3*x34*x45*x5 - 40*x23^4*x5^2 + 
     60*x23^3*x34*x5^2 + 30*x23^3*x45*x5^2 - 20*x23^2*x34*x45*x5^2 - 
     40*x23^3*x5^3 + 10*x23^2*x34*x5^3 + 5*x23^2*x45*x5^3)/
    (2*x15*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x12^2 + x12*x15 - 
      2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-3*x23^3*x34 - 5*x23^3*x45 + 2*x23^2*x34*x45 + 2*x23^2*x45^2 + 
     28*x23^3*x5 + 13*x23^2*x34*x5 + 17*x23^2*x45*x5 - 4*x23*x34*x45*x5 - 
     4*x23*x45^2*x5 - 10*x23^2*x5^2 - x23*x34*x5^2 - 3*x23*x45*x5^2 + 
     2*x34*x45*x5^2 + 2*x45^2*x5^2 - 32*x23*x5^3 - 9*x34*x5^3 - 9*x45*x5^3 - 
     18*x5^4)/(2*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (-4*x15*x45^3 - 4*x45^4 - 8*x15*x23*x45*x5 - 
     15*x15*x45^2*x5 + 20*x23*x45^2*x5 - 7*x45^3*x5 - 26*x15*x23*x5^2 + 
     4*x23^2*x5^2 + 7*x15*x45*x5^2 - 22*x23*x45*x5^2 + 9*x45^2*x5^2 - 
     9*x15*x5^3 - 26*x23*x5^3 - 11*x45*x5^3 - 9*x5^4)/
    (2*x34*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)) + 
   (-(x45^3*x5) + 6*x45^2*x5^2 - 12*x45*x5^3 + 8*x5^4)/
    (2*x15*(x12 + x23 - x34 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12^3*(5*x23^3*x45 - 20*x45*x5^3 + 15*x5^4))/
    (2*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*
     (x15*x45 - x23*x5)) + (x12*(-24*x23^3*x5 + 57*x23^2*x45*x5 - 
      132*x23^2*x5^2 + 110*x23*x45*x5^2 + 60*x23*x5^3 + 17*x45*x5^3 + 
      24*x5^4))/(2*x34*(x12 + x15 - x34 - x5)*(x15^2 + 2*x15*x45 + x45^2 - 
      4*x23*x5)) + (5*x23^4*x34*x5 - 5*x23^4*x45*x5 + 25*x23^3*x45^2*x5 - 
     20*x23^4*x5^2 + 50*x23^3*x34*x5^2 - 50*x23^3*x45*x5^2 + 
     50*x23^2*x45^2*x5^2 + 25*x23^2*x34*x5^3 - 25*x23^2*x45*x5^3 + 
     5*x23*x45^2*x5^3 + 20*x23^2*x5^4)/(2*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)*(x15*x45 - x23*x5)) + 
   (12*x23^3*x5^2 - 31*x23^2*x45*x5^2 + 99*x23^2*x5^3 - 70*x23*x45*x5^3 + 
     10*x23*x5^4 - 11*x45*x5^4 - 9*x5^5)/(2*x34*(x12 + x15 - x34 - x5)*
     (x15^2 + 2*x15*x45 + x45^2 - 4*x23*x5)), 
 g1L[22] -> (-5*x12^2)/(4*x15) - (3*x12^2)/(2*x34) + (x12^2*x23)/(x15*x34) - 
   (3*x12^2*x34)/(2*x15*(x15 - x23 - x34)) - 
   (x12^2*x34^2)/(4*x15*(x15 - x23 - x34)^2) + (3*x12*x45)/x34 - 
   (3*x45^2)/(2*x34) + (x12*(-6*x23 + 8*x34 + 9*x45 - 12*x5))/(4*x15) - 
   (5*x12^2)/(4*(x12 + x15 - x34 - x5)) + 
   x12^3/(2*x34*(x12 + x15 - x34 - x5)) + (x12^2*(2*x23 - 4*x45 - 6*x5))/
    (4*x34*(x12 + x15 - x34 - x5)) + (x12*x34)/(4*(x15 - x23 + x45 - x5)) - 
   (x12^2*x34)/(4*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) - 
   (x12*x23*x5)/(x15*x34) + (x12*(-6*x23 + 2*x34 + 7*x45 + 4*x5))/
    (4*(x12 + x15 - x34 - x5)) + (x12*(-11*x34 - 8*x45 + 8*x5))/
    (4*(x15 - x23 - x34)) + (x12*(2*x34^2 + 2*x34*x45 - 2*x34*x5))/
    (4*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (x12*(-2*x34^2 - 3*x34*x45 + 3*x34*x5))/(4*(x15 - x23 - x34)^2) + 
   (x12*(10*x34^2 + 12*x34*x45 + 2*x45^2 - 16*x34*x5 - 4*x45*x5))/
    (4*x15*(x15 - x23 - x34)) + (x12^2*(-2*x45^2 + 4*x45*x5))/
    (4*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(-8*x23*x5 + 4*x45*x5))/(4*x15*(x12 + x15 - x34 - x5)) + 
   (2*x23*x34 - 3*x34^2 - 5*x34*x45 - 6*x23*x5 + 10*x34*x5 + 11*x45*x5 - 
     15*x5^2)/(4*x15) + (x12*(6*x45*x5 - 4*x5^2))/
    (4*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-3*x45^2 + 6*x45*x5 - 3*x5^2))/(4*(x15 - x23 - x34)*x34*
     (x12 + x15 - x34 - x5)) + (x12*(-8*x23*x5 + 16*x45*x5 - 2*x5^2))/
    (4*x34*(x12 + x15 - x34 - x5)) + (-(x23*x34) - x34^2 - 2*x23*x45 - 
     x34*x45 + x45^2 + 2*x23*x5 + 2*x34*x5 - x5^2)/
    (4*(x15 - x23 + x45 - x5)) + (x12*(-x45^2 + 2*x45*x5 - x5^2))/
    (4*x34*(x15 - x23 + x45 - x5)) + 
   (4*x23*x34 + x34^2 + x34*x45 - 6*x23*x5 + 5*x45*x5 + x5^2)/
    (4*(x12 + x15 - x34 - x5)) + (x12*(3*x45^2 - 6*x45*x5 + 3*x5^2))/
    (4*(x15 - x23 - x34)*x34) + (-5*x23*x34 + 3*x34^2 - 10*x23*x45 + 
     5*x34*x45 + x45^2 + 10*x23*x5 - 12*x34*x5 - 16*x45*x5 + 15*x5^2)/
    (4*(x15 - x23 - x34)) + (-x34^3 - 2*x34^2*x45 - x34*x45^2 + 2*x34^2*x5 + 
     2*x34*x45*x5 - x34*x5^2)/(4*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) + (-(x23*x45^2) + x45^3 + 2*x23*x45*x5 - 
     2*x45^2*x5 - x23*x5^2 + x45*x5^2)/(4*x34*(x15 - x23 + x45 - x5)) + 
   (x12*(-4*x45^2*x5 + 20*x45*x5^2 - 24*x5^3))/(4*x15*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + (-8*x23*x5^2 + 12*x45*x5^2 - 16*x5^3)/
    (4*x15*(x12 + x15 - x34 - x5)) + 
   (x12^2*(x45^3 - 6*x45^2*x5 + 12*x45*x5^2 - 8*x5^3))/
    (4*x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-5*x23*x45^2 - x45^3 + 10*x23*x45*x5 - 4*x45^2*x5 - 5*x23*x5^2 + 
     11*x45*x5^2 - 6*x5^3)/(4*(x15 - x23 - x34)*x34) + 
   (-(x34*x5^2) - 2*x45*x5^2 - 4*x5^3)/(4*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + (x12*(3*x45*x5^2 - 4*x5^3))/
    (4*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-(x23*x34^2) + x34^3 - 3*x23*x34*x45 + 3*x34^2*x45 - 3*x23*x45^2 + 
     3*x34*x45^2 + x45^3 + 3*x23*x34*x5 - 4*x34^2*x5 + 6*x23*x45*x5 - 
     9*x34*x45*x5 - 6*x45^2*x5 - 3*x23*x5^2 + 6*x34*x5^2 + 9*x45*x5^2 - 
     4*x5^3)/(4*(x15 - x23 - x34)^2) + 
   (x12*(x45^3 - 3*x45^2*x5 + 3*x45*x5^2 - x5^3))/(4*(x15 - x23 - x34)^2*
     x34) + (x12^2*(-x45^3 + 3*x45^2*x5 - 3*x45*x5^2 + x5^3))/
    (4*(x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (6*x23*x5^2 - 12*x45*x5^2 + 6*x5^3)/(4*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(2*x34^3 + 3*x34^2*x45 - x45^3 - 4*x34^2*x5 + 6*x45^2*x5 - 
      12*x45*x5^2 + 8*x5^3))/(4*x15*(x15 - x23 - x34)^2) + 
   (x12*(10*x45^2*x5 - 20*x45*x5^2 + 10*x5^3))/(4*(x15 - x23 - x34)*x34*
     (x12 + x15 - x34 - x5)) + (-4*x34^3 - 8*x34^2*x45 - 4*x34*x45^2 + 
     14*x34^2*x5 + 20*x34*x45*x5 + 6*x45^2*x5 - 22*x34*x5^2 - 24*x45*x5^2 + 
     24*x5^3)/(4*x15*(x15 - x23 - x34)) + 
   (-x34^4 - 3*x34^3*x45 - 3*x34^2*x45^2 - x34*x45^3 + 4*x34^3*x5 + 
     9*x34^2*x45*x5 + 6*x34*x45^2*x5 + x45^3*x5 - 7*x34^2*x5^2 - 
     12*x34*x45*x5^2 - 6*x45^2*x5^2 + 8*x34*x5^3 + 12*x45*x5^3 - 8*x5^4)/
    (4*x15*(x15 - x23 - x34)^2) + (-7*x45^2*x5^2 + 14*x45*x5^3 - 7*x5^4)/
    (4*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(2*x45^3*x5 - 6*x45^2*x5^2 + 6*x45*x5^3 - 2*x5^4))/
    (4*(x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (-(x23*x45^3) + 3*x23*x45^2*x5 - x45^3*x5 - 3*x23*x45*x5^2 + 
     3*x45^2*x5^2 + x23*x5^3 - 3*x45*x5^3 + x5^4)/(4*(x15 - x23 - x34)^2*
     x34) + (-(x34*x5^3) - 3*x45*x5^3 + 4*x5^4)/(4*(x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)) + 
   (x12*(-2*x45^3*x5 + 12*x45^2*x5^2 - 24*x45*x5^3 + 16*x5^4))/
    (4*x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (6*x45^2*x5^2 - 24*x45*x5^3 + 24*x5^4)/(4*x15*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + (x45^3*x5^2 - 6*x45^2*x5^3 + 12*x45*x5^4 - 
     8*x5^5)/(4*x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-(x45^3*x5^2) + 3*x45^2*x5^3 - 3*x45*x5^4 + x5^5)/
    (4*(x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)), 
 g1L[23] -> (-7*x12^2)/(4*x15) - (2*x12^2)/x34 - x12^3/(4*x23*x34) + 
   (x12^2*x23)/(x15*x34) - (5*x12^2*x34)/(2*x15*(x15 - x23 - x34)) - 
   (3*x12^2*x34^2)/(4*x15*(x15 - x23 - x34)^2) + (4*x12*x45)/x34 + 
   (3*x12^2*x45)/(4*x23*x34) - (2*x45^2)/x34 - (3*x12*x45^2)/(4*x23*x34) - 
   x45^3/(4*x15*x23) + x45^3/(4*x23*x34) + 
   (x12*(-8*x23 + 14*x34 + 12*x45 - 16*x5))/(4*x15) - 
   (5*x12^2)/(2*(x12 + x15 - x34 - x5)) - 
   x12^3/(2*x23*(x12 + x15 - x34 - x5)) + 
   (5*x12^3)/(4*x34*(x12 + x15 - x34 - x5)) + 
   x12^4/(4*x23*x34*(x12 + x15 - x34 - x5)) - 
   (x12^2*x34)/(4*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) - 
   (x12^3*x34)/(4*x23*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (3*x12^2*x45)/(4*x23*(x12 + x15 - x34 - x5)) + 
   (x12*x45^3)/(4*x15*x23*(x12 + x15 - x34 - x5)) + 
   (x12^2*(4*x23 - 12*x45 - 11*x5))/(4*x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(-3*x45 - x5))/(4*x23*x34*(x12 + x15 - x34 - x5)) - 
   (x45^3*x5)/(4*x15*x23*(x12 + x15 - x34 - x5)) + 
   (x45^3*x5)/(4*x23*x34*(x12 + x15 - x34 - x5)) - (x23*x5^2)/(x15*x34) + 
   (x12*(-8*x23 + 5*x34 + 12*x45 + 6*x5))/(4*(x12 + x15 - x34 - x5)) + 
   (x12*(-19*x34 - 10*x45 + 10*x5))/(4*(x15 - x23 - x34)) + 
   (x12*(-6*x34^2 - 9*x34*x45 + 9*x34*x5))/(4*(x15 - x23 - x34)^2) + 
   (x12^2*(3*x45^2 + 3*x45*x5))/(4*x23*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(-x45^3 - 3*x45^2*x5))/(4*x23*x34*(x12 + x15 - x34 - x5)) + 
   (4*x23*x34 - 7*x34^2 - 12*x34*x45 - 16*x23*x5 + 28*x34*x5 + 36*x45*x5 - 
     49*x5^2)/(4*x15) + (x12*(20*x34^2 + 21*x34*x45 - 28*x34*x5 + 12*x45*x5 - 
      24*x5^2))/(4*x15*(x15 - x23 - x34)) + 
   (x12^2*(-9*x45^2 + 18*x45*x5 - 9*x5^2))/(4*(x15 - x23 - x34)*x34*
     (x12 + x15 - x34 - x5)) + (x12*(-16*x23*x5 + 40*x45*x5 - 9*x5^2))/
    (4*x34*(x12 + x15 - x34 - x5)) + (x12*(-(x34*x5) + 6*x45*x5 + 6*x5^2))/
    (4*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (x12*(9*x45^2 - 18*x45*x5 + 9*x5^2))/(4*(x15 - x23 - x34)*x34) + 
   (4*x23*x34 + x34*x5 + 4*x45*x5 + 12*x5^2)/(4*(x12 + x15 - x34 - x5)) + 
   (x12*(-16*x45*x5 + 24*x5^2))/(4*x15*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-12*x45*x5 + 24*x5^2))/(4*x15*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + (-8*x23*x34 + 7*x34^2 - 16*x23*x45 + 
     12*x34*x45 + 3*x45^2 + 16*x23*x5 - 29*x34*x5 - 40*x45*x5 + 37*x5^2)/
    (4*(x15 - x23 - x34)) + (x12*(x45^3 - 24*x45^2*x5 + 96*x45*x5^2 - 
      104*x5^3))/(4*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (-32*x23*x5^2 + 48*x45*x5^2 - 56*x5^3)/(4*x15*(x12 + x15 - x34 - x5)) + 
   (2*x34*x5^2 + 5*x45*x5^2 - 24*x5^3)/(4*(x15 - x23 - x34)*
     (x12 + x15 - x34 - x5)) + 
   (x12^2*(3*x45^3 - 18*x45^2*x5 + 36*x45*x5^2 - 24*x5^3))/
    (4*x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-8*x23*x45^2 - 2*x45^3 + 16*x23*x45*x5 - 11*x45^2*x5 - 8*x23*x5^2 + 
     28*x45*x5^2 - 15*x5^3)/(4*(x15 - x23 - x34)*x34) + 
   (x12*(9*x45*x5^2 - 12*x5^3))/(4*(x15 - x23 - x34)^2*
     (x12 + x15 - x34 - x5)) + (-3*x23*x34^2 + 3*x34^3 - 9*x23*x34*x45 + 
     9*x34^2*x45 - 9*x23*x45^2 + 9*x34*x45^2 + 3*x45^3 + 9*x23*x34*x5 - 
     12*x34^2*x5 + 18*x23*x45*x5 - 27*x34*x45*x5 - 18*x45^2*x5 - 9*x23*x5^2 + 
     18*x34*x5^2 + 27*x45*x5^2 - 12*x5^3)/(4*(x15 - x23 - x34)^2) + 
   (x12*(3*x45^3 - 9*x45^2*x5 + 9*x45*x5^2 - 3*x5^3))/
    (4*(x15 - x23 - x34)^2*x34) + 
   (x12^2*(-3*x45^3 + 9*x45^2*x5 - 9*x45*x5^2 + 3*x5^3))/
    (4*(x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (12*x23*x5^2 - 28*x45*x5^2 + 15*x5^3)/(4*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(6*x34^3 + 9*x34^2*x45 - 3*x45^3 - 12*x34^2*x5 + 18*x45^2*x5 - 
      36*x45*x5^2 + 24*x5^3))/(4*x15*(x15 - x23 - x34)^2) + 
   (x12*(-x45^3 + 29*x45^2*x5 - 55*x45*x5^2 + 27*x5^3))/
    (4*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (-10*x34^3 - 21*x34^2*x45 - 12*x34*x45^2 - x45^3 + 40*x34^2*x5 + 
     63*x34*x45*x5 + 24*x45^2*x5 - 70*x34*x5^2 - 84*x45*x5^2 + 80*x5^3)/
    (4*x15*(x15 - x23 - x34)) + (-3*x34^4 - 9*x34^3*x45 - 9*x34^2*x45^2 - 
     3*x34*x45^3 + 12*x34^3*x5 + 27*x34^2*x45*x5 + 18*x34*x45^2*x5 + 
     3*x45^3*x5 - 21*x34^2*x5^2 - 36*x34*x45*x5^2 - 18*x45^2*x5^2 + 
     24*x34*x5^3 + 36*x45*x5^3 - 24*x5^4)/(4*x15*(x15 - x23 - x34)^2) + 
   (x45^3*x5 - 20*x45^2*x5^2 + 37*x45*x5^3 - 18*x5^4)/
    (4*(x15 - x23 - x34)*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(6*x45^3*x5 - 18*x45^2*x5^2 + 18*x45*x5^3 - 6*x5^4))/
    (4*(x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)) + 
   (-3*x23*x45^3 + 9*x23*x45^2*x5 - 3*x45^3*x5 - 9*x23*x45*x5^2 + 
     9*x45^2*x5^2 + 3*x23*x5^3 - 9*x45*x5^3 + 3*x5^4)/
    (4*(x15 - x23 - x34)^2*x34) + (-3*x34*x5^3 - 9*x45*x5^3 + 12*x5^4)/
    (4*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-6*x45^3*x5 + 36*x45^2*x5^2 - 72*x45*x5^3 + 48*x5^4))/
    (4*x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-(x45^3*x5) + 24*x45^2*x5^2 - 84*x45*x5^3 + 80*x5^4)/
    (4*x15*(x15 - x23 - x34)*(x12 + x15 - x34 - x5)) + 
   (3*x45^3*x5^2 - 18*x45^2*x5^3 + 36*x45*x5^4 - 24*x5^5)/
    (4*x15*(x15 - x23 - x34)^2*(x12 + x15 - x34 - x5)) + 
   (-3*x45^3*x5^2 + 9*x45^2*x5^3 - 9*x45*x5^4 + 3*x5^5)/
    (4*(x15 - x23 - x34)^2*x34*(x12 + x15 - x34 - x5)), 
 g1L[24] -> 3*x12 + (3*x12^2)/(2*x15) - (3*x12^2)/x34 - x12^3/(2*x15*x34) + 
   (x12^2*x15)/(4*x23*x34) + x12^3/(2*(x12 + x23 - x45)^2) + 
   x12^4/(2*x15*(x12 + x23 - x45)^2) - x12^4/(2*x34*(x12 + x23 - x45)^2) - 
   (5*x12^2)/(2*(x12 + x23 - x45)) - (2*x12^3)/(x15*(x12 + x23 - x45)) + 
   (2*x12^3)/(x34*(x12 + x23 - x45)) + x12^4/(2*x15*x34*(x12 + x23 - x45)) + 
   3*x45 + (x12*x45)/(2*x23) - (x12*x15*x45)/(2*x23*x34) - 
   (3*x12^2*x45)/(4*(x12 + x23 - x45)^2) + 
   (3*x12*x45)/(2*(x12 + x23 - x45)) - x45^2/(2*x23) + 
   (x15*x45^2)/(4*x23*x34) + (x34*x45^2)/(4*x15*x23) + 
   x45^2/(x12 + x23 - x45) + x45^3/(4*(x12 + x23 - x45)^2) + 
   (x12^2*(5*x15 - 16*x45 - 12*x5))/(4*x34*(x12 + x23 - x45)) + 
   (x12^3*(-6*x45 - 10*x5))/(4*x15*x34*(x12 + x23 - x45)) + 
   (x12*(-6*x23 - 4*x34 - x45 - 10*x5))/(4*x15) + 
   (x12^3*(-x34 - 3*x45 - 2*x5))/(4*x15*(x12 + x23 - x45)^2) - 
   (3*x12^2)/(2*(x12 + x15 - x34 - x5)) + 
   x12^3/(x34*(x12 + x15 - x34 - x5)) + 
   (x12*x45^3)/(4*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*x45^3)/(4*x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(4*x23 - 4*x45 - 4*x5))/(4*x34*(x12 + x15 - x34 - x5)) - 
   (3*x45*x5)/x34 + (3*x12^2*x45*x5)/(4*x15*(x12 + x23 - x45)^2) - 
   (3*x12*x45*x5)/(2*x15*(x12 + x23 - x45)) - 
   (x12*x45^3*x5)/(2*x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (7*x45^2*x5^2)/(4*x15*x34*(x12 + x23 - x45)) + 
   (x45^3*x5^2)/(4*x15*x34*(x12 + x23 - x45)^2) + 
   (3*x45^2*x5^2)/(2*x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (x45^3*x5^2)/(4*x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-6*x23 + 2*x34 - 3*x45 + 2*x5))/(4*(x12 + x15 - x34 - x5)) + 
   (x12^4*(x23 + 2*x45 + 2*x5))/(4*x15*x34*(x12 + x23 - x45)^2) + 
   (x12^3*(-x15 + 6*x45 + 2*x5))/(4*x34*(x12 + x23 - x45)^2) + 
   (x12^2*(2*x23 + 2*x45 + 8*x5))/(4*x15*x34) + 
   (x12^2*(5*x34 + 10*x45 + 8*x5))/(4*x15*(x12 + x23 - x45)) + 
   (x12*(12*x45 + 12*x5))/(4*x34) + (x12^2*(3*x15*x45 - 6*x45^2 - 6*x45*x5))/
    (4*x34*(x12 + x23 - x45)^2) + (2*x23*x34 + 3*x34*x45 - 6*x23*x5 - 
     5*x45*x5)/(4*(x12 + x15 - x34 - x5)) + (x12*(8*x23*x5 - 4*x45*x5))/
    (4*x15*(x12 + x15 - x34 - x5)) + (4*x23*x34 - 5*x34*x45 - 6*x23*x5 + 
     x45*x5)/(4*x15) + (x12*(-2*x45^2 + 4*x45*x5))/
    (4*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-2*x45^2 + 4*x45*x5))/(4*x15*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) + (x12*(-4*x23*x5 + 4*x45*x5))/
    (4*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(-10*x15*x45 + 8*x45^2 + 24*x45*x5))/(4*x34*(x12 + x23 - x45)) + 
   (5*x15*x45^2 - 12*x45^2*x5)/(4*x34*(x12 + x23 - x45)) + 
   (4*x34*x45^2 - 6*x45^2*x5)/(4*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12*(-3*x15*x45^2 + 2*x45^3 + 6*x45^2*x5))/(4*x34*(x12 + x23 - x45)^2) + 
   (x15*x45^3 - 2*x45^3*x5)/(4*x34*(x12 + x23 - x45)^2) + 
   (x34*x45^3 - x45^3*x5)/(4*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-8*x23*x5 - 8*x45*x5 - 6*x5^2))/(4*x15*x34) + 
   (x12^3*(-3*x45^2 - 6*x45*x5 - x5^2))/(4*x15*x34*(x12 + x23 - x45)^2) + 
   (x12^2*(3*x45^2 + 20*x45*x5 + 7*x5^2))/(4*x15*x34*(x12 + x23 - x45)) + 
   (x12*(-10*x45^2*x5 - 14*x45*x5^2))/(4*x15*x34*(x12 + x23 - x45)) + 
   (x12*(-4*x45^2*x5 - 4*x45*x5^2))/(4*x15*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) + (x12^2*(x45^3 + 6*x45^2*x5 + 3*x45*x5^2))/
    (4*x15*x34*(x12 + x23 - x45)^2) + (8*x23*x5^2 + 4*x45*x5^2)/
    (4*x15*(x12 + x15 - x34 - x5)) + (6*x23*x5^2 + 6*x45*x5^2)/(4*x15*x34) + 
   (x12*(-2*x45^3*x5 - 3*x45^2*x5^2))/(4*x15*x34*(x12 + x23 - x45)^2), 
 g1L[25] -> 4*x12 + (7*x12^2)/(2*x15) - (4*x12^2)/x34 - 
   (7*x12^3)/(4*x15*x34) + (3*x12^3)/(2*(x12 + x23 - x45)^2) + 
   (3*x12^4)/(2*x15*(x12 + x23 - x45)^2) - 
   (3*x12^4)/(2*x34*(x12 + x23 - x45)^2) - (19*x12^2)/(4*(x12 + x23 - x45)) - 
   (5*x12^3)/(x15*(x12 + x23 - x45)) + (9*x12^3)/(2*x34*(x12 + x23 - x45)) + 
   (7*x12^4)/(4*x15*x34*(x12 + x23 - x45)) + 4*x45 - 
   (9*x12^2*x45)/(4*(x12 + x23 - x45)^2) + 
   (5*x12*x45)/(2*(x12 + x23 - x45)) + (9*x45^2)/(4*(x12 + x23 - x45)) + 
   (3*x45^3)/(4*(x12 + x23 - x45)^2) + (x12^3*(-21*x45 - 27*x5))/
    (4*x15*x34*(x12 + x23 - x45)) + (x12^2*(8*x15 - 37*x45 - 25*x5))/
    (4*x34*(x12 + x23 - x45)) + (x12*(-8*x23 - 7*x34 - 4*x45 - 10*x5))/
    (4*x15) + (x12^3*(-3*x34 - 9*x45 - 6*x5))/(4*x15*(x12 + x23 - x45)^2) - 
   (7*x12^2)/(4*(x12 + x15 - x34 - x5)) + 
   x12^3/(x34*(x12 + x15 - x34 - x5)) + (x12^2*(4*x23 - 4*x45))/
    (4*x34*(x12 + x15 - x34 - x5)) + (x12*(-8*x23 + 2*x34 - 4*x45))/
    (4*(x12 + x15 - x34 - x5)) + (3*x12*x45^3)/(4*(x12 + x23 - x45)^2*
     (x12 + x15 - x34 - x5)) + (3*x12^2*x45^3)/(4*x15*(x12 + x23 - x45)^2*
     (x12 + x15 - x34 - x5)) + (x12^2*x34)/(4*x15*(x15 - x23 + x45 - x5)) - 
   (x12^3*x34)/(4*x15*(x12 + x23 - x45)*(x15 - x23 + x45 - x5)) - 
   (x12^2*x34)/(4*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) - 
   (4*x45*x5)/x34 + (9*x12^2*x45*x5)/(4*x15*(x12 + x23 - x45)^2) - 
   (5*x12*x45*x5)/(2*x15*(x12 + x23 - x45)) + 
   (3*x12*x45*x5)/((x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (3*x12^2*x45*x5)/(x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) - 
   (3*x12*x45^3*x5)/(2*x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12*x34*x5)/(4*x15*(x15 - x23 + x45 - x5)) + 
   (3*x45^3*x5^2)/(4*x15*x34*(x12 + x23 - x45)^2) - 
   (x12*x5^2)/(x34*(x12 + x15 - x34 - x5)) + 
   (3*x45^3*x5^2)/(4*x15*(x12 + x23 - x45)^2*(x12 + x15 - x34 - x5)) + 
   (x12^4*(3*x23 + 6*x45 + 6*x5))/(4*x15*x34*(x12 + x23 - x45)^2) + 
   (x12^3*(-3*x15 + 18*x45 + 6*x5))/(4*x34*(x12 + x23 - x45)^2) + 
   (x12*(16*x45 + 16*x5))/(4*x34) + (x12^2*(11*x34 + 21*x45 + 16*x5))/
    (4*x15*(x12 + x23 - x45)) + (x12^2*(4*x23 + 8*x45 + 21*x5))/(4*x15*x34) + 
   (x12*(2*x34^2 + 3*x34*x45 - 4*x34*x5))/(4*(x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) + (x12^2*(9*x15*x45 - 18*x45^2 - 18*x45*x5))/
    (4*x34*(x12 + x23 - x45)^2) + (x12*(-16*x15*x45 + 20*x45^2 + 50*x45*x5))/
    (4*x34*(x12 + x23 - x45)) + (8*x15*x45^2 - x45^3 - 25*x45^2*x5)/
    (4*x34*(x12 + x23 - x45)) + (9*x34*x45^2 - x45^3 - 18*x45^2*x5)/
    (4*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (x12*(-9*x15*x45^2 + 6*x45^3 + 18*x45^2*x5))/(4*x34*(x12 + x23 - x45)^2) + 
   (3*x15*x45^3 - 6*x45^3*x5)/(4*x34*(x12 + x23 - x45)^2) + 
   (3*x34*x45^3 - 3*x45^3*x5)/(4*(x12 + x23 - x45)^2*
     (x12 + x15 - x34 - x5)) + (x12*(-16*x23*x5 - 24*x45*x5 - 13*x5^2))/
    (4*x15*x34) + (4*x23*x34 - 4*x34*x45 + x34*x5 - 4*x45*x5 - 4*x5^2)/
    (4*x15) + (x12^3*(-9*x45^2 - 18*x45*x5 - 3*x5^2))/
    (4*x15*x34*(x12 + x23 - x45)^2) + 
   (-x34^2 - 3*x34*x45 - 3*x45^2 + 3*x34*x5 + 6*x45*x5 - 3*x5^2)/
    (4*(x15 - x23 + x45 - x5)) + (4*x23*x34 + x34^2 + 8*x34*x45 - 16*x23*x5 - 
     4*x34*x5 - 20*x45*x5 + 7*x5^2)/(4*(x12 + x15 - x34 - x5)) + 
   (x12*(-16*x45*x5 + 8*x5^2))/(4*x15*(x12 + x15 - x34 - x5)) + 
   (x12^2*(12*x45^2 + 55*x45*x5 + 17*x5^2))/(4*x15*x34*(x12 + x23 - x45)) + 
   (x12*(-x45^3 - 29*x45^2*x5 - 34*x45*x5^2))/(4*x15*x34*(x12 + x23 - x45)) + 
   (x12*(-x45^3 - 18*x45^2*x5 - 12*x45*x5^2))/(4*x15*(x12 + x23 - x45)*
     (x12 + x15 - x34 - x5)) + (-4*x23*x5^2 + 4*x45*x5^2)/
    (4*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(3*x45^3 + 18*x45^2*x5 + 9*x45*x5^2))/
    (4*x15*x34*(x12 + x23 - x45)^2) + (x12*(-6*x45^3*x5 - 9*x45^2*x5^2))/
    (4*x15*x34*(x12 + x23 - x45)^2) + (x45^3*x5 + 17*x45^2*x5^2)/
    (4*x15*x34*(x12 + x23 - x45)) + (x45^3*x5 + 18*x45^2*x5^2)/
    (4*x15*(x12 + x23 - x45)*(x12 + x15 - x34 - x5)) + 
   (32*x23*x5^2 + 16*x45*x5^2 - 8*x5^3)/(4*x15*(x12 + x15 - x34 - x5)) + 
   (x34*x5^2 + 3*x45*x5^2 - 4*x5^3)/(4*x15*(x15 - x23 + x45 - x5)) + 
   (12*x23*x5^2 + 16*x45*x5^2 - x5^3)/(4*x15*x34) + 
   (-x45^3 + 3*x45^2*x5 - 3*x45*x5^2 + x5^3)/(4*x34*(x15 - x23 + x45 - x5)) + 
   (x12*(-x45^3 + 3*x45^2*x5 - 3*x45*x5^2 + x5^3))/
    (4*x15*x34*(x15 - x23 + x45 - x5)) + 
   (x12*(-x45^3 + 6*x45^2*x5 - 12*x45*x5^2 + 8*x5^3))/
    (4*x15*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (-x34^3 - 3*x34^2*x45 - 3*x34*x45^2 - x45^3 + 4*x34^2*x5 + 9*x34*x45*x5 + 
     6*x45^2*x5 - 7*x34*x5^2 - 12*x45*x5^2 + 8*x5^3)/
    (4*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (x45^3*x5 - 6*x45^2*x5^2 + 12*x45*x5^3 - 8*x5^4)/
    (4*x15*(x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (x45^3*x5 - 3*x45^2*x5^2 + 3*x45*x5^3 - x5^4)/
    (4*x15*x34*(x15 - x23 + x45 - x5)), 
 g1L[26] -> (7*x12)/4 - (5*x12^2)/(4*x34) + (7*x23 - 7*x45)/4 - 
   (5*x12^2)/(2*(x12 + x15 - x34 - x5)) + 
   (15*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(15*x23 + 10*x45 - 30*x5))/(4*x34*(x12 + x15 - x34 - x5)) - 
   (5*x23*x5)/(2*(x12 + x15 - x34 - x5)) + (x12*(3*x15 - 3*x23 + 5*x5))/
    (4*x34) + (x12*(-10*x23 + 10*x5))/(4*(x12 + x15 - x34 - x5)) + 
   (15*x12^3)/(4*(x15*x45 - x23*x5)) + 
   (x12^2*(-5*x15 + 30*x23 - 5*x34 - 15*x5))/(4*(x15*x45 - x23*x5)) - 
   (15*x12^4)/(4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^4*(-10*x15 + 20*x23 + 55*x45 - 20*x5))/(4*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^3*(10*x15 - 20*x23 - 55*x45 + 20*x5))/
    (4*x34*(x15*x45 - x23*x5)) + (x12^3*(-50*x23 + 20*x34 - 55*x45 + 50*x5))/
    (4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(2*x15*x23 - 2*x23^2 - 10*x23*x34 + 2*x23*x45 + 5*x45^2 - 2*x23*x5))/
    (4*(x15*x45 - x23*x5)) + (x15*x45 - x23*x5)/(4*x34) + 
   (x12^2*(15*x15^2*x23 - 30*x15*x23^2 + 15*x23^3 + 15*x15*x23*x34 - 
      45*x23^2*x34 + 15*x23*x34^2 + 15*x23*x34*x5))/
    (4*(x15*x45 - x23*x5)^2) + (11*x23^2*x34 - 17*x23*x34*x45 + 6*x34*x45^2 + 
     15*x23*x45*x5 - 5*x45^2*x5)/(4*(x15*x45 - x23*x5)) + 
   (x12*(20*x23^2*x34 - 10*x23*x34^2 - 25*x23*x45*x5 + 10*x45^2*x5))/
    (4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(15*x15*x23^2*x34 - 15*x23^3*x34 + 15*x23^2*x34^2 - 15*x23^2*x34*x5 + 
      5*x23*x45^2*x5))/(4*(x15*x45 - x23*x5)^2) + 
   (x12^2*(-25*x23^2 + 40*x23*x34 - 5*x34^2 - 10*x23*x45 - 15*x45^2 + 
      50*x23*x5 - 20*x34*x5 + 20*x45*x5 - 25*x5^2))/
    (4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^4*(-5*x15^2 + 30*x15*x23 - 45*x23^2 - 5*x15*x34 + 45*x23*x34 - 
      5*x34^2 - 10*x15*x5 + 45*x23*x5 - 15*x34*x5 - 15*x5^2))/
    (4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12^2*(-9*x15^2 + 18*x15*x23 - 9*x23^2 - 10*x23*x45 - 10*x45^2 - 
      10*x15*x5 + 20*x23*x5 + 20*x45*x5 - 10*x5^2))/
    (4*x34*(x15*x45 - x23*x5)) + (x12*(-5*x23*x5 + 5*x5^2))/
    (4*x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(5*x15^2 - 30*x15*x23 + 45*x23^2 + 5*x15*x34 - 45*x23*x34 + 
      5*x34^2 + 10*x15*x5 - 45*x23*x5 + 15*x34*x5 + 15*x5^2))/
    (4*(x15*x45 - x23*x5)^2) + 
   (x12^3*(15*x23^2 + 15*x23*x45 + 15*x45^2 - 90*x45*x5 + 45*x5^2))/
    (4*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(30*x23^3*x34 - 60*x23^2*x34^2 + 15*x23*x34^3 - 30*x23^2*x34*x5 + 
      30*x23*x34^2*x5 - 5*x23*x45^2*x5 + 15*x23*x34*x5^2))/
    (4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (-5*x23^2*x34^2 + 20*x23^2*x34*x5 - 35*x23^2*x5^2 + 25*x23*x45*x5^2 - 
     5*x45^2*x5^2)/(4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (5*x23^3*x34^2 - 15*x23^2*x34*x45*x5 + 5*x23*x34*x45^2*x5 + 
     20*x23^2*x45*x5^2 - 5*x23*x45^2*x5^2)/(4*(x15*x45 - x23*x5)^2) + 
   (x12*(-20*x23^3*x34^2 + 15*x23^2*x34^3 + 15*x23^3*x34*x5 - 
      25*x23^2*x45*x5^2 + 10*x23*x45^2*x5^2))/(4*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (x12^2*(-10*x45^2*x5 + 20*x45*x5^2 - 10*x5^3))/
    (4*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^4*(-5*x15^3 + 15*x15^2*x23 - 15*x15*x23^2 + 5*x23^3 + 5*x23^2*x45 + 
      5*x23*x45^2 + 5*x45^3 - 5*x15^2*x5 + 15*x15*x23*x5 - 15*x23^2*x5 - 
      15*x23*x45*x5 - 15*x45^2*x5 - 5*x15*x5^2 + 15*x23*x5^2 + 15*x45*x5^2 - 
      5*x5^3))/(4*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12^3*(5*x15^3 - 15*x15^2*x23 + 15*x15*x23^2 - 5*x23^3 - 5*x23^2*x45 - 
      5*x23*x45^2 - 5*x45^3 + 5*x15^2*x5 - 15*x15*x23*x5 + 15*x23^2*x5 + 
      15*x23*x45*x5 + 15*x45^2*x5 + 5*x15*x5^2 - 15*x23*x5^2 - 15*x45*x5^2 + 
      5*x5^3))/(4*x34*(x15*x45 - x23*x5)^2) + 
   (x12^3*(-20*x23^3 + 90*x23^2*x34 - 60*x23*x34^2 + 5*x34^3 - 5*x23^2*x45 - 
      5*x23*x45^2 - 5*x45^3 + 60*x23^2*x5 - 105*x23*x34*x5 + 20*x34^2*x5 + 
      15*x23*x45*x5 + 15*x45^2*x5 - 60*x23*x5^2 + 30*x34*x5^2 - 15*x45*x5^2 + 
      20*x5^3))/(4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (5*x23^3*x34^3 - 10*x23^3*x34^2*x5 + 15*x23^3*x34*x5^2 - 20*x23^3*x5^3 + 
     25*x23^2*x45*x5^3 - 5*x23*x45^2*x5^3)/(4*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (x12^3*(-5*x45^3*x5 + 15*x45^2*x5^2 - 
      15*x45*x5^3 + 5*x5^4))/(4*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2), g1L[27] -> (-5*x12)/2 + x12^3/(2*x34^2) + 
   (2*x12^2)/x34 + (8*x12^3)/(x15*x34) + (-7*x23 + 4*x45)/2 + 
   (x12*(50*x23^2 - 48*x23*x45))/(2*x15*x34) + 
   (-2*x23^2 - 10*x23*x45 + 5*x45^2)/(2*x12) + 
   (9*x23^3 + 2*x23^2*x34 - 18*x23^2*x45 - 4*x23*x34*x45 + 9*x23*x45^2 + 
     2*x34*x45^2)/(2*x12*x15) + (-6*x23^2*x45 + 9*x23*x45^2 - 4*x45^3)/
    (2*x12^2) + (x12^2*(48*x23 - 24*x45 - 8*x5))/(2*x15*x34) + 
   (x12*(-3*x15 + 4*x23 - 17*x45 - 4*x5))/(2*x34) + 
   (x12^2*(-x15 + 3*x23 - 3*x45 - 2*x5))/(2*x34^2) + 
   (17*x12^2)/(2*(x12 + x15 - x34 - x5)) + 
   (7*x12^4)/(2*x34^2*(x12 + x15 - x34 - x5)) - 
   (19*x12^3)/(2*x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(21*x23 - 21*x45 - 13*x5))/(2*x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(43*x23 - 5*x34 - 17*x45 - 9*x5))/(2*(x12 + x15 - x34 - x5)) + 
   (4*x12^3*x5)/(x15^2*x34) + (x23^3*x5^3)/(2*x12^2*x15*x34^2) + 
   (x12^3*(-24*x23 + 24*x45 + 16*x5))/(2*x15*x34^2) + 
   (x12^2*(-53*x23 + 38*x45 + 22*x5))/(2*x34*(x12 + x15 - x34 - x5)) + 
   (-4*x23^2 + 4*x23*x45 - 8*x23*x5)/(2*x15) + 
   (8*x12^3)/(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5) - 
   (8*x12^4)/(x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-8*x15 + 48*x23 - 24*x45))/(2*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (x12^4*(-8*x15 + 24*x23 - 24*x45 - 16*x5))/
    (2*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*x12^3*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (12*x12^2*x23*x5)/(x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*x12^4*x5)/(x15*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) - 
   (4*x12^3*x5^2)/(x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^3*(-72*x23 + 48*x45 + 24*x5))/(2*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (x12*(-24*x15*x23 + 48*x23^2 - 48*x23*x45 + 
      24*x23*x5))/(2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-24*x15*x23^2 + 8*x23^3 - 24*x23*x45^2 + 8*x45^3 + 48*x23^2*x5)/
    (2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-16*x15*x23^3 + 8*x23^3*x34 + 24*x15*x23^2*x45 - 24*x23^2*x34*x45 - 
     24*x15*x23*x45^2 + 24*x23*x34*x45^2 + 8*x15*x45^3 - 8*x34*x45^3 + 
     24*x23^3*x5)/(2*x12*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(-72*x23^2 + 96*x23*x45 - 24*x45^2 + 48*x23*x5 - 24*x45*x5))/
    (2*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (2*x15*x23 - 4*x23^2 + 11*x15*x45 - 8*x23*x45 + 22*x45^2 - 12*x23*x5 + 
     9*x45*x5)/(2*x34) + (35*x23^2 - 11*x23*x34 - 26*x23*x45 + x23*x5 + 
     9*x45*x5)/(2*(x12 + x15 - x34 - x5)) + 
   (9*x23^3 - 7*x23^2*x34 - 9*x23^2*x45 + 13*x23^2*x5 - 10*x23*x45*x5)/
    (2*x12*(x12 + x15 - x34 - x5)) + 
   (-(x23^3*x34) + 3*x23^3*x5 - 3*x23^2*x45*x5)/
    (2*x12^2*(x12 + x15 - x34 - x5)) + 
   (4*x15*x23*x45 - 4*x23^2*x45 - 13*x15*x45^2 + 4*x23*x45^2 - 9*x45^3 - 
     4*x23^2*x5 + 24*x23*x45*x5 - 6*x45^2*x5)/(2*x12*x34) + 
   (17*x23^3 - 33*x23^2*x45 + 8*x45^3 + 16*x23^2*x5 - 48*x23*x45*x5 + 
     24*x45^2*x5)/(2*x15*x34) + (-(x23^3*x34) + 3*x23^2*x34*x45 - 
     3*x23*x34*x45^2 + x34*x45^3 + 3*x23^3*x5 - 6*x23^2*x45*x5 + 
     3*x23*x45^2*x5)/(2*x12^2*x15) + (-6*x15*x23*x45^2 + 5*x15*x45^3 + 
     12*x23^2*x45*x5 - 12*x23*x45^2*x5 + x45^3*x5)/(2*x12^2*x34) + 
   (x12^2*(-24*x23^2 + 48*x23*x45 - 24*x45^2 + 48*x23*x5 - 48*x45*x5 - 
      8*x5^2))/(2*x15*x34^2) + (x12^2*(24*x23*x5 - 24*x45*x5 - 8*x5^2))/
    (2*x15^2*x34) + (x12*(-49*x23^2 + 68*x23*x45 - 19*x45^2 + 30*x23*x5 - 
      44*x45*x5 - 3*x5^2))/(2*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(2*x15^2 - 6*x15*x23 + 6*x23^2 + 3*x15*x45 - 6*x23*x45 + 3*x45^2 + 
      x15*x5 - 6*x23*x5 + 6*x45*x5 + x5^2))/(2*x34^2) + 
   (x12^2*(21*x23^2 - 42*x23*x45 + 21*x45^2 - 39*x23*x5 + 39*x45*x5 + 
      5*x5^2))/(2*x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^3*(24*x23^2 - 48*x23*x45 + 24*x45^2 - 72*x23*x5 + 72*x45*x5 + 
      24*x5^2))/(2*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (18*x23^3*x5 - 34*x23^2*x45*x5 + 48*x23*x45^2*x5 - 16*x45^3*x5 - 
     2*x23^2*x5^2)/(2*x12*x15*x34) + 
   (x12*(-24*x23^3 + 48*x23^2*x45 - 24*x23*x45^2 + 24*x23^2*x5 - 
      24*x45^2*x5 + 24*x23*x5^2 - 24*x45*x5^2))/
    (2*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-6*x15^2*x45 + 12*x15*x23*x45 - 6*x23^2*x45 - 3*x15*x45^2 + 3*x23*x45^2 - 
     x45^3 + 6*x15*x23*x5 - 12*x23^2*x5 - 3*x15*x45*x5 + 12*x23*x45*x5 - 
     6*x45^2*x5 + 3*x23*x5^2 - 3*x45*x5^2)/(2*x34^2) + 
   (-15*x23^3 + 30*x23^2*x45 - 15*x23*x45^2 - 6*x23^2*x5 - 16*x23*x45*x5 + 
     22*x45^2*x5 - 9*x23*x5^2 + 6*x45*x5^2)/(2*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(-24*x23^2*x5 + 24*x45^2*x5 - 24*x23*x5^2 + 24*x45*x5^2))/
    (2*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(24*x23^2*x5 - 48*x23*x45*x5 + 24*x45^2*x5 - 24*x23*x5^2 + 
      24*x45*x5^2))/(2*x15^2*x34) + 
   (x12*(-9*x23^3 + 24*x23^2*x45 - 24*x23*x45^2 + 8*x45^3 + 48*x23^2*x5 - 
      96*x23*x45*x5 + 48*x45^2*x5 - 24*x23*x5^2 + 24*x45*x5^2))/
    (2*x15*x34^2) + (-3*x23^3*x5^2 + 3*x23^2*x45*x5^2)/(2*x12^2*x15*x34) + 
   (-16*x23^3*x5 + 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 16*x45^3*x5 - 
     72*x23^2*x5^2 + 96*x23*x45*x5^2 - 48*x45^2*x5^2)/
    (2*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (19*x23^3*x5 - 48*x23^2*x45*x5 + 48*x23*x45^2*x5 - 16*x45^3*x5 - 
     24*x23^2*x5^2 + 48*x23*x45*x5^2 - 24*x45^2*x5^2)/(2*x15*x34^2) + 
   (16*x23^3*x5 - 24*x23^2*x45*x5 + 24*x23*x45^2*x5 - 8*x45^3*x5 - 
     24*x23^2*x5^2 + 48*x23*x45*x5^2 - 24*x45^2*x5^2)/(2*x15^2*x34) + 
   (-14*x23^3*x5 + 28*x23^2*x45*x5 - 14*x23*x45^2*x5 - 9*x23^2*x5^2 + 
     12*x23*x45*x5^2 - 3*x45^2*x5^2)/(2*x12*x34*(x12 + x15 - x34 - x5)) + 
   (6*x15^2*x45^2 - 6*x15*x23*x45^2 + x15*x45^3 - 12*x15*x23*x45*x5 + 
     12*x23^2*x45*x5 + 3*x15*x45^2*x5 - 6*x23*x45^2*x5 + 2*x45^3*x5 + 
     6*x23^2*x5^2 - 6*x23*x45*x5^2 + 3*x45^2*x5^2)/(2*x12*x34^2) + 
   (24*x23^2*x45*x5 - 48*x23*x45^2*x5 + 24*x45^3*x5 + 48*x23^2*x5^2 - 
     96*x23*x45*x5^2 + 48*x45^2*x5^2)/(2*x34*(x12*x15 + x15^2 - x15*x34 - 
      x15*x5 + x34*x5)) + (-3*x23^3*x5^2 + 6*x23^2*x45*x5^2 - 
     3*x23*x45^2*x5^2)/(2*x12^2*x34*(x12 + x15 - x34 - x5)) + 
   (24*x23^3*x5^2 - 72*x23^2*x45*x5^2 + 72*x23*x45^2*x5^2 - 24*x45^3*x5^2)/
    (2*x12*x34*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-2*x15^2*x45^3 + 6*x15*x23*x45^2*x5 - x15*x45^3*x5 - 6*x23^2*x45*x5^2 + 
     3*x23*x45^2*x5^2 - x45^3*x5^2)/(2*x12^2*x34^2) + 
   (-16*x23^3*x5^2 + 24*x23^2*x45*x5^2 - 24*x23*x45^2*x5^2 + 8*x45^3*x5^2)/
    (2*x12*x15^2*x34) + (-11*x23^3*x5^2 + 24*x23^2*x45*x5^2 - 
     24*x23*x45^2*x5^2 + 8*x45^3*x5^2)/(2*x12*x15*x34^2) + 
   (-48*x23^3*x5^2 + 72*x23^2*x45*x5^2 - 72*x23*x45^2*x5^2 + 24*x45^3*x5^2)/
    (2*x12*x15*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12^2*(8*x23^3 - 24*x23^2*x45 + 24*x23*x45^2 - 8*x45^3 - 72*x23^2*x5 + 
      144*x23*x45*x5 - 72*x45^2*x5 + 72*x23*x5^2 - 72*x45*x5^2 - 8*x5^3))/
    (2*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(7*x23^3 - 21*x23^2*x45 + 21*x23*x45^2 - 7*x45^3 - 39*x23^2*x5 + 
      78*x23*x45*x5 - 39*x45^2*x5 + 15*x23*x5^2 - 15*x45*x5^2 + x5^3))/
    (2*x34^2*(x12 + x15 - x34 - x5)) + 
   (x12^2*(-24*x23*x5^2 + 24*x45*x5^2 + 8*x5^3))/
    (2*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x12*(-24*x23^2*x5^2 + 48*x23*x45*x5^2 - 24*x45^2*x5^2 + 24*x23*x5^3 - 
      24*x45*x5^3))/(2*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (-13*x23^3*x5 + 39*x23^2*x45*x5 - 39*x23*x45^2*x5 + 13*x45^3*x5 + 
     15*x23^2*x5^2 - 30*x23*x45*x5^2 + 15*x45^2*x5^2 + 3*x23*x5^3 - 
     3*x45*x5^3)/(2*x34^2*(x12 + x15 - x34 - x5)) + 
   (x12*(-24*x23^3*x5 + 72*x23^2*x45*x5 - 72*x23*x45^2*x5 + 24*x45^3*x5 + 
      72*x23^2*x5^2 - 144*x23*x45*x5^2 + 72*x45^2*x5^2 - 24*x23*x5^3 + 
      24*x45*x5^3))/(2*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (24*x23^3*x5^2 - 72*x23^2*x45*x5^2 + 72*x23*x45^2*x5^2 - 24*x45^3*x5^2 - 
     24*x23^2*x5^3 + 48*x23*x45*x5^3 - 24*x45^2*x5^3)/
    (2*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (5*x23^3*x5^2 - 15*x23^2*x45*x5^2 + 15*x23*x45^2*x5^2 - 5*x45^3*x5^2 + 
     3*x23^2*x5^3 - 6*x23*x45*x5^3 + 3*x45^2*x5^3)/
    (2*x12*x34^2*(x12 + x15 - x34 - x5)) + 
   (-16*x23^3*x5^2 + 24*x23^2*x45*x5^2 - 24*x23*x45^2*x5^2 + 8*x45^3*x5^2 + 
     24*x23^2*x5^3 - 48*x23*x45*x5^3 + 24*x45^2*x5^3)/
    (2*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (16*x23^3*x5^3 - 24*x23^2*x45*x5^3 + 24*x23*x45^2*x5^3 - 8*x45^3*x5^3)/
    (2*x12*x15^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)) + 
   (x23^3*x5^3 - 3*x23^2*x45*x5^3 + 3*x23*x45^2*x5^3 - x45^3*x5^3)/
    (2*x12^2*x34^2*(x12 + x15 - x34 - x5)) + 
   (-8*x23^3*x5^3 + 24*x23^2*x45*x5^3 - 24*x23*x45^2*x5^3 + 8*x45^3*x5^3)/
    (2*x12*x34^2*(x12*x15 + x15^2 - x15*x34 - x15*x5 + x34*x5)), 
 g1L[28] -> x12/4 + x12^2/x34 + (25*x12^3)/(4*x15*x34) + 
   (x12*(x15 + 3*x23 - 4*x45))/(4*x34) - x45/4 + 
   (5*x23^2 - 10*x23*x45 + 5*x45^2)/(4*x15) + 
   (x12^2*(15*x23 - 25*x45 - 5*x5))/(4*x15*x34) + 
   (-(x15*x45) + x23*x5)/(4*x34) + 
   (x12^3*(5*x23^3 - 20*x23^2*x45 + 30*x23*x45^2 - 20*x45^3))/
    (4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^4*(5*x12 - 15*x34 - 30*x45 - 5*x5))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (5*x12^3*x45^3*x5)/
    (4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (27*x12^3)/(4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (25*x12^4)/(2*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) - 
   (29*x12^4)/(4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + (x12^3*(-28*x23 + 58*x45))/
    (4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-9*x23^2 + 28*x23*x45 - 29*x45^2))/
    (4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(15*x15 + 21*x23 + 3*x34 - 10*x5))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(30*x23 - 25*x34 - 75*x45 - 10*x5))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (5*x12^2*x45^2*x5)/
    (2*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(-25*x12 - 15*x23 + 50*x45 + 5*x5))/
    (4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(-15*x23^2 + 45*x23*x45 - 45*x45^2 - 20*x45*x5))/
    (4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(-40*x23^2 + 60*x23*x45 - 40*x45^2 + 40*x23*x5 - 20*x45*x5))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(-20*x23^2 + 15*x34^2 + 15*x23*x45 + 70*x34*x45 + 55*x45^2 - 
      45*x23*x5 - 5*x34*x5 - 20*x45*x5))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (x12^4*(20*x23^2 - 30*x23*x45 + 20*x45^2 + 
      5*x12*x5 - 5*x45*x5))/(4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12*(-5*x23*x5 + 5*x45*x5))/(4*x15*x34) + 
   (x12^2*(-10*x23^2 - 15*x23*x34 + 5*x23*x45 + 25*x34*x45 + 20*x45^2 - 
      30*x23*x5 + 5*x34*x5 + 15*x45*x5))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(x15^2 - 5*x15*x23 + 8*x23^2 + 7*x23*x34 - x34^2 - 33*x15*x45 + 
      44*x23*x45 + x34*x45 - 62*x45^2 + 42*x23*x5 + 25*x45*x5))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x23^2*x34 - x15^2*x45 - 8*x15*x23*x45 + 
     20*x23^2*x45 + 8*x23*x34*x45 + x34^2*x45 + 18*x15*x45^2 - 55*x23*x45^2 - 
     3*x34*x45^2 + 35*x45^3 + x15*x23*x5 + 8*x23^2*x5 - x23*x34*x5 - 
     18*x23*x45*x5 - 15*x45^2*x5)/(4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-10*x23^3 + 5*x23^2*x34 + 20*x23^2*x45 - 20*x23*x34*x45 - 
      10*x23*x45^2 + 15*x34*x45^2 - 40*x23^2*x5 - 15*x23*x34*x5 + 
      25*x23*x45*x5 - 5*x34*x45*x5 + 5*x45^2*x5 - 20*x23*x5^2))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(20*x12*x23^2 + 5*x23^3 - 30*x12*x23*x45 - 20*x23^2*x45 + 
      20*x12*x45^2 + 30*x23*x45^2 - 20*x45^3 - 20*x12*x23*x5 - 30*x23^2*x5 + 
      10*x12*x45*x5 + 40*x23*x45*x5 - 15*x45^2*x5 + 5*x23*x5^2))/
    (4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^2*(5*x15^3 - 5*x23^3 - 5*x34^3 + 20*x15^2*x45 + 30*x23*x34*x45 - 
      50*x34^2*x45 + 30*x15*x45^2 + 60*x23*x45^2 - 125*x34*x45^2 - 75*x45^3 - 
      5*x15^2*x5 - 35*x15*x23*x5 - 30*x23^2*x5 + 55*x23*x34*x5 + 5*x34^2*x5 - 
      15*x15*x45*x5 + 15*x23*x45*x5 + 35*x34*x45*x5 + 30*x45^2*x5 + 
      20*x23*x5^2))/(4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(-10*x23^3 + 20*x23^2*x34 + 20*x23^2*x45 - 30*x23*x34*x45 - 
      30*x23*x45^2 + 20*x34*x45^2 + 25*x45^3 + 60*x23^2*x5 - 20*x23*x34*x5 - 
      80*x23*x45*x5 + 10*x34*x45*x5 + 10*x45^2*x5 + 30*x23*x5^2))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^2*(5*x23^3*x34 - 5*x23^3*x45 + 15*x23*x45^3 - 5*x34*x45^3 - 
      10*x45^4 + 40*x23^3*x5 - 30*x23^2*x34*x5 - 90*x23^2*x45*x5 + 
      40*x23*x34*x45*x5 + 40*x23*x45^2*x5 + 5*x34*x45^2*x5 + 10*x45^3*x5 + 
      40*x23^2*x5^2 - 35*x23*x34*x5^2 - 45*x23*x45*x5^2))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12*(-10*x15^3*x45 + 15*x15^2*x23*x45 - 5*x23^3*x45 - 15*x23*x34^2*x45 + 
      10*x34^3*x45 - 40*x15^2*x45^2 + 45*x15*x23*x45^2 + 15*x23^2*x45^2 - 
      75*x23*x34*x45^2 + 55*x34^2*x45^2 - 60*x15*x45^3 - 30*x23*x45^3 + 
      100*x34*x45^3 + 20*x45^4 + 10*x15^2*x23*x5 - 15*x15*x23^2*x5 - 
      5*x23^3*x5 + 30*x23^2*x34*x5 - 10*x23*x34^2*x5 + 10*x15^2*x45*x5 + 
      70*x15*x23*x45*x5 - 45*x23^2*x45*x5 - 60*x23*x34*x45*x5 - 
      10*x34^2*x45*x5 + 30*x15*x45^2*x5 + 60*x23*x45^2*x5 - 40*x34*x45^2*x5 - 
      5*x45^3*x5 - 10*x15*x23*x5^2 - 25*x23^2*x5^2 + 10*x23*x34*x5^2 - 
      45*x23*x45*x5^2))/(4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (5*x23^3*x34 - 5*x23^3*x45 - 20*x23^2*x34*x45 + 15*x23^2*x45^2 + 
     25*x23*x34*x45^2 - 15*x23*x45^3 - 10*x34*x45^3 + 5*x45^4 - 15*x23^3*x5 - 
     5*x23^2*x34*x5 + 25*x23^2*x45*x5 - 5*x23*x45^2*x5 + 5*x34*x45^2*x5 - 
     5*x45^3*x5 - 5*x23^2*x5^2 + 10*x23*x45*x5^2)/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (5*x15^3*x45^2 - 15*x15^2*x23*x45^2 + 
     15*x15*x23^2*x45^2 - 5*x23^3*x45^2 - 15*x23^2*x34*x45^2 + 
     15*x23*x34^2*x45^2 - 5*x34^3*x45^2 + 20*x15^2*x45^3 - 45*x15*x23*x45^3 + 
     15*x23^2*x45^3 + 45*x23*x34*x45^3 - 20*x34^2*x45^3 + 30*x15*x45^4 - 
     15*x23*x45^4 - 30*x34*x45^4 + 5*x45^5 + 5*x23^3*x34*x5 - 
     10*x15^2*x23*x45*x5 + 30*x15*x23^2*x45*x5 - 25*x23^3*x45*x5 - 
     30*x23^2*x34*x45*x5 + 10*x23*x34^2*x45*x5 - 5*x15^2*x45^2*x5 - 
     35*x15*x23*x45^2*x5 + 60*x23^2*x45^2*x5 + 20*x23*x34*x45^2*x5 + 
     5*x34^2*x45^2*x5 - 15*x15*x45^3*x5 - 30*x23*x45^3*x5 + 15*x34*x45^3*x5 - 
     5*x45^4*x5 + 5*x15*x23^2*x5^2 - 15*x23^3*x5^2 - 5*x23^2*x34*x5^2 + 
     10*x15*x23*x45*x5^2 + 5*x23^2*x45*x5^2 - 10*x23*x34*x45*x5^2 + 
     25*x23*x45^2*x5^2 - 5*x23^2*x5^3)/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12*(5*x23^3*x34*x45 - 5*x23^3*x45^2 + 15*x23^2*x45^3 - 
      15*x23*x34*x45^3 - 15*x23*x45^4 + 10*x34*x45^4 + 5*x45^5 + 
      10*x23^4*x5 - 20*x23^3*x34*x5 - 25*x23^3*x45*x5 + 60*x23^2*x34*x45*x5 + 
      15*x23^2*x45^2*x5 - 30*x23*x34*x45^2*x5 + 5*x23*x45^3*x5 - 
      10*x34*x45^3*x5 - 5*x45^4*x5 + 30*x23^3*x5^2 - 20*x23^2*x34*x5^2 - 
      35*x23^2*x45*x5^2 + 35*x23*x34*x45*x5^2 + 5*x23*x45^2*x5^2 + 
      20*x23^2*x5^3))/(4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (5*x23^3*x34*x45^2 - 15*x23^2*x34*x45^3 + 15*x23*x34*x45^4 - 5*x34*x45^5 - 
     5*x23^4*x34*x5 + 5*x23^4*x45*x5 + 25*x23^3*x34*x45*x5 - 
     15*x23^3*x45^2*x5 - 30*x23^2*x34*x45^2*x5 + 15*x23^2*x45^3*x5 + 
     5*x23*x34*x45^3*x5 - 5*x23*x45^4*x5 + 5*x34*x45^4*x5 + 10*x23^4*x5^2 - 
     15*x23^3*x45*x5^2 + 15*x23^2*x34*x45*x5^2 - 15*x23*x34*x45^2*x5^2 + 
     5*x23*x45^3*x5^2 + 10*x23^3*x5^3 + 5*x23^2*x34*x5^3 - 10*x23^2*x45*x5^3)/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2), 
 g1L[29] -> (-13*x12)/4 + (19*x12^2)/(4*x34) - (15*x12^3)/(x15*x34) + 
   (x12*(-18*x15 + 36*x23 - 13*x45 - 13*x5))/(4*x34) + 
   (13*x12^2)/(2*(x12 + x15 - x34 - x5)) - 
   (47*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (x12*(37*x23 - 13*x34 - 11*x45 - 41*x5))/(4*(x12 + x15 - x34 - x5)) + 
   (x23^2*x5^2)/(2*x12*x15*x34) + (6*x15 + x23 - x34 + 14*x45 + 10*x5)/4 + 
   (x12^2*(-60*x23 + 95*x45 + 10*x5))/(4*x15*x34) + 
   (x12^2*(-96*x23 - 124*x45 + 156*x5))/(4*x34*(x12 + x15 - x34 - x5)) + 
   (-4*x23^2 + 4*x23*x45 - 8*x23*x5)/(4*x15) - 
   (35*x12^3)/(4*(x15*x45 - x23*x5)) + 
   (x12^3*(-15*x15 + 35*x23 + 175*x45 - 40*x5))/(4*x34*(x15*x45 - x23*x5)) + 
   (35*x12^4)/(4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(115*x23 - 60*x34 + 175*x45 - 135*x5))/(4*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (x12^4*(15*x15 - 35*x23 - 175*x45 + 40*x5))/
    (4*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(20*x15 - 80*x23 + 25*x34 + 60*x5))/(4*(x15*x45 - x23*x5)) + 
   (5*x12^2*x45^4*x5)/(4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^4*(5*x12 - 20*x34 - 35*x45 + 20*x5))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) - (53*x12^3)/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) - (30*x12^4)/(x15*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (27*x12^4)/(2*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(60*x12 + 60*x23 - 155*x45 - 10*x5))/
    (4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (x12^3*(43*x23 - 137*x45 - 10*x5))/
    (4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + (5*x12*x45^3*x5)/
    (2*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-29*x23 + 5*x34 + 93*x45 + 10*x5))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^3*(-120*x23 + 60*x34 + 250*x45 + 20*x5))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(40*x23^2 + 30*x34^2 - 105*x23*x45 + 115*x34*x45 + 185*x45^2 - 
      20*x23*x5 - 30*x34*x5 - 45*x45*x5))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (x12^2*(-40*x23^2 + 60*x23*x34 + 150*x23*x45 - 
      95*x34*x45 - 165*x45^2 + 40*x23*x5 - 10*x34*x5 - 40*x45*x5))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-18*x23^2 + 45*x23*x45 - 35*x45^2 + 20*x23*x5 - 15*x45*x5))/
    (4*x15*x34) + (7*x15*x23 - 4*x23^2 - 17*x23*x34 - 6*x15*x45 + 
     25*x23*x45 + 7*x34*x45 - 15*x45^2 + 4*x23*x5 - 5*x45*x5)/(4*x12) + 
   (x12^4*(-40*x23^2 + 90*x23*x45 - 80*x45^2 - 5*x12*x5 + 20*x23*x5 - 
      5*x45*x5))/(4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12*(-15*x15^2 - 5*x23^2 - 11*x23*x34 - 7*x34^2 - 45*x15*x45 + 
      4*x23*x45 - 26*x34*x45 - 88*x45^2 + 20*x15*x5 + 80*x23*x5 + 15*x45*x5))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
      x34*x45 + x23*x5)) + (x12^2*(13*x23^2 - 71*x23*x45 + 112*x45^2 - 
      29*x23*x5 + 20*x45*x5))/(4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
      x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (x12^3*(60*x23^2 - 195*x23*x45 + 210*x45^2 + 50*x45*x5))/
    (4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^4*(80*x23^2 - 180*x23*x45 + 160*x45^2 - 80*x23*x5 + 50*x45*x5))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (2*x15^2*x23 - 2*x15*x23^2 - 10*x15*x23*x34 + 35*x23^2*x34 - 
     10*x23*x34^2 - 13*x23^2*x45 - 2*x23*x45^2 + 5*x45^3 - 2*x15*x23*x5 - 
     8*x23*x45*x5)/(4*(x15*x45 - x23*x5)) + 
   (x12^2*(10*x23^3 - 45*x23^2*x45 + 75*x23*x45^2 - 55*x45^3 - 40*x45^2*x5))/
    (4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(9*x15*x23^2 - 9*x23^2*x45 + 28*x23*x45^2 - 29*x45^3 - 28*x23^2*x5 + 
      29*x23*x45*x5 - 10*x45^2*x5))/(4*x34*(x12^2 + x12*x15 - 2*x12*x34 - 
      x15*x34 + x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (2*x15^2*x45 + 2*x15*x45^2 - 2*x15*x23*x5 - 6*x23*x45*x5 + 2*x45^2*x5)/
    (4*x12*x34) + (6*x23^2*x5 - 15*x23*x45*x5 + 5*x45^2*x5)/(4*x15*x34) + 
   (2*x23^2*x34 - 5*x23^2*x45 - 4*x23*x34*x45 + 10*x23*x45^2 + 2*x34*x45^2 - 
     5*x45^3 + 6*x23^2*x5 - 16*x23*x45*x5 + 10*x45^2*x5)/(4*x12*x15) + 
   (x12^3*(-15*x23^3 + 60*x23^2*x45 - 120*x23*x45^2 + 100*x45^3 + 
      30*x23^2*x5 - 40*x23*x45*x5 + 15*x45^2*x5))/
    (4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(5*x23^3*x45 - 20*x23^2*x45^2 + 30*x23*x45^3 - 20*x45^4 - 
      25*x45^3*x5))/(4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^2*(-5*x15*x23^3 + 5*x23^3*x45 - 20*x23^2*x45^2 + 30*x23*x45^3 - 
      20*x45^4 + 20*x23^3*x5 - 30*x23^2*x45*x5 + 20*x23*x45^2*x5 - 
      5*x45^3*x5))/(4*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(-50*x23^2 - 120*x23*x45 - 190*x45^2 + 405*x45*x5 - 150*x5^2))/
    (4*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-10*x15^2 + 45*x15*x23 - 60*x23^2 - 15*x15*x34 + 90*x23*x34 - 
      20*x34^2 - 30*x15*x5 + 130*x23*x5 - 60*x34*x5 - 60*x5^2))/
    (4*(x15*x45 - x23*x5)^2) + 
   (x12*(-18*x23^2 - 9*x23*x45 - 8*x45^2 + 62*x23*x5 + 28*x45*x5 - 53*x5^2))/
    (4*x34*(x12 + x15 - x34 - x5)) + 
   (x12*(-5*x15^2 + 45*x15*x23 - 55*x23^2 - 5*x15*x34 + 55*x23*x34 - 
      5*x34^2 - 15*x15*x5 + 55*x23*x5 - 20*x34*x5 - 25*x5^2))/
    (4*(x15*x45 - x23*x5)) + (2*x15^2 - 6*x15*x23 + 6*x15*x45 - 6*x23*x45 + 
     4*x45^2 + 5*x15*x5 - 4*x23*x5 - 4*x45*x5 + 5*x5^2)/(4*x34) + 
   (11*x23^2 - 16*x23*x34 - 6*x23*x45 - 20*x23*x5 + 10*x34*x5 + 16*x45*x5 + 
     15*x5^2)/(4*(x12 + x15 - x34 - x5)) + 
   (x12^2*(15*x15^2 - 35*x15*x23 + 25*x23^2 + 75*x23*x45 + 125*x45^2 + 
      25*x15*x5 - 65*x23*x5 - 125*x45*x5 + 35*x5^2))/
    (4*x34*(x15*x45 - x23*x5)) + 
   (x12^4*(10*x15^2 - 45*x15*x23 + 60*x23^2 + 15*x15*x34 - 90*x23*x34 + 
      20*x34^2 + 30*x15*x5 - 130*x23*x5 + 60*x34*x5 + 60*x5^2))/
    (4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12^2*(80*x23^2 - 135*x23*x34 + 30*x34^2 + 75*x23*x45 + 125*x45^2 - 
      200*x23*x5 + 105*x34*x5 - 125*x45*x5 + 120*x5^2))/
    (4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(20*x23^2*x34 + 30*x23^2*x45 - 45*x23*x34*x45 - 65*x23*x45^2 + 
      35*x34*x45^2 + 40*x45^3 - 20*x23*x34*x5 + 10*x23*x45*x5 + 
      15*x34*x45*x5 + 15*x45^2*x5 - 40*x23*x5^2))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(20*x23^3 - 20*x34^3 - 20*x23^2*x45 + 45*x23*x34*x45 - 
      135*x34^2*x45 + 105*x23*x45^2 - 270*x34*x45^2 - 195*x45^3 + 
      30*x23*x34*x5 + 20*x34^2*x5 + 105*x23*x45*x5 + 90*x34*x45*x5 + 
      85*x45^2*x5 - 20*x23*x5^2))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + 
   (x12^4*(-40*x12*x23^2 - 10*x23^3 + 90*x12*x23*x45 + 60*x23^2*x45 - 
      80*x12*x45^2 - 120*x23*x45^2 + 100*x45^3 + 40*x12*x23*x5 + 
      60*x23^2*x5 - 25*x12*x45*x5 - 100*x23*x45*x5 + 45*x45^2*x5 - 
      10*x23*x5^2))/(4*x15*x34*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(20*x23^3 - 40*x23^2*x34 - 80*x23^2*x45 + 90*x23*x34*x45 + 
      150*x23*x45^2 - 80*x34*x45^2 - 120*x45^3 - 120*x23^2*x5 + 
      40*x23*x34*x5 + 160*x23*x45*x5 - 25*x34*x45*x5 - 65*x45^2*x5 + 
      20*x23*x5^2))/(4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
       x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (-x15^3 + 5*x15^2*x23 - 9*x15*x23^2 + 10*x23^3 - 9*x23^2*x34 - 
     3*x23*x34^2 + x34^3 + 32*x15^2*x45 - 40*x15*x23*x45 - 31*x23^2*x45 + 
     15*x23*x34*x45 + 11*x34^2*x45 + 102*x15*x45^2 - 67*x23*x45^2 + 
     14*x34*x45^2 + 103*x45^3 - 39*x15*x23*x5 + 47*x23^2*x5 + 18*x23*x34*x5 - 
     45*x15*x45*x5 - 117*x23*x45*x5 + 15*x34*x45*x5 - 65*x45^2*x5 + 
     50*x23*x5^2)/(4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (-15*x23^3*x34 + 40*x23^2*x34^2 - 10*x23*x34^3 - 5*x23^2*x34*x5 - 
     10*x23*x34^2*x5 + 20*x23^2*x45*x5 - 25*x23*x45^2*x5 + 10*x45^3*x5 - 
     10*x23^2*x5^2)/(4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12*(15*x15^3*x23 - 30*x15^2*x23^2 + 15*x15*x23^3 + 15*x15^2*x23*x34 - 
      45*x15*x23^2*x34 + 30*x23^3*x34 + 15*x15*x23*x34^2 - 60*x23^2*x34^2 + 
      15*x23*x34^3 - 15*x15*x23^2*x5 + 30*x23^3*x5 + 15*x15*x23*x34*x5 - 
      45*x23^2*x34*x5 + 30*x23*x34^2*x5 + 15*x23*x34*x5^2))/
    (4*(x15*x45 - x23*x5)^2) + (-3*x23^2*x34 + 21*x23^2*x5 - 10*x23*x34*x5 - 
     6*x23*x45*x5 + 15*x23*x5^2 - 5*x45*x5^2)/
    (4*x12*(x12 + x15 - x34 - x5)) + 
   (-5*x23^3*x34 + x23^2*x34^2 + x15^3*x45 + 8*x15^2*x23*x45 - 
     19*x15*x23^2*x45 + 5*x23^3*x45 + 20*x23^2*x34*x45 - 8*x23*x34^2*x45 - 
     x34^3*x45 - 17*x15^2*x45^2 + 71*x15*x23*x45^2 - 50*x23^2*x45^2 - 
     26*x23*x34*x45^2 - 3*x34^2*x45^2 - 57*x15*x45^3 + 100*x23*x45^3 + 
     2*x34*x45^3 - 55*x45^4 - x15^2*x23*x5 - 8*x15*x23^2*x5 + 19*x23^3*x5 + 
     11*x23^2*x34*x5 + x23*x34^2*x5 + 14*x15*x23*x45*x5 - 81*x23^2*x45*x5 + 
     13*x23*x34*x45*x5 + 25*x15*x45^2*x5 + 37*x23*x45^2*x5 - 
     10*x34*x45^2*x5 + 40*x45^3*x5 + 3*x23^2*x5^2 - 40*x23*x45*x5^2)/
    (4*x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12^2*(-10*x23^3*x34 + 20*x23^2*x34*x45 + 20*x23^2*x45^2 - 
      30*x23*x34*x45^2 - 30*x23*x45^3 + 20*x34*x45^3 + 15*x45^4 - 
      80*x23^3*x5 + 60*x23^2*x34*x5 + 120*x23^2*x45*x5 - 60*x23*x34*x45*x5 - 
      60*x23*x45^2*x5 + 20*x34*x45^2*x5 + 30*x45^3*x5 - 10*x23*x34*x5^2 - 
      40*x23*x45*x5^2))/(4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + 
       x34^2 - x12*x45 - x15*x45 + x34*x45 + x23*x5)^2) + 
   (11*x15*x23^2*x34 - 5*x23^2*x34^2 + 14*x23^2*x34*x45 - 13*x23*x34*x45^2 + 
     4*x34*x45^3 - 12*x23^2*x34*x5 - 35*x23^2*x45*x5 + 11*x23*x34*x45*x5 + 
     25*x23*x45^2*x5 - 5*x45^3*x5 - 10*x23*x45*x5^2)/
    (4*x12*(x15*x45 - x23*x5)) + 
   (x12*(-5*x15^4 + 5*x15*x23^3 - 5*x23^3*x34 + 5*x34^4 - 25*x15^3*x45 + 
      10*x23^3*x45 - 45*x23*x34^2*x45 + 65*x34^3*x45 - 50*x15^2*x45^2 + 
      15*x23^2*x45^2 - 165*x23*x34*x45^2 + 230*x34^2*x45^2 - 50*x15*x45^3 - 
      150*x23*x45^3 + 325*x34*x45^3 + 145*x45^4 + 5*x15^3*x5 + 
      45*x15^2*x23*x5 + 5*x23^3*x5 - 30*x23^2*x34*x5 - 40*x23*x34^2*x5 - 
      5*x34^3*x5 + 20*x15^2*x45*x5 + 135*x15*x23*x45*x5 + 75*x23^2*x45*x5 - 
      185*x23*x34*x45*x5 - 50*x34^2*x45*x5 + 30*x15*x45^2*x5 - 
      55*x23*x45^2*x5 - 125*x34*x45^2*x5 - 75*x45^3*x5 - 40*x15*x23*x5^2 - 
      60*x23^2*x5^2 + 30*x23*x34*x5^2 + 5*x23*x45*x5^2))/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (10*x23^3*x45 - 5*x23^2*x34*x45 - 
     20*x23^2*x45^2 + 20*x23*x34*x45^2 + 10*x23*x45^3 - 15*x34*x45^3 - 
     20*x23^3*x5 + 90*x23^2*x45*x5 - 5*x23*x34*x45*x5 - 65*x23*x45^2*x5 + 
     25*x34*x45^2*x5 + 5*x45^3*x5 - 40*x23^2*x5^2 - 40*x23*x34*x5^2 + 
     40*x23*x45*x5^2)/(4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - 
      x12*x45 - x15*x45 + x34*x45 + x23*x5)) + 
   (15*x15^2*x23^2*x34 - 15*x15*x23^3*x34 + 15*x15*x23^2*x34^2 - 
     20*x23^3*x34^2 + 15*x23^2*x34^3 - 15*x15*x23^2*x34*x5 + 
     15*x23^3*x45*x5 - 5*x23*x45^3*x5 + 20*x23^2*x45*x5^2)/
    (4*(x15*x45 - x23*x5)^2) + (2*x23^2*x5^2 - 4*x23*x45*x5^2 + 2*x45^2*x5^2)/
    (4*x12*x34*(x12 + x15 - x34 - x5)) + 
   (x12^3*(25*x23^3 - 150*x23^2*x34 + 150*x23*x34^2 - 25*x34^3 + 
      25*x23^2*x45 + 45*x23*x45^2 + 65*x45^3 - 195*x23^2*x5 + 
      330*x23*x34*x5 - 100*x34^2*x5 - 75*x23*x45*x5 - 105*x45^2*x5 + 
      255*x23*x5^2 - 150*x34*x5^2 + 75*x45*x5^2 - 100*x5^3))/
    (4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12*(15*x23^3 - 90*x23^2*x34 + 65*x23*x34^2 - 5*x34^3 + 10*x23^2*x45 + 
      10*x23*x45^2 + 5*x45^3 - 65*x23^2*x5 + 110*x23*x34*x5 - 25*x34^2*x5 - 
      20*x23*x45*x5 - 30*x45^2*x5 + 85*x23*x5^2 - 45*x34*x5^2 + 30*x45*x5^2 - 
      35*x5^3))/(4*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^3*(-5*x15^3 + 15*x15^2*x23 - 15*x15*x23^2 + 5*x23^3 + 25*x23^2*x45 + 
      45*x23*x45^2 + 65*x45^3 - 10*x15^2*x5 + 35*x15*x23*x5 - 45*x23^2*x5 - 
      75*x23*x45*x5 - 105*x45^2*x5 - 15*x15*x5^2 + 55*x23*x5^2 + 
      75*x45*x5^2 - 20*x5^3))/(4*x34*(x15*x45 - x23*x5)^2) + 
   (x12*(-9*x15^3 + 18*x15^2*x23 - 9*x15*x23^2 + 9*x23^2*x45 + 10*x23*x45^2 + 
      10*x45^3 - 10*x15^2*x5 + 29*x15*x23*x5 - 28*x23^2*x5 - 30*x23*x45*x5 - 
      30*x45^2*x5 - 10*x15*x5^2 + 30*x23*x5^2 + 30*x45*x5^2 - 10*x5^3))/
    (4*x34*(x15*x45 - x23*x5)) + (6*x23^2*x5 + 3*x23*x45*x5 - 4*x45^2*x5 - 
     11*x23*x5^2 + x45*x5^2 + 5*x5^3)/(4*x34*(x12 + x15 - x34 - x5)) + 
   (x12^2*(5*x15^3 - 30*x15^2*x23 + 45*x15*x23^2 - 20*x23^3 + 5*x15^2*x34 - 
      45*x15*x23*x34 + 90*x23^2*x34 + 5*x15*x34^2 - 60*x23*x34^2 + 5*x34^3 + 
      10*x15^2*x5 - 50*x15*x23*x5 + 90*x23^2*x5 + 15*x15*x34*x5 - 
      110*x23*x34*x5 + 20*x34^2*x5 + 15*x15*x5^2 - 70*x23*x5^2 + 
      30*x34*x5^2 + 20*x5^3))/(4*(x15*x45 - x23*x5)^2) + 
   (x12^4*(5*x15^3 - 15*x15^2*x23 + 15*x15*x23^2 - 5*x23^3 - 25*x23^2*x45 - 
      45*x23*x45^2 - 65*x45^3 + 10*x15^2*x5 - 35*x15*x23*x5 + 45*x23^2*x5 + 
      75*x23*x45*x5 + 105*x45^2*x5 + 15*x15*x5^2 - 55*x23*x5^2 - 
      75*x45*x5^2 + 20*x5^3))/(4*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + 
   (x12^2*(-10*x23^3 - 15*x23^2*x45 - 15*x23*x45^2 - 15*x45^3 + 
      175*x45^2*x5 - 185*x45*x5^2 + 65*x5^3))/(4*x34*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)) + (10*x15^4*x45 - 15*x15^3*x23*x45 + 
     5*x15*x23^3*x45 - 5*x23^3*x34*x45 + 15*x23*x34^3*x45 - 10*x34^4*x45 + 
     50*x15^3*x45^2 - 60*x15^2*x23*x45^2 + 10*x23^3*x45^2 - 
     30*x23^2*x34*x45^2 + 105*x23*x34^2*x45^2 - 70*x34^3*x45^2 + 
     100*x15^2*x45^3 - 90*x15*x23*x45^3 - 45*x23^2*x45^3 + 
     210*x23*x34*x45^3 - 175*x34^2*x45^3 + 100*x15*x45^4 + 75*x23*x45^4 - 
     200*x34*x45^4 - 40*x45^5 - 10*x15^3*x23*x5 + 15*x15^2*x23^2*x5 - 
     30*x23^3*x34*x5 + 10*x23*x34^3*x5 - 10*x15^3*x45*x5 - 
     100*x15^2*x23*x45*x5 + 150*x15*x23^2*x45*x5 - 15*x23^3*x45*x5 - 
     135*x23^2*x34*x45*x5 + 90*x23*x34^2*x45*x5 + 10*x34^3*x45*x5 - 
     40*x15^2*x45^2*x5 - 240*x15*x23*x45^2*x5 + 75*x23^2*x45^2*x5 + 
     200*x23*x34*x45^2*x5 + 55*x34^2*x45^2*x5 - 60*x15*x45^3*x5 - 
     90*x23*x45^3*x5 + 100*x34*x45^3*x5 + 20*x45^4*x5 + 10*x15^2*x23*x5^2 + 
     50*x15*x23^2*x5^2 - 60*x23^3*x5^2 - 60*x23^2*x34*x5^2 - 
     10*x23*x34^2*x5^2 + 95*x15*x23*x45*x5^2 + 95*x23^2*x45*x5^2 - 
     85*x23*x34*x45*x5^2 + 65*x23*x45^2*x5^2 - 50*x23^2*x5^3)/
    (4*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - x15*x45 + 
       x34*x45 + x23*x5)^2) + (-5*x23^3*x34*x45 + 5*x23^3*x45^2 + 
     20*x23^2*x34*x45^2 - 15*x23^2*x45^3 - 25*x23*x34*x45^3 + 15*x23*x45^4 + 
     10*x34*x45^4 - 5*x45^5 - 10*x23^4*x5 + 45*x23^3*x45*x5 - 
     5*x23^2*x34*x45*x5 - 55*x23^2*x45^2*x5 + 20*x23*x34*x45^2*x5 + 
     15*x23*x45^3*x5 - 15*x34*x45^3*x5 + 5*x45^4*x5 - 20*x23^3*x5^2 - 
     20*x23^2*x34*x5^2 + 45*x23^2*x45*x5^2 + 20*x23*x34*x45*x5^2 - 
     30*x23*x45^2*x5^2 + 10*x23^2*x5^3)/
    (4*x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
      x15*x45 + x34*x45 + x23*x5)) + 
   (x12*(-5*x23^3*x34*x45 + 5*x23^3*x45^2 - 15*x23*x45^4 + 5*x34*x45^4 + 
      10*x45^5 - 20*x23^4*x5 + 40*x23^3*x34*x5 - 30*x23^2*x34*x45*x5 + 
      60*x23^2*x45^2*x5 - 20*x23*x34*x45^2*x5 - 30*x23*x45^3*x5 - 
      5*x34*x45^3*x5 - 10*x45^4*x5 + 40*x23^2*x34*x5^2 - 40*x23^2*x45*x5^2 + 
      15*x23*x34*x45*x5^2 + 35*x23*x45^2*x5^2 + 20*x23^2*x5^3))/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12*(50*x23^3*x34^2 - 75*x23^2*x34^3 + 15*x23*x34^4 - 15*x23^4*x5 + 
      60*x23^3*x34*x5 - 105*x23^2*x34^2*x5 + 45*x23*x34^3*x5 + 
      5*x23*x45^3*x5 - 45*x23^2*x34*x5^2 + 45*x23*x34^2*x5^2 - 
      20*x23^2*x45*x5^2 + 15*x23*x34*x5^3))/(4*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (5*x23^3*x34^2 - 5*x23^2*x34^3 - 
     10*x23^3*x34*x5 + 15*x23^2*x34^2*x5 + 5*x23^3*x5^2 - 15*x23^2*x34*x5^2 - 
     40*x23^2*x45*x5^2 + 25*x23*x45^2*x5^2 - 5*x45^3*x5^2 + 15*x23^2*x5^3 - 
     10*x23*x45*x5^3)/(4*x12*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (-5*x23^3*x34*x45^2 + 5*x23^3*x45^3 - 15*x23^2*x45^4 + 15*x23*x34*x45^4 + 
     15*x23*x45^5 - 10*x34*x45^5 - 5*x45^6 + 10*x23^4*x34*x5 - 
     20*x23^4*x45*x5 + 20*x23^3*x34*x45*x5 + 55*x23^3*x45^2*x5 - 
     90*x23^2*x34*x45^2*x5 - 45*x23^2*x45^3*x5 + 50*x23*x34*x45^3*x5 + 
     5*x23*x45^4*x5 + 10*x34*x45^4*x5 + 5*x45^5*x5 + 20*x23^4*x5^2 + 
     60*x23^3*x34*x5^2 - 60*x23^3*x45*x5^2 - 20*x23^2*x34*x45*x5^2 + 
     55*x23^2*x45^2*x5^2 - 55*x23*x34*x45^2*x5^2 - 15*x23*x45^3*x5^2 + 
     20*x23^3*x5^3 + 50*x23^2*x34*x5^3 - 20*x23^2*x45*x5^3)/
    (4*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (5*x15*x23^3*x34^2 + 5*x23^3*x34^3 - 10*x23^3*x34^2*x5 - 
     15*x23^3*x34*x45*x5 + 15*x23^2*x34*x45^2*x5 - 5*x23*x34*x45^3*x5 + 
     30*x23^3*x45*x5^2 + 5*x23^2*x34*x45*x5^2 - 20*x23^2*x45^2*x5^2 + 
     5*x23*x45^3*x5^2 - 5*x23^2*x45*x5^3)/(4*x12*(x15*x45 - x23*x5)^2) + 
   (-25*x23^3*x34^3 + 15*x23^2*x34^4 + 15*x23^4*x34*x5 - 10*x23^3*x34^2*x5 + 
     15*x23^2*x34^3*x5 - 15*x23^4*x5^2 + 15*x23^3*x34*x5^2 - 
     15*x23^3*x45*x5^2 + 25*x23^2*x45^2*x5^2 - 10*x23*x45^3*x5^2 - 
     20*x23^3*x5^3 + 25*x23^2*x45*x5^3)/(4*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (-5*x15^4*x45^2 + 15*x15^3*x23*x45^2 - 
     15*x15^2*x23^2*x45^2 + 5*x15*x23^3*x45^2 - 5*x23^3*x34*x45^2 + 
     15*x23^2*x34^2*x45^2 - 15*x23*x34^3*x45^2 + 5*x34^4*x45^2 - 
     25*x15^3*x45^3 + 60*x15^2*x23*x45^3 - 45*x15*x23^2*x45^3 + 
     5*x23^3*x45^3 + 45*x23^2*x34*x45^3 - 60*x23*x34^2*x45^3 + 
     25*x34^3*x45^3 - 50*x15^2*x45^4 + 90*x15*x23*x45^4 - 15*x23^2*x45^4 - 
     90*x23*x34*x45^4 + 50*x34^2*x45^4 - 50*x15*x45^5 + 15*x23*x45^5 + 
     50*x34*x45^5 - 5*x45^6 - 5*x23^4*x34*x5 + 5*x23^3*x34^2*x5 + 
     10*x15^3*x23*x45*x5 - 30*x15^2*x23^2*x45*x5 + 30*x15*x23^3*x45*x5 - 
     15*x23^4*x45*x5 - 25*x23^3*x34*x45*x5 + 30*x23^2*x34^2*x45*x5 - 
     10*x23*x34^3*x45*x5 + 5*x15^3*x45^2*x5 + 55*x15^2*x23*x45^2*x5 - 
     150*x15*x23^2*x45^2*x5 + 85*x23^3*x45^2*x5 + 105*x23^2*x34*x45^2*x5 - 
     35*x23*x34^2*x45^2*x5 - 5*x34^3*x45^2*x5 + 20*x15^2*x45^3*x5 + 
     105*x15*x23*x45^3*x5 - 135*x23^2*x45^3*x5 - 50*x23*x34*x45^3*x5 - 
     20*x34^2*x45^3*x5 + 30*x15*x45^4*x5 + 60*x23*x45^4*x5 - 
     30*x34*x45^4*x5 + 5*x45^5*x5 - 5*x15^2*x23^2*x5^2 + 15*x15*x23^3*x5^2 - 
     15*x23^4*x5^2 - 30*x23^3*x34*x5^2 + 5*x23^2*x34^2*x5^2 - 
     10*x15^2*x23*x45*x5^2 - 35*x15*x23^2*x45*x5^2 + 90*x23^3*x45*x5^2 + 
     5*x23^2*x34*x45*x5^2 + 10*x23*x34^2*x45*x5^2 - 55*x15*x23*x45^2*x5^2 - 
     35*x23^2*x45^2*x5^2 + 40*x23*x34*x45^2*x5^2 - 50*x23*x45^3*x5^2 + 
     5*x15*x23^2*x5^3 + 5*x23^3*x5^3 - 5*x23^2*x34*x5^3 + 45*x23^2*x45*x5^3)/
    (4*x12*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (x12^3*(-5*x23^3*x45 - 5*x23^2*x45^2 - 5*x23*x45^3 - 5*x45^4 + 
      85*x45^3*x5 - 135*x45^2*x5^2 + 95*x45*x5^3 - 25*x5^4))/
    (4*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2) + 
   (x12*(10*x45^3*x5 - 30*x45^2*x5^2 + 30*x45*x5^3 - 10*x5^4))/
    (4*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)) + 
   (x12^2*(5*x15^4 - 15*x15^3*x23 + 15*x15^2*x23^2 - 5*x15*x23^3 + 
      5*x23^3*x45 + 5*x23^2*x45^2 + 5*x23*x45^3 + 5*x45^4 + 5*x15^3*x5 - 
      20*x15^2*x23*x5 + 30*x15*x23^2*x5 - 20*x23^3*x5 - 20*x23^2*x45*x5 - 
      20*x23*x45^2*x5 - 20*x45^3*x5 + 5*x15^2*x5^2 - 20*x15*x23*x5^2 + 
      30*x23^2*x5^2 + 30*x23*x45*x5^2 + 30*x45^2*x5^2 + 5*x15*x5^3 - 
      20*x23*x5^3 - 20*x45*x5^3 + 5*x5^4))/(4*x34*(x15*x45 - x23*x5)^2) + 
   (x12^2*(-50*x23^3*x34 + 150*x23^2*x34^2 - 75*x23*x34^3 + 5*x34^4 + 
      5*x23^3*x45 + 5*x23^2*x45^2 + 5*x23*x45^3 + 5*x45^4 - 70*x23^3*x5 + 
      225*x23^2*x34*x5 - 200*x23*x34^2*x5 + 25*x34^3*x5 - 20*x23^2*x45*x5 - 
      20*x23*x45^2*x5 - 20*x45^3*x5 + 120*x23^2*x5^2 - 195*x23*x34*x5^2 + 
      50*x34^2*x5^2 + 30*x23*x45*x5^2 + 30*x45^2*x5^2 - 90*x23*x5^3 + 
      50*x34*x5^3 - 20*x45*x5^3 + 25*x5^4))/(4*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + (-5*x23^3*x34*x45^3 + 15*x23^2*x34*x45^4 - 
     15*x23*x34*x45^5 + 5*x34*x45^6 + 15*x23^4*x34*x45*x5 - 
     5*x23^4*x45^2*x5 - 55*x23^3*x34*x45^2*x5 + 15*x23^3*x45^3*x5 + 
     60*x23^2*x34*x45^3*x5 - 15*x23^2*x45^4*x5 - 15*x23*x34*x45^4*x5 + 
     5*x23*x45^5*x5 - 5*x34*x45^5*x5 + 10*x23^5*x5^2 + 20*x23^4*x34*x5^2 - 
     40*x23^4*x45*x5^2 - 30*x23^3*x34*x45*x5^2 + 45*x23^3*x45^2*x5^2 - 
     15*x23^2*x34*x45^2*x5^2 - 10*x23^2*x45^3*x5^2 + 25*x23*x34*x45^3*x5^2 - 
     5*x23*x45^4*x5^2 + 20*x23^3*x34*x5^3 - 20*x23^3*x45*x5^3 - 
     25*x23^2*x34*x45*x5^3 + 20*x23^2*x45^2*x5^3 - 10*x23^3*x5^4)/
    (4*x12*x15*(x12^2 + x12*x15 - 2*x12*x34 - x15*x34 + x34^2 - x12*x45 - 
       x15*x45 + x34*x45 + x23*x5)^2) + 
   (5*x23^3*x34^4 - 5*x23^4*x34^2*x5 - 5*x23^3*x34^3*x5 + 15*x23^4*x34*x5^2 + 
     5*x23^3*x34^2*x5^2 - 30*x23^4*x5^3 - 5*x23^3*x34*x5^3 + 
     50*x23^3*x45*x5^3 - 25*x23^2*x45^2*x5^3 + 5*x23*x45^3*x5^3 + 
     5*x23^3*x5^4 - 5*x23^2*x45*x5^4)/(4*x12*(x12 + x15 - x34 - x5)*
     (x15*x45 - x23*x5)^2) + 
   (x12^2*(5*x45^4*x5 - 20*x45^3*x5^2 + 30*x45^2*x5^3 - 20*x45*x5^4 + 
      5*x5^5))/(4*x34*(x12 + x15 - x34 - x5)*(x15*x45 - x23*x5)^2), 
 g1L[30] -> (-32*x12^2)/x15 - (8*x12^3)/(x15*x34) + (8*x12^3)/(x23*x34) + 
   (8*x12^2*x45)/(x15*x23) - (8*x12^2*x45)/(x23*x34) - 
   (32*x12^2)/(x12 + x15 - x34 - x5) - 
   (8*x12^3)/(x34*(x12 + x15 - x34 - x5)) + 
   (8*x12^2)/(x15 - x23 + x45 - x5) + (x12^2*(8*x45 - 8*x5))/
    (x34*(x15 - x23 + x45 - x5)) - (8*x12^3)/((x12 + x15 - x34 - x5)*
     (x15 - x23 + x45 - x5)) + (x12^2*(8*x34 + 8*x45 - 8*x5))/
    ((x12 + x15 - x34 - x5)*(x15 - x23 + x45 - x5)) + 
   (8*x12^2*x5)/(x15*x34) + (8*x12^2*x5)/(x34*(x12 + x15 - x34 - x5))}


==> anc/F2MIcomponents.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Fr[2, 1] -> Pi^2, Fr[3, 5] -> Zeta[3], Fr[1, 1] -> -mi["1L", 8, 1], 
 Fr[1, 2] -> -mi["1L", 11, 1], Fr[1, 3] -> -mi["1L", 9, 1], 
 Fr[1, 4] -> -mi["1L", 13, 1], Fr[1, 5] -> -mi["1L", 10, 1], 
 Fr[1, 6] -> -mi["1L", 12, 1], Fr[2, 2] -> mi["1L", 2, 2], 
 Fr[2, 3] -> mi["1L", 3, 2], Fr[2, 4] -> mi["1L", 4, 2], 
 Fr[2, 5] -> mi["1L", 5, 2], Fr[2, 6] -> mi["1L", 6, 2], 
 Fr[2, 7] -> mi["1L", 7, 2], Fr[2, 18] -> mi[P1, 55, 2], 
 Fr[2, 19] -> mi[P1, 54, 2], Fr[3, 1] -> mi["1L", 4, 3], 
 Fr[3, 2] -> mi["1L", 6, 3], Fr[3, 3] -> mi["1L", 7, 3], 
 Fr[3, 4] -> mi[P2, 24, 3], Fr[3, 6] -> mi["1L", 1, 3], 
 Fr[3, 7] -> mi["1L", 2, 3], Fr[3, 8] -> mi["1L", 3, 3], 
 Fr[3, 9] -> mi["1L", 5, 3], Fr[3, 16] -> mi[P1, 74, 3], 
 Fr[3, 27] -> mi[P1, 61, 3], Fr[3, 28] -> mi[P1, 60, 3], 
 Fr[3, 29] -> mi[P1, 59, 3], Fr[3, 30] -> mi[P1, 58, 3], 
 Fr[3, 32] -> mi[P1, 55, 3], Fr[3, 33] -> mi[P1, 54, 3], 
 Fr[3, 34] -> mi[P1, 53, 3], Fr[3, 35] -> mi[P1, 52, 3], 
 Fr[3, 36] -> mi[P1, 51, 3], Fr[3, 37] -> mi[P1, 50, 3], 
 Fr[3, 38] -> mi[P1, 49, 3], Fr[3, 39] -> mi[P1, 48, 3], 
 Fr[3, 40] -> mi[P1, 47, 3], Fr[3, 41] -> mi[P1, 46, 3], 
 Fr[3, 42] -> mi[P1, 45, 3], Fr[3, 43] -> mi[P1, 44, 3], 
 Fr[3, 44] -> mi[P1, 43, 3], Fr[3, 45] -> mi[P1, 42, 3], 
 Fr[3, 46] -> mi[P1, 38, 3], Fr[3, 48] -> mi[P1, 35, 3], 
 Fr[3, 49] -> mi[P1, 34, 3], Fr[3, 52] -> mi[P1, 31, 3], 
 Fr[3, 53] -> mi[P1, 21, 3], Fr[3, 54] -> mi[P1, 19, 3], 
 Fr[3, 55] -> mi[P1, 17, 3], Fr[3, 56] -> mi[P1, 15, 3], 
 Fr[3, 60] -> mi[P2, 71, 3], Fr[3, 61] -> mi[P2, 63, 3], 
 Fr[3, 62] -> mi[P2, 62, 3], Fr[3, 63] -> mi[P2, 60, 3], 
 Fr[3, 65] -> mi[P2, 57, 3], Fr[3, 66] -> mi[P2, 54, 3], 
 Fr[3, 72] -> mi[P2, 44, 3], Fr[3, 74] -> mi[P2, 38, 3], 
 Fr[3, 76] -> mi[P2, 34, 3], Fr[3, 77] -> mi[P2, 33, 3], 
 Fr[3, 81] -> mi[P2, 18, 3], Fr[3, 82] -> mi[P2, 14, 3], 
 Fr[3, 88] -> mi[P3, 56, 3], Fr[3, 90] -> mi[P1x, 45, 3], 
 Fr[3, 97] -> mi[P3x, 56, 3], Fr[4, 1] -> mi["1L", 1, 4], 
 Fr[4, 2] -> mi["1L", 2, 4], Fr[4, 3] -> mi["1L", 3, 4], 
 Fr[4, 4] -> mi["1L", 4, 4], Fr[4, 5] -> mi["1L", 5, 4], 
 Fr[4, 6] -> mi["1L", 6, 4], Fr[4, 7] -> mi["1L", 7, 4], 
 Fr[4, 8] -> mi["1L", 8, 4], Fr[4, 9] -> mi["1L", 9, 4], 
 Fr[4, 10] -> mi["1L", 13, 4], Fr[4, 11] -> mi[P1, 73, 4], 
 Fr[4, 12] -> mi[P1, 72, 4], Fr[4, 13] -> mi[P1, 71, 4], 
 Fr[4, 14] -> mi[P1, 69, 4], Fr[4, 15] -> mi[P1, 68, 4], 
 Fr[4, 16] -> mi[P1, 66, 4], Fr[4, 17] -> mi[P1, 65, 4], 
 Fr[4, 18] -> mi[P1, 60, 4], Fr[4, 19] -> mi[P1, 58, 4], 
 Fr[4, 20] -> mi[P1, 56, 4], Fr[4, 21] -> mi[P1, 55, 4], 
 Fr[4, 22] -> mi[P1, 54, 4], Fr[4, 23] -> mi[P1, 53, 4], 
 Fr[4, 24] -> mi[P1, 52, 4], Fr[4, 25] -> mi[P1, 51, 4], 
 Fr[4, 26] -> mi[P1, 50, 4], Fr[4, 27] -> mi[P1, 49, 4], 
 Fr[4, 28] -> mi[P1, 48, 4], Fr[4, 29] -> mi[P1, 47, 4], 
 Fr[4, 30] -> mi[P1, 46, 4], Fr[4, 31] -> mi[P1, 45, 4], 
 Fr[4, 32] -> mi[P1, 44, 4], Fr[4, 33] -> mi[P1, 43, 4], 
 Fr[4, 34] -> mi[P1, 42, 4], Fr[4, 35] -> mi[P1, 39, 4], 
 Fr[4, 36] -> mi[P1, 38, 4], Fr[4, 37] -> mi[P1, 37, 4], 
 Fr[4, 38] -> mi[P1, 36, 4], Fr[4, 39] -> mi[P1, 35, 4], 
 Fr[4, 40] -> mi[P1, 34, 4], Fr[4, 41] -> mi[P1, 33, 4], 
 Fr[4, 42] -> mi[P1, 32, 4], Fr[4, 43] -> mi[P1, 31, 4], 
 Fr[4, 44] -> mi[P1, 30, 4], Fr[4, 45] -> mi[P1, 29, 4], 
 Fr[4, 46] -> mi[P1, 28, 4], Fr[4, 47] -> mi[P1, 27, 4], 
 Fr[4, 48] -> mi[P1, 26, 4], Fr[4, 49] -> mi[P1, 25, 4], 
 Fr[4, 50] -> mi[P1, 24, 4], Fr[4, 51] -> mi[P1, 23, 4], 
 Fr[4, 52] -> mi[P1, 22, 4], Fr[4, 53] -> mi[P1, 21, 4], 
 Fr[4, 54] -> mi[P1, 20, 4], Fr[4, 55] -> mi[P1, 19, 4], 
 Fr[4, 56] -> mi[P1, 18, 4], Fr[4, 57] -> mi[P1, 17, 4], 
 Fr[4, 58] -> mi[P1, 16, 4], Fr[4, 59] -> mi[P1, 15, 4], 
 Fr[4, 60] -> mi[P1, 14, 4], Fr[4, 61] -> mi[P1, 13, 4], 
 Fr[4, 62] -> mi[P1, 12, 4], Fr[4, 63] -> mi[P1, 11, 4], 
 Fr[4, 64] -> mi[P1, 10, 4], Fr[4, 65] -> mi[P1, 8, 4], 
 Fr[4, 66] -> mi[P1, 7, 4], Fr[4, 67] -> mi[P1, 5, 4], 
 Fr[4, 68] -> mi[P1, 4, 4], Fr[4, 69] -> mi[P1, 3, 4], 
 Fr[4, 70] -> mi[P2, 74, 4], Fr[4, 71] -> mi[P2, 73, 4], 
 Fr[4, 72] -> mi[P2, 72, 4], Fr[4, 73] -> mi[P2, 71, 4], 
 Fr[4, 74] -> mi[P2, 63, 4], Fr[4, 75] -> mi[P2, 62, 4], 
 Fr[4, 76] -> mi[P2, 60, 4], Fr[4, 77] -> mi[P2, 58, 4], 
 Fr[4, 78] -> mi[P2, 57, 4], Fr[4, 79] -> mi[P2, 54, 4], 
 Fr[4, 80] -> mi[P2, 51, 4], Fr[4, 81] -> mi[P2, 50, 4], 
 Fr[4, 82] -> mi[P2, 49, 4], Fr[4, 83] -> mi[P2, 48, 4], 
 Fr[4, 84] -> mi[P2, 47, 4], Fr[4, 85] -> mi[P2, 46, 4], 
 Fr[4, 86] -> mi[P2, 45, 4], Fr[4, 87] -> mi[P2, 44, 4], 
 Fr[4, 88] -> mi[P2, 43, 4], Fr[4, 89] -> mi[P2, 38, 4], 
 Fr[4, 90] -> mi[P2, 37, 4], Fr[4, 91] -> mi[P2, 34, 4], 
 Fr[4, 92] -> mi[P2, 33, 4], Fr[4, 93] -> mi[P2, 32, 4], 
 Fr[4, 94] -> mi[P2, 31, 4], Fr[4, 95] -> mi[P2, 30, 4], 
 Fr[4, 96] -> mi[P2, 29, 4], Fr[4, 97] -> mi[P2, 28, 4], 
 Fr[4, 98] -> mi[P2, 27, 4], Fr[4, 99] -> mi[P2, 26, 4], 
 Fr[4, 100] -> mi[P2, 25, 4], Fr[4, 101] -> mi[P2, 24, 4], 
 Fr[4, 102] -> mi[P2, 23, 4], Fr[4, 103] -> mi[P2, 22, 4], 
 Fr[4, 104] -> mi[P2, 21, 4], Fr[4, 105] -> mi[P2, 20, 4], 
 Fr[4, 106] -> mi[P2, 19, 4], Fr[4, 107] -> mi[P2, 18, 4], 
 Fr[4, 108] -> mi[P2, 15, 4], Fr[4, 109] -> mi[P2, 14, 4], 
 Fr[4, 110] -> mi[P2, 13, 4], Fr[4, 111] -> mi[P2, 12, 4], 
 Fr[4, 112] -> mi[P2, 11, 4], Fr[4, 113] -> mi[P2, 10, 4], 
 Fr[4, 114] -> mi[P2, 8, 4], Fr[4, 115] -> mi[P2, 7, 4], 
 Fr[4, 116] -> mi[P2, 5, 4], Fr[4, 117] -> mi[P2, 4, 4], 
 Fr[4, 118] -> mi[P2, 3, 4], Fr[4, 119] -> mi[P3, 86, 4], 
 Fr[4, 120] -> mi[P3, 84, 4], Fr[4, 121] -> mi[P3, 82, 4], 
 Fr[4, 122] -> mi[P3, 81, 4], Fr[4, 123] -> mi[P3, 80, 4], 
 Fr[4, 124] -> mi[P3, 79, 4], Fr[4, 125] -> mi[P3, 67, 4], 
 Fr[4, 126] -> mi[P3, 59, 4], Fr[4, 127] -> mi[P3, 56, 4], 
 Fr[4, 128] -> mi[P3, 52, 4], Fr[4, 129] -> mi[P3, 51, 4], 
 Fr[4, 130] -> mi[P3, 32, 4], Fr[4, 131] -> mi[P3, 31, 4], 
 Fr[4, 132] -> mi[P3, 30, 4], Fr[4, 133] -> mi[P3, 28, 4], 
 Fr[4, 134] -> mi[P3, 27, 4], Fr[4, 135] -> mi[P3, 16, 4], 
 Fr[4, 136] -> mi[P3, 15, 4], Fr[4, 137] -> mi[P3, 14, 4], 
 Fr[4, 138] -> mi[P3, 13, 4], Fr[4, 139] -> mi[P3, 8, 4], 
 Fr[4, 140] -> mi[P3, 7, 4], Fr[4, 141] -> mi[P3, 6, 4], 
 Fr[4, 142] -> mi[P3, 5, 4], Fr[4, 143] -> mi[P3, 3, 4], 
 Fr[4, 144] -> mi[P1x, 69, 4], Fr[4, 145] -> mi[P1x, 46, 4], 
 Fr[4, 146] -> mi[P1x, 45, 4], Fr[4, 147] -> mi[P1x, 44, 4], 
 Fr[4, 148] -> mi[P1x, 16, 4], Fr[4, 149] -> mi[P1x, 15, 4], 
 Fr[4, 150] -> mi[P1x, 14, 4], Fr[4, 151] -> mi[P1x, 13, 4], 
 Fr[4, 152] -> mi[P1x, 12, 4], Fr[4, 153] -> mi[P1x, 11, 4], 
 Fr[4, 154] -> mi[P1x, 10, 4], Fr[4, 155] -> mi[P1x, 3, 4], 
 Fr[4, 156] -> mi[P3x, 86, 4], Fr[4, 157] -> mi[P3x, 81, 4], 
 Fr[4, 158] -> mi[P3x, 80, 4], Fr[4, 159] -> mi[P3x, 79, 4], 
 Fr[4, 160] -> mi[P3x, 67, 4], Fr[4, 161] -> mi[P3x, 59, 4], 
 Fr[4, 162] -> mi[P3x, 56, 4], Fr[4, 163] -> mi[P3x, 51, 4], 
 Fr[4, 164] -> mi[P3x, 30, 4], Fr[4, 165] -> mi[P3x, 28, 4], 
 Fr[4, 166] -> mi[P3x, 16, 4], Fr[4, 167] -> mi[P3x, 15, 4], 
 Fr[4, 168] -> mi[P3x, 14, 4], Fr[4, 169] -> mi[P3x, 13, 4], 
 Fr[4, 170] -> mi[P3x, 6, 4], Fr[4, 171] -> mi[P3x, 5, 4], 
 Fr[4, 172] -> mi[P3x, 3, 4], Fr[4, 173] -> mi["1L", 10, 4], 
 Fr[4, 174] -> mi["1L", 11, 4], Fr[4, 175] -> mi["1L", 12, 4], 
 Fr[4, 176] -> mi[P1, 74, 4], Fr[4, 177] -> mi[P1, 70, 4], 
 Fr[4, 178] -> mi[P1, 67, 4], Fr[4, 179] -> mi[P1, 64, 4], 
 Fr[4, 180] -> mi[P1, 63, 4], Fr[4, 181] -> mi[P1, 62, 4], 
 Fr[4, 182] -> mi[P1, 61, 4], Fr[4, 183] -> mi[P1, 59, 4], 
 Fr[4, 184] -> mi[P1, 57, 4], Fr[4, 185] -> mi[P1, 41, 4], 
 Fr[4, 186] -> mi[P1, 40, 4], Fr[4, 187] -> mi[P2, 75, 4], 
 Fr[4, 188] -> mi[P1x, 70, 4]}


==> anc/FiniteRemainder_1L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-126287*f1L[1])/41184 - (4997*f1L[2])/3432 - (13*f1L[3])/22 - 
   (6*f1L[4])/143 + eps^2*((-5206829*f1L[1])/370656 - (183317*f1L[2])/30888 - 
     (467*f1L[3])/198 - (467*f1L[4])/429 - (76*f1L[5])/143) + 
   eps*((-1600805*f1L[1])/247104 - (55027*f1L[2])/20592 - (25*f1L[3])/22 - 
     (75*f1L[4])/143 - (21*f1L[5])/143) - (36*f1L[5])/143, 
  f1L[2] + f1L[14]/2 + f1L[22]/2 + f1L[30]/2 + f1L[39]/2 + f1L[69]/2 + 
   eps*((-95*f1L[1])/288 - (25*f1L[2])/24 + f1L[3]/2 + (13*f1L[14])/12 - 
     f1L[19] + (13*f1L[22])/12 + f1L[23]/2 + (13*f1L[30])/12 + f1L[31]/2 - 
     (3*f1L[39])/4 - (3*f1L[69])/4 - f1L[91] - f1L[126] - f1L[133] + 
     f1L[147]) + eps^2*((-1235*f1L[1])/1728 - (325*f1L[2])/144 + 
     (13*f1L[3])/12 - f1L[8]/2 + (169*f1L[14])/72 - (13*f1L[19])/6 + 
     (169*f1L[22])/72 + (13*f1L[23])/12 + (169*f1L[30])/72 + 
     (13*f1L[31])/12 - (13*f1L[39])/8 - (13*f1L[69])/8 - (13*f1L[91])/6 - 
     (13*f1L[126])/6 - (13*f1L[133])/6 + (13*f1L[147])/6), 
  f1L[25]/4 + f1L[33]/4 - f1L[124]/4 - f1L[131]/4 + 
   eps*(-f1L[2]/2 - f1L[14]/4 - f1L[22]/4 + (13*f1L[25])/24 - f1L[30]/4 + 
     (13*f1L[33])/24 - f1L[39]/4 - f1L[69]/4 - (13*f1L[124])/24 - 
     (13*f1L[131])/24 - f1L[139]/4 - f1L[146]/2 - f1L[149]/4) + 
   eps^2*((95*f1L[1])/576 + (25*f1L[2])/48 - f1L[3]/4 - (13*f1L[14])/24 + 
     f1L[19]/2 - (13*f1L[22])/24 - f1L[23]/4 + (169*f1L[25])/144 - 
     (13*f1L[30])/24 - f1L[31]/4 + (169*f1L[33])/144 + (3*f1L[39])/8 + 
     (3*f1L[69])/8 + f1L[91]/2 - (169*f1L[124])/144 + f1L[126]/2 - 
     (169*f1L[131])/144 + f1L[133]/2 - (13*f1L[139])/24 - f1L[140]/4 - 
     (13*f1L[146])/12 - f1L[147] - (13*f1L[149])/24 - f1L[150]/4), 
  eps*(-f1L[25]/12 - f1L[33]/12 + f1L[124]/12 + f1L[131]/12) + 
   eps^2*(f1L[2]/6 + f1L[14]/12 + f1L[22]/12 - (13*f1L[25])/72 + f1L[30]/12 - 
     (13*f1L[33])/72 + f1L[39]/12 + f1L[69]/12 + (13*f1L[124])/72 + 
     (13*f1L[131])/72 + f1L[139]/12 + f1L[146]/6 + f1L[149]/12), 
  -f1L[14]/2 + eps^2*((-169*f1L[14])/72 - f1L[16]/2 + (13*f1L[19])/6 + 
     (13*f1L[126])/6 + (13*f1L[133])/6 - (13*f1L[147])/6) + 
   eps*((-13*f1L[14])/12 + f1L[19] + f1L[126] + f1L[133] - f1L[147]), 
  f1L[124]/2 + f1L[131]/2 + eps^2*((13*f1L[14])/24 - f1L[19]/2 + 
     (169*f1L[124])/72 + (13*f1L[125])/12 + (169*f1L[131])/72 + 
     (13*f1L[132])/12 - (13*f1L[146])/12) + 
   eps*(f1L[14]/4 + (13*f1L[124])/12 + f1L[125]/2 + (13*f1L[131])/12 + 
     f1L[132]/2 - f1L[146]/2), eps*(-f1L[124]/6 - f1L[131]/6) + 
   eps^2*(-f1L[14]/12 - (13*f1L[124])/36 - f1L[125]/6 - (13*f1L[131])/36 - 
     f1L[132]/6 + f1L[146]/6), -f1L[22]/2 + 
   eps*((-13*f1L[22])/12 - f1L[23]/2) + 
   eps^2*((-169*f1L[22])/72 - (13*f1L[23])/12 - f1L[24]/2), 
  -f1L[25]/2 + eps*(f1L[22]/4 - (13*f1L[25])/12 - f1L[132]/2 + f1L[146]/2 + 
     f1L[149]/2) + eps^2*((13*f1L[22])/24 + f1L[23]/4 - (169*f1L[25])/72 - 
     (13*f1L[132])/12 - f1L[133]/2 + (13*f1L[146])/12 + f1L[147]/2 + 
     (13*f1L[149])/12 + f1L[150]/2), (eps*f1L[25])/6 + 
   eps^2*(-f1L[22]/12 + (13*f1L[25])/36 + f1L[132]/6 - f1L[146]/6 - 
     f1L[149]/6), -f1L[30]/2 + eps*((-13*f1L[30])/12 - f1L[31]/2) + 
   eps^2*((-169*f1L[30])/72 - (13*f1L[31])/12 - f1L[32]/2), 
  -f1L[33]/2 + eps*(f1L[30]/4 - (13*f1L[33])/12 - f1L[125]/2 + f1L[139]/2 + 
     f1L[146]/2) + eps^2*((13*f1L[30])/24 + f1L[31]/4 - (169*f1L[33])/72 - 
     (13*f1L[125])/12 - f1L[126]/2 + (13*f1L[139])/12 + f1L[140]/2 + 
     (13*f1L[146])/12 + f1L[147]/2), (eps*f1L[33])/6 + 
   eps^2*(-f1L[30]/12 + (13*f1L[33])/36 + f1L[125]/6 - f1L[139]/6 - 
     f1L[146]/6), (-11*f1L[1])/12 - f1L[2]/2 - f1L[39]/2 + 
   eps*((6739*f1L[1])/82368 - (8731*f1L[2])/6864 - (9*f1L[3])/44 + 
     (3*f1L[4])/143 + (18*f1L[5])/143 - (13*f1L[39])/12 - f1L[40]/2) + 
   eps^2*((883231*f1L[1])/494208 - (33805*f1L[2])/13728 - (63*f1L[3])/44 - 
     (34*f1L[4])/143 + (21*f1L[5])/286 - (169*f1L[39])/72 - (13*f1L[40])/12 - 
     f1L[41]/2), -f1L[25]/4 + f1L[33]/4 + f1L[124]/4 + f1L[131]/4 + 
   eps*((11*f1L[1])/24 + f1L[2]/4 - (13*f1L[25])/24 + (13*f1L[33])/24 + 
     f1L[39]/4 + (13*f1L[124])/24 + f1L[125]/2 + (13*f1L[131])/24 - 
     f1L[139]/4 + f1L[149]/4) + eps^2*((-6739*f1L[1])/164736 + 
     (8731*f1L[2])/13728 + (9*f1L[3])/88 - (3*f1L[4])/286 - (9*f1L[5])/143 - 
     (169*f1L[25])/144 + (169*f1L[33])/144 + (13*f1L[39])/24 + f1L[40]/4 + 
     (169*f1L[124])/144 + (13*f1L[125])/12 + f1L[126]/2 + 
     (169*f1L[131])/144 - (13*f1L[139])/24 - f1L[140]/4 + (13*f1L[149])/24 + 
     f1L[150]/4), eps*(f1L[25]/12 - f1L[33]/12 - f1L[124]/12 - f1L[131]/12) + 
   eps^2*((-11*f1L[1])/72 - f1L[2]/12 + (13*f1L[25])/72 - (13*f1L[33])/72 - 
     f1L[39]/12 - (13*f1L[124])/72 - f1L[125]/6 - (13*f1L[131])/72 + 
     f1L[139]/12 - f1L[149]/12), (eps^2*f1L[1])/48, 
  (-11*f1L[1])/12 - f1L[2]/2 - f1L[69]/2 + 
   eps*((11303*f1L[1])/27456 + (13291*f1L[2])/6864 + (13*f1L[3])/44 + 
     (3*f1L[4])/143 + (18*f1L[5])/143 + (11*f1L[39])/6 + f1L[40]/2 + 
     (3*f1L[69])/4 + f1L[91]) + eps^2*((547213*f1L[1])/54912 + 
     (44971*f1L[2])/4576 + (20*f1L[3])/11 + (131*f1L[4])/143 + 
     (285*f1L[5])/286 + f1L[8]/2 + f1L[16]/2 + f1L[24]/2 + f1L[32]/2 + 
     (143*f1L[39])/36 + (13*f1L[40])/12 + f1L[41]/2 + (13*f1L[69])/8 + 
     (13*f1L[91])/6), f1L[25]/4 - f1L[33]/4 + f1L[124]/4 + f1L[131]/4 + 
   eps*((11*f1L[1])/24 + f1L[2]/4 + (13*f1L[25])/24 - (13*f1L[33])/24 + 
     f1L[69]/4 + (13*f1L[124])/24 + (13*f1L[131])/24 + f1L[132]/2 + 
     f1L[139]/4 - f1L[149]/4) + eps^2*((-11303*f1L[1])/54912 - 
     (13291*f1L[2])/13728 - (13*f1L[3])/88 - (3*f1L[4])/286 - 
     (9*f1L[5])/143 + (169*f1L[25])/144 - (169*f1L[33])/144 - 
     (11*f1L[39])/12 - f1L[40]/4 - (3*f1L[69])/8 - f1L[91]/2 + 
     (169*f1L[124])/144 + (169*f1L[131])/144 + (13*f1L[132])/12 + 
     f1L[133]/2 + (13*f1L[139])/24 + f1L[140]/4 - (13*f1L[149])/24 - 
     f1L[150]/4), eps*(-f1L[25]/12 + f1L[33]/12 - f1L[124]/12 - 
     f1L[131]/12) + eps^2*((-11*f1L[1])/72 - f1L[2]/12 - (13*f1L[25])/72 + 
     (13*f1L[33])/72 - f1L[69]/12 - (13*f1L[124])/72 - (13*f1L[131])/72 - 
     f1L[132]/6 - f1L[139]/12 + f1L[149]/12), (eps^2*f1L[1])/48, 
  f1L[25]/24 + f1L[33]/24 - f1L[124]/8 - f1L[131]/8 + 
   eps*((-11*f1L[1])/72 + (13*f1L[25])/144 + (13*f1L[33])/144 - 
     (13*f1L[124])/48 - f1L[125]/12 - (13*f1L[131])/48 - f1L[132]/12 - 
     f1L[139]/24 - f1L[149]/24) + eps^2*((6739*f1L[1])/494208 - 
     (1295*f1L[2])/41184 + (13*f1L[3])/264 + f1L[4]/286 + (3*f1L[5])/143 + 
     (169*f1L[25])/864 + (169*f1L[33])/864 - (169*f1L[124])/288 - 
     (13*f1L[125])/72 - f1L[126]/12 - (169*f1L[131])/288 - (13*f1L[132])/72 - 
     f1L[133]/12 - (13*f1L[139])/144 - f1L[140]/24 - (13*f1L[149])/144 - 
     f1L[150]/24), eps*(f1L[25]/24 + f1L[33]/24 - f1L[124]/24 - 
     f1L[131]/24) + eps^2*(-f1L[2]/12 - f1L[14]/24 - f1L[22]/24 + 
     (13*f1L[25])/144 - f1L[30]/24 + (13*f1L[33])/144 - f1L[39]/24 - 
     f1L[69]/24 - (13*f1L[124])/144 - (13*f1L[131])/144 - f1L[139]/24 - 
     f1L[146]/12 - f1L[149]/24), eps*(f1L[124]/12 + f1L[131]/12) + 
   eps^2*(f1L[14]/24 + (13*f1L[124])/72 + f1L[125]/12 + (13*f1L[131])/72 + 
     f1L[132]/12 - f1L[146]/12), -(eps*f1L[25])/12 + 
   eps^2*(f1L[22]/24 - (13*f1L[25])/72 - f1L[132]/12 + f1L[146]/12 + 
     f1L[149]/12), -(eps*f1L[33])/12 + 
   eps^2*(f1L[30]/24 - (13*f1L[33])/72 - f1L[125]/12 + f1L[139]/12 + 
     f1L[146]/12), eps*(-f1L[25]/24 + f1L[33]/24 + f1L[124]/24 + 
     f1L[131]/24) + eps^2*((11*f1L[1])/144 + f1L[2]/24 - (13*f1L[25])/144 + 
     (13*f1L[33])/144 + f1L[39]/24 + (13*f1L[124])/144 + f1L[125]/12 + 
     (13*f1L[131])/144 - f1L[139]/24 + f1L[149]/24), -(eps^2*f1L[1])/48, 
  eps*(f1L[25]/24 - f1L[33]/24 + f1L[124]/24 + f1L[131]/24) + 
   eps^2*((11*f1L[1])/144 + f1L[2]/24 + (13*f1L[25])/144 - (13*f1L[33])/144 + 
     f1L[69]/24 + (13*f1L[124])/144 + (13*f1L[131])/144 + f1L[132]/12 + 
     f1L[139]/24 - f1L[149]/24), -(eps^2*f1L[1])/48, (eps^2*f1L[1])/1440, 
  -f1L[124]/2 + eps*((-13*f1L[124])/12 - f1L[125]/2) + 
   eps^2*((-169*f1L[124])/72 - (13*f1L[125])/12 - f1L[126]/2), 
  -f1L[131]/2 + eps*((-13*f1L[131])/12 - f1L[132]/2) + 
   eps^2*((-169*f1L[131])/72 - (13*f1L[132])/12 - f1L[133]/2), 
  f1L[33]/2 - f1L[124]/2 + eps*((13*f1L[33])/12 - (13*f1L[124])/12 - 
     f1L[139]/2) + eps^2*((169*f1L[33])/72 - (169*f1L[124])/72 - 
     (13*f1L[139])/12 - f1L[140]/2), -(eps*f1L[146])/2 + 
   eps^2*((-13*f1L[146])/12 - f1L[147]/2), f1L[25]/2 - f1L[131]/2 + 
   eps*((13*f1L[25])/12 - (13*f1L[131])/12 - f1L[149]/2) + 
   eps^2*((169*f1L[25])/72 - (169*f1L[131])/72 - (13*f1L[149])/12 - 
     f1L[150]/2), -f1L[156]/2 + eps*((-13*f1L[156])/12 - f1L[157]/2) + 
   eps^2*((-169*f1L[156])/72 - (13*f1L[157])/12 - f1L[158]/2), 
  eps*(f1L[33]/2 - f1L[124]/2) + eps^2*((13*f1L[33])/12 - (13*f1L[124])/12 - 
     f1L[139]/2), eps*(f1L[25]/2 - f1L[131]/2) + 
   eps^2*((13*f1L[25])/12 - (13*f1L[131])/12 - f1L[149]/2), 
  -(eps*f1L[156])/2 + eps^2*((-13*f1L[156])/12 - f1L[157]/2), 
  eps*(2*f1L[1] + (7*f1L[25])/6 + (7*f1L[33])/6 - (7*f1L[124])/2 - 
     (7*f1L[131])/2) + eps^2*((17*f1L[1])/9 + 2*f1L[2] + (91*f1L[25])/36 + 
     (91*f1L[33])/36 - (91*f1L[124])/12 - (7*f1L[125])/3 - (91*f1L[131])/12 - 
     (7*f1L[132])/3 - (7*f1L[139])/6 - (7*f1L[149])/6), (eps^2*f1L[1])/6, 
  (eps^2*f1L[1])/6, -(eps*f1L[174])/2 + 
   eps^2*((-13*f1L[174])/12 - f1L[175]/2), -(eps*f1L[124])/2 + 
   eps^2*((-13*f1L[124])/12 - f1L[125]/2), -(eps*f1L[131])/2 + 
   eps^2*((-13*f1L[131])/12 - f1L[132]/2), -(eps^2*f1L[146])/2, 
  -(eps^2*f1L[174])/2, -(eps^2*f1L[124])/2, -(eps^2*f1L[131])/2, 
  eps^2*(f1L[33]/2 - f1L[124]/2), eps^2*(f1L[25]/2 - f1L[131]/2), 
  -(eps^2*f1L[156])/2, eps^2*(f1L[25]/2 + f1L[33]/2 - f1L[124]/2 - 
    f1L[131]/2), -(eps^2*f1L[25]), -(eps^2*f1L[33]), 
  eps^2*(-f1L[1]/2 - f1L[25]/2 + f1L[33]/2 + f1L[124]/2 + f1L[131]/2), 
  eps^2*(f1L[124] + f1L[131]), eps^2*(-f1L[1]/2 + f1L[25]/2 - f1L[33]/2 + 
    f1L[124]/2 + f1L[131]/2)}, {mono[1], mono[Fr[1, 1]], mono[Fr[1, 1]^2], 
  mono[Fr[1, 1]^3], mono[Fr[1, 2]], mono[Fr[1, 2]^2], mono[Fr[1, 2]^3], 
  mono[Fr[1, 3]], mono[Fr[1, 3]^2], mono[Fr[1, 3]^3], mono[Fr[1, 4]], 
  mono[Fr[1, 4]^2], mono[Fr[1, 4]^3], mono[Fr[1, 5]], mono[Fr[1, 5]^2], 
  mono[Fr[1, 5]^3], mono[Fr[1, 5]^4], mono[Fr[1, 6]], mono[Fr[1, 6]^2], 
  mono[Fr[1, 6]^3], mono[Fr[1, 6]^4], mono[Fr[2, 1]], 
  mono[Fr[1, 1]*Fr[2, 1]], mono[Fr[1, 2]*Fr[2, 1]], mono[Fr[1, 3]*Fr[2, 1]], 
  mono[Fr[1, 4]*Fr[2, 1]], mono[Fr[1, 5]*Fr[2, 1]], 
  mono[Fr[1, 5]^2*Fr[2, 1]], mono[Fr[1, 6]*Fr[2, 1]], 
  mono[Fr[1, 6]^2*Fr[2, 1]], mono[Fr[2, 1]^2], mono[Fr[2, 2]], 
  mono[Fr[2, 3]], mono[Fr[2, 4]], mono[Fr[2, 5]], mono[Fr[2, 6]], 
  mono[Fr[2, 7]/SQRT1], mono[Fr[3, 1]], mono[Fr[3, 2]], mono[Fr[3, 3]/SQRT1], 
  mono[Fr[3, 5]], mono[Fr[1, 5]*Fr[3, 5]], mono[Fr[1, 6]*Fr[3, 5]], 
  mono[SQRT2*Fr[3, 6]], mono[Fr[3, 7]], mono[Fr[3, 8]], mono[Fr[3, 9]], 
  mono[SQRT2*Fr[4, 1]], mono[Fr[4, 2]], mono[Fr[4, 3]], mono[Fr[4, 4]], 
  mono[Fr[4, 6]], mono[Fr[4, 7]/SQRT1], mono[Fr[4, 8]], mono[Fr[4, 9]], 
  mono[Fr[4, 10]], mono[Fr[4, 173]], mono[Fr[4, 174]], mono[Fr[4, 175]]}}


==> anc/FiniteRemainder_1L_tr5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{g1L[1] + 2*eps*g1L[1] + 4*eps^2*g1L[1], -g1L[3] - g1L[6] - g1L[9] - 
   g1L[11] + eps^2*(2*g1L[2] - (13*g1L[3])/3 - (13*g1L[6])/3 - 
     (13*g1L[9])/3 - (13*g1L[11])/3 - (13*g1L[12])/3) + 
   eps*(g1L[2] - (13*g1L[3])/6 - (13*g1L[6])/6 - (13*g1L[9])/6 - 
     (13*g1L[11])/6 - (13*g1L[12])/6) - g1L[12], 
  -g1L[5]/2 - g1L[8]/2 - g1L[10]/2 + eps*(g1L[3]/2 + g1L[6]/2 + g1L[9]/2 + 
     g1L[11]/2 + g1L[12]/2 - (3*g1L[14])/13 + g1L[15] - (3*g1L[16])/13 + 
     (12*g1L[26])/13 + (12*g1L[28])/13) + 
   eps^2*(-g1L[2]/2 + (13*g1L[3])/12 + (13*g1L[6])/12 + (13*g1L[9])/12 + 
     (13*g1L[11])/12 + (13*g1L[12])/12 + 2*g1L[26] + 4*g1L[27] + 2*g1L[28]), 
  eps*(g1L[5]/6 + g1L[8]/6 + g1L[10]/6) + 
   eps^2*(-g1L[3]/6 - g1L[6]/6 - g1L[9]/6 - g1L[11]/6 - g1L[12]/6 + 
     g1L[14]/13 - g1L[15]/3 + g1L[16]/13 - (4*g1L[26])/13 - (4*g1L[28])/13), 
  g1L[3] + eps*((13*g1L[3])/6 + g1L[4]) + eps^2*((13*g1L[3])/3 + 2*g1L[4]), 
  g1L[5] + eps*(-g1L[3]/2 + g1L[15] - 4*g1L[22] - 4*g1L[24]) + 
   eps^2*((-13*g1L[3])/12 - g1L[4]/2 - 4*g1L[23] - 4*g1L[25] + 4*g1L[27]), 
  -(eps*g1L[5])/3 + eps^2*(g1L[3]/6 - g1L[15]/3 + (4*g1L[22])/3 + 
     (4*g1L[24])/3), g1L[6] + eps*((13*g1L[6])/6 + g1L[7]) + 
   eps^2*((13*g1L[6])/3 + 2*g1L[7]), 
  g1L[8] + eps^2*((-13*g1L[6])/12 - g1L[7]/2 + 4*g1L[25] - 4*g1L[27] - 
     4*g1L[28]) + eps*(-g1L[6]/2 - g1L[15] + (6*g1L[16])/13 + 4*g1L[24] - 
     (24*g1L[28])/13), -(eps*g1L[8])/3 + 
   eps^2*(g1L[6]/6 + g1L[15]/3 - (2*g1L[16])/13 - (4*g1L[24])/3 + 
     (8*g1L[28])/13), g1L[9] + eps^2*(-2*g1L[1] - 2*g1L[2] - 2*g1L[4] - 
     2*g1L[7] + (13*g1L[9])/3 + (13*g1L[11])/3 + (13*g1L[12])/3 - 8*g1L[20] - 
     8*g1L[21]) + eps*(-g1L[1] - g1L[2] - g1L[4] - g1L[7] + (13*g1L[9])/6 + 
     (13*g1L[11])/6 + (13*g1L[12])/6 - 4*g1L[20] - 4*g1L[21]), 
  g1L[10] + eps*(-g1L[9]/2 + (6*g1L[14])/13 - g1L[15] + 4*g1L[22] - 
     (24*g1L[26])/13) + eps^2*(g1L[1]/2 + g1L[2]/2 + g1L[4]/2 + g1L[7]/2 - 
     (13*g1L[9])/12 - (13*g1L[11])/12 - (13*g1L[12])/12 + 2*g1L[20] + 
     2*g1L[21] + 4*g1L[23] - 4*g1L[26] - 4*g1L[27]), 
  -(eps*g1L[10])/3 + eps^2*(g1L[9]/6 - (2*g1L[14])/13 + g1L[15]/3 - 
     (4*g1L[22])/3 + (8*g1L[26])/13), g1L[11] + 4*eps*g1L[20] + 
   8*eps^2*g1L[20], g1L[5]/2 + g1L[8]/2 - g1L[10]/2 + 
   eps^2*(-2*g1L[20] - 4*g1L[23] + 2*g1L[26] - 2*g1L[28]) + 
   eps*(-g1L[11]/2 - (3*g1L[14])/13 + (3*g1L[16])/13 - 4*g1L[22] + 
     (12*g1L[26])/13 - (12*g1L[28])/13), 
  eps*(-g1L[5]/6 - g1L[8]/6 + g1L[10]/6) + 
   eps^2*(g1L[11]/6 + g1L[14]/13 - g1L[16]/13 + (4*g1L[22])/3 - 
     (4*g1L[26])/13 + (4*g1L[28])/13), g1L[12] + 4*eps*g1L[21] + 
   8*eps^2*g1L[21], g1L[5]/2 - g1L[8]/2 + g1L[10]/2 + 
   eps*(-g1L[12]/2 + (3*g1L[14])/13 - (3*g1L[16])/13 - 4*g1L[24] - 
     (12*g1L[26])/13 + (12*g1L[28])/13) + 
   eps^2*(-2*g1L[21] - 4*g1L[25] - 2*g1L[26] + 2*g1L[28]), 
  eps*(-g1L[5]/6 + g1L[8]/6 - g1L[10]/6) + 
   eps^2*(g1L[12]/6 - g1L[14]/13 + g1L[16]/13 + (4*g1L[24])/3 + 
     (4*g1L[26])/13 - (4*g1L[28])/13), -g1L[5]/4 - g1L[8]/12 - g1L[10]/12 + 
   eps*(-g1L[14]/26 - g1L[16]/26 + (2*g1L[22])/3 + (2*g1L[24])/3 + 
     (2*g1L[26])/13 + (2*g1L[28])/13) + 
   eps^2*(-g1L[1]/12 + (2*g1L[23])/3 + (2*g1L[25])/3 + g1L[26]/3 + 
     g1L[28]/3), eps*(-g1L[5]/12 - g1L[8]/12 - g1L[10]/12) + 
   eps^2*(g1L[3]/12 + g1L[6]/12 + g1L[9]/12 + g1L[11]/12 + g1L[12]/12 - 
     g1L[14]/26 + g1L[15]/6 - g1L[16]/26 + (2*g1L[26])/13 + (2*g1L[28])/13), 
  (eps*g1L[5])/6 + eps^2*(-g1L[3]/12 + g1L[15]/6 - (2*g1L[22])/3 - 
     (2*g1L[24])/3), (eps*g1L[8])/6 + 
   eps^2*(-g1L[6]/12 - g1L[15]/6 + g1L[16]/13 + (2*g1L[24])/3 - 
     (4*g1L[28])/13), (eps*g1L[10])/6 + 
   eps^2*(-g1L[9]/12 + g1L[14]/13 - g1L[15]/6 + (2*g1L[22])/3 - 
     (4*g1L[26])/13), eps*(g1L[5]/12 + g1L[8]/12 - g1L[10]/12) + 
   eps^2*(-g1L[11]/12 - g1L[14]/26 + g1L[16]/26 - (2*g1L[22])/3 + 
     (2*g1L[26])/13 - (2*g1L[28])/13), 
  eps*(g1L[5]/12 - g1L[8]/12 + g1L[10]/12) + 
   eps^2*(-g1L[12]/12 + g1L[14]/26 - g1L[16]/26 - (2*g1L[24])/3 - 
     (2*g1L[26])/13 + (2*g1L[28])/13), g1L[13] + 4*eps*g1L[22] + 
   4*eps^2*g1L[23], -g1L[5] - g1L[13] + 4*eps*g1L[24] + 4*eps^2*g1L[25], 
  -g1L[10] + g1L[13] + 4*eps^2*g1L[26] + 
   eps*((-6*g1L[14])/13 + (24*g1L[26])/13), eps*g1L[15] + 4*eps^2*g1L[27], 
  -g1L[5] - g1L[8] - g1L[13] + 4*eps^2*g1L[28] + 
   eps*((-6*g1L[16])/13 + (24*g1L[28])/13), 
  g1L[17] + eps*((13*g1L[17])/6 + g1L[18]) + 4*eps^2*g1L[29], 
  eps*(-g1L[10] + g1L[13]) + eps^2*((-6*g1L[14])/13 + (24*g1L[26])/13), 
  eps*(-g1L[5] - g1L[8] - g1L[13]) + 
   eps^2*((-6*g1L[16])/13 + (24*g1L[28])/13), 
  eps*g1L[17] + eps^2*((13*g1L[17])/6 + g1L[18]), 
  eps*(-7*g1L[5] - (7*g1L[8])/3 - (7*g1L[10])/3) + 
   eps^2*((-14*g1L[14])/13 - (14*g1L[16])/13 + (56*g1L[22])/3 + 
     (56*g1L[24])/3 + (56*g1L[26])/13 + (56*g1L[28])/13), 
  eps*g1L[19] + 4*eps^2*g1L[30], eps*g1L[13] + 4*eps^2*g1L[22], 
  eps*(-g1L[5] - g1L[13]) + 4*eps^2*g1L[24], eps^2*g1L[15], eps^2*g1L[19], 
  eps^2*g1L[13], eps^2*(-g1L[5] - g1L[13]), eps^2*(-g1L[10] + g1L[13]), 
  eps^2*(-g1L[5] - g1L[8] - g1L[13]), eps^2*g1L[17], 
  eps^2*(-g1L[5] - g1L[8] - g1L[10]), 2*eps^2*g1L[8], 2*eps^2*g1L[10], 
  eps^2*(g1L[5] + g1L[8] - g1L[10]), 2*eps^2*g1L[5], 
  eps^2*(g1L[5] - g1L[8] + g1L[10])}, {mono[1], mono[Fr[1, 1]], 
  mono[Fr[1, 1]^2], mono[Fr[1, 1]^3], mono[Fr[1, 2]], mono[Fr[1, 2]^2], 
  mono[Fr[1, 2]^3], mono[Fr[1, 3]], mono[Fr[1, 3]^2], mono[Fr[1, 3]^3], 
  mono[Fr[1, 4]], mono[Fr[1, 4]^2], mono[Fr[1, 4]^3], mono[Fr[1, 5]], 
  mono[Fr[1, 5]^2], mono[Fr[1, 5]^3], mono[Fr[1, 6]], mono[Fr[1, 6]^2], 
  mono[Fr[1, 6]^3], mono[Fr[2, 1]], mono[Fr[1, 1]*Fr[2, 1]], 
  mono[Fr[1, 2]*Fr[2, 1]], mono[Fr[1, 3]*Fr[2, 1]], mono[Fr[1, 4]*Fr[2, 1]], 
  mono[Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 6]*Fr[2, 1]], mono[Fr[2, 2]], 
  mono[Fr[2, 3]], mono[Fr[2, 4]], mono[Fr[2, 5]], mono[Fr[2, 6]], 
  mono[Fr[2, 7]/SQRT1], mono[Fr[3, 1]], mono[Fr[3, 2]], mono[Fr[3, 3]/SQRT1], 
  mono[Fr[3, 5]], mono[SQRT2*Fr[3, 6]], mono[Fr[3, 7]], mono[Fr[3, 8]], 
  mono[Fr[3, 9]], mono[SQRT2*Fr[4, 1]], mono[Fr[4, 2]], mono[Fr[4, 3]], 
  mono[Fr[4, 4]], mono[Fr[4, 6]], mono[Fr[4, 7]/SQRT1], mono[Fr[4, 8]], 
  mono[Fr[4, 9]], mono[Fr[4, 10]], mono[Fr[4, 173]], mono[Fr[4, 174]], 
  mono[Fr[4, 175]]}}


==> anc/FiniteRemainder_2L_Gbasis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1], f[2], f[6], f[7], f[9], f[10], f[12], f[13], f[14], f[16], f[19], 
  f[22], f[23], f[24], f[26], f[32], f[33], f[36], f[37], f[38], f[41], 
  f[50], f[54], f[56], f[58], f[59], f[62], f[69], f[74], f[87], f[89], 
  f[90], f[91], f[92], f[93], f[94], f[96], f[97], f[98], f[99], f[102], 
  f[103], f[104], f[105], f[107], f[108], f[109], f[112], f[113], f[117], 
  f[118], f[119], f[123], f[124], f[138], f[139], f[142], f[150], f[157], 
  f[161], f[162], f[163], f[165], f[166], f[168], f[169], f[174], f[175], 
  f[176], f[177], f[178], f[179], f[181], f[213], f[224], f[225], f[227], 
  f[241], f[253], f[254], f[255], f[260], f[267], f[272], f[277], f[291], 
  f[295], f[297], f[319], f[367]}, {1, G[1, 1], G[1, 2], 
  (-7*G[1, 1]^3 - 42*G[1, 3]^3 + 21*G[1, 1]^2*G[1, 5] - 
    42*G[1, 3]^2*G[1, 5] - 14*G[1, 5]^3 + 
    22*G[1, 1]*(15*G[1, 2] - 8*G[1, 6]) - 154*G[1, 6]^2 + 
    21*G[1, 5]*G[1, 6]^2 + 7*G[1, 6]^3 + 15*G[1, 2]*G[2, 1] + 
    14*G[1, 3]*G[2, 1] - 4*G[1, 5]*G[2, 1] - 11*G[1, 6]*G[2, 1] + 
    42*G[1, 5]*G[2, 6] - 42*G[3, 2] - 52*G[3, 5] + 42*G[3, 28] + 
    42*G[3, 30] - 84*G[3, 33] + 21*G[3, 34] + 84*G[3, 37] - 84*G[3, 39] - 
    21*G[3, 52])/330, (8*G[1, 1]^3 + 330*G[1, 2]^2 + 48*G[1, 3]^3 - 
    24*G[1, 1]^2*G[1, 5] + 48*G[1, 3]^2*G[1, 5] + 16*G[1, 5]^3 - 
    176*G[1, 1]*G[1, 6] - 154*G[1, 6]^2 - 24*G[1, 5]*G[1, 6]^2 - 
    8*G[1, 6]^3 + 30*G[1, 2]*G[2, 1] - 16*G[1, 3]*G[2, 1] - 
    19*G[1, 5]*G[2, 1] - 11*G[1, 6]*G[2, 1] - 48*G[1, 5]*G[2, 6] + 
    48*G[3, 2] + 908*G[3, 5] - 48*G[3, 28] - 48*G[3, 30] + 96*G[3, 33] - 
    24*G[3, 34] - 96*G[3, 37] + 96*G[3, 39] + 24*G[3, 52])/330, 
  (-6*G[1, 2]^3 - 2*G[1, 4]^3 + 2*G[1, 5]^3 + G[1, 2]*G[2, 1] + 
    G[1, 4]*G[2, 1] - G[1, 5]*G[2, 1] + G[1, 1]*(6*G[1, 2]^2 - 6*G[1, 4]^2 + 
      6*G[1, 5]^2 - G[2, 1] - 6*G[2, 2]) - 36*G[3, 5] + 6*G[3, 7] + 
    12*G[3, 36] - 12*G[3, 45])/6, G[1, 3], 
  (-2*G[1, 1]^3 - 12*G[1, 3]^3 + 6*G[1, 1]^2*G[1, 5] - 4*G[1, 5]^3 - 
    6*G[1, 3]^2*(5 + 2*G[1, 5]) + 4*G[1, 1]*(15*G[1, 3] - 4*G[1, 6]) - 
    14*G[1, 6]^2 + 6*G[1, 5]*G[1, 6]^2 + 2*G[1, 6]^3 + 4*G[1, 3]*G[2, 1] + 
    G[1, 5]*G[2, 1] - G[1, 6]*G[2, 1] + 12*G[1, 5]*G[2, 6] - 12*G[3, 2] - 
    92*G[3, 5] + 12*G[3, 28] + 12*G[3, 30] - 24*G[3, 33] + 6*G[3, 34] + 
    24*G[3, 37] - 24*G[3, 39] - 6*G[3, 52])/60, 
  G[1, 1]^3/3 + (8*G[1, 3]^3)/3 + 4*G[1, 3]^2*G[1, 5] + (11*G[1, 5]^3)/3 + 
   G[1, 1]^2*(G[1, 3] - 2*G[1, 6]) - (5*G[1, 6]^3)/3 + 
   G[1, 3]*(G[1, 5]^2 - 2*G[1, 5]*G[1, 6] + G[1, 6]^2 - (3*G[2, 1])/2) - 
   (11*G[1, 5]*G[2, 1])/6 + (2*G[1, 6]*G[2, 1])/3 - 5*G[1, 5]*G[2, 6] + 
   G[1, 6]*G[2, 6] + G[1, 1]*(-2*G[1, 3]*(G[1, 5] - G[1, 6]) + 
     2*G[1, 5]*G[1, 6] - 2*G[1, 6]^2 + G[2, 1]/6 + G[2, 6]) + 15*G[3, 2] + 
   43*G[3, 5] - 6*G[3, 30] + 12*G[3, 33] - G[3, 34] - 12*G[3, 37] + 
   4*G[3, 39] + 3*G[3, 52] + 2*G[3, 61], 
  (8*G[1, 1]^3 - 330*G[1, 3]^2 + 48*G[1, 3]^3 - 24*G[1, 1]^2*G[1, 5] + 
    48*G[1, 3]^2*G[1, 5] + 16*G[1, 5]^3 - 176*G[1, 1]*G[1, 6] - 
    154*G[1, 6]^2 - 24*G[1, 5]*G[1, 6]^2 - 8*G[1, 6]^3 - 16*G[1, 3]*G[2, 1] - 
    19*G[1, 5]*G[2, 1] - 11*G[1, 6]*G[2, 1] + 
    30*G[1, 2]*(22*G[1, 3] + G[2, 1]) - 48*G[1, 5]*G[2, 6] + 48*G[3, 2] + 
    908*G[3, 5] - 48*G[3, 28] - 48*G[3, 30] + 96*G[3, 33] - 24*G[3, 34] - 
    96*G[3, 37] + 96*G[3, 39] + 24*G[3, 52])/660, 
  (-6*G[1, 1]^3 - 32*G[1, 3]^3 + 6*G[1, 1]^2*G[1, 5] - 12*G[1, 3]^2*G[1, 5] - 
    6*G[1, 5]^3 + 6*G[1, 5]*G[1, 6]^2 + 8*G[1, 3]*G[2, 1] + G[1, 5]*G[2, 1] + 
    G[1, 1]*(12*G[1, 3]^2 + 6*G[1, 5]^2 - 6*G[1, 6]^2 - G[2, 1] - 
      12*G[2, 6]) + 12*G[1, 5]*G[2, 6] - 256*G[3, 5] + 24*G[3, 28] + 
    24*G[3, 30] - 48*G[3, 33] + 48*G[3, 37] - 48*G[3, 39])/12, G[1, 4], 
  (-2*G[1, 1]^3 - 12*G[1, 3]^3 - 30*G[1, 4]^2 + 6*G[1, 1]^2*G[1, 5] - 
    12*G[1, 3]^2*G[1, 5] - 4*G[1, 5]^3 + 4*G[1, 1]*(15*G[1, 4] - 4*G[1, 6]) - 
    14*G[1, 6]^2 + 6*G[1, 5]*G[1, 6]^2 + 2*G[1, 6]^3 + 4*G[1, 3]*G[2, 1] + 
    G[1, 5]*G[2, 1] - G[1, 6]*G[2, 1] + 12*G[1, 5]*G[2, 6] - 12*G[3, 2] - 
    92*G[3, 5] + 12*G[3, 28] + 12*G[3, 30] - 24*G[3, 33] + 6*G[3, 34] + 
    24*G[3, 37] - 24*G[3, 39] - 6*G[3, 52])/60, 
  (-10*G[1, 1]^3)/3 + 6*G[1, 3]^3 - (17*G[1, 4]^3)/3 + 6*G[1, 3]^2*G[1, 5] + 
   G[1, 4]^2*G[1, 5] + G[1, 4]*G[1, 5]^2 - (7*G[1, 5]^3)/3 + 
   G[1, 1]^2*(G[1, 4] - (19*G[1, 5])/2 - (3*G[1, 6])/2) - G[1, 4]^2*G[1, 6] - 
   2*G[1, 4]*G[1, 5]*G[1, 6] - (3*G[1, 5]^2*G[1, 6])/2 + G[1, 4]*G[1, 6]^2 - 
   (13*G[1, 5]*G[1, 6]^2)/2 - (4*G[1, 6]^3)/3 - 2*G[1, 3]*G[2, 1] + 
   (5*G[1, 4]*G[2, 1])/6 + (5*G[1, 5]*G[2, 1])/2 + (17*G[1, 6]*G[2, 1])/12 + 
   (G[1, 1]*(2*G[1, 4]^2 - 13*G[1, 5]^2 + 4*G[1, 4]*(G[1, 5] - G[1, 6]) + 
      4*G[1, 5]*G[1, 6] - 7*G[1, 6]^2 + 6*G[2, 1]))/2 - 6*G[1, 5]*G[2, 6] + 
   12*G[3, 1] + 6*G[3, 2] - (833*G[3, 5])/6 - 14*G[3, 28] - 14*G[3, 30] + 
   (3*G[3, 32])/2 + 12*G[3, 33] - 3*G[3, 34] + (3*G[3, 36])/2 - 12*G[3, 37] + 
   12*G[3, 39] - 12*G[3, 40] + G[3, 41] + 3*G[3, 52], 
  (8*G[1, 1]^3 + 48*G[1, 3]^3 + 660*G[1, 2]*G[1, 4] - 330*G[1, 4]^2 - 
    24*G[1, 1]^2*G[1, 5] + 48*G[1, 3]^2*G[1, 5] + 16*G[1, 5]^3 - 
    176*G[1, 1]*G[1, 6] - 154*G[1, 6]^2 - 24*G[1, 5]*G[1, 6]^2 - 
    8*G[1, 6]^3 + 30*G[1, 2]*G[2, 1] - 16*G[1, 3]*G[2, 1] - 
    19*G[1, 5]*G[2, 1] - 11*G[1, 6]*G[2, 1] - 48*G[1, 5]*G[2, 6] + 
    48*G[3, 2] + 908*G[3, 5] - 48*G[3, 28] - 48*G[3, 30] + 96*G[3, 33] - 
    24*G[3, 34] - 96*G[3, 37] + 96*G[3, 39] + 24*G[3, 52])/660, G[1, 5], 
  ((G[1, 5] - G[1, 6])*(8*G[1, 1] + 7*(G[1, 5] + G[1, 6])))/8, 
  (4*G[1, 1]^3 + 24*G[1, 3]^3 - 12*G[1, 1]^2*G[1, 5] + 88*G[1, 2]*G[1, 5] + 
    24*G[1, 3]^2*G[1, 5] + 77*G[1, 5]^2 + 8*G[1, 5]^3 - 88*G[1, 1]*G[1, 6] - 
    77*G[1, 6]^2 - 12*G[1, 5]*G[1, 6]^2 - 4*G[1, 6]^3 + 4*G[1, 2]*G[2, 1] - 
    8*G[1, 3]*G[2, 1] - 4*G[1, 5]*G[2, 1] - 24*G[1, 5]*G[2, 6] + 24*G[3, 2] + 
    256*G[3, 5] - 24*G[3, 28] - 24*G[3, 30] + 48*G[3, 33] - 12*G[3, 34] - 
    48*G[3, 37] + 48*G[3, 39] + 12*G[3, 52])/88, 
  (5*G[1, 2]^3 + 3*G[1, 2]^2*G[1, 5] + G[1, 5]^3 + 
    3*G[1, 2]*(G[1, 5]^2 - G[2, 1]) - 2*G[1, 5]*G[2, 1] + 
    6*(14*G[3, 5] + G[3, 45] + G[3, 65]))/3, 
  (4*G[1, 1]^3 + 24*G[1, 3]^3 - 12*G[1, 1]^2*G[1, 5] + 105*G[1, 5]^2 + 
    8*G[1, 5]^3 + 12*G[1, 3]^2*(-5 + 2*G[1, 5]) - 88*G[1, 1]*G[1, 6] - 
    77*G[1, 6]^2 - 12*G[1, 5]*G[1, 6]^2 - 4*G[1, 6]^3 + 
    8*G[1, 3]*(15*G[1, 5] - G[2, 1]) - 2*G[1, 5]*G[2, 1] + 
    2*G[1, 6]*G[2, 1] - 24*G[1, 5]*G[2, 6] + 24*G[3, 2] + 184*G[3, 5] - 
    24*G[3, 28] - 24*G[3, 30] + 48*G[3, 33] - 12*G[3, 34] - 48*G[3, 37] + 
    48*G[3, 39] + 12*G[3, 52])/120, 
  (4*G[1, 1]^3 + 24*G[1, 3]^3 - 60*G[1, 4]^2 - 12*G[1, 1]^2*G[1, 5] + 
    24*G[1, 3]^2*G[1, 5] + 120*G[1, 4]*G[1, 5] + 105*G[1, 5]^2 + 
    8*G[1, 5]^3 - 88*G[1, 1]*G[1, 6] - 77*G[1, 6]^2 - 12*G[1, 5]*G[1, 6]^2 - 
    4*G[1, 6]^3 - 8*G[1, 3]*G[2, 1] - 2*G[1, 5]*G[2, 1] + 2*G[1, 6]*G[2, 1] - 
    24*G[1, 5]*G[2, 6] + 24*G[3, 2] + 184*G[3, 5] - 24*G[3, 28] - 
    24*G[3, 30] + 48*G[3, 33] - 12*G[3, 34] - 48*G[3, 37] + 48*G[3, 39] + 
    12*G[3, 52])/120, G[1, 6], (G[1, 1]^3 + 6*G[1, 3]^3 - 
    3*G[1, 1]^2*G[1, 5] + 6*G[1, 3]^2*G[1, 5] + 2*G[1, 5]^3 - 
    22*G[1, 1]*G[1, 6] + 22*G[1, 2]*G[1, 6] - 3*G[1, 5]*G[1, 6]^2 - 
    G[1, 6]^3 + G[1, 2]*G[2, 1] - 2*G[1, 3]*G[2, 1] - G[1, 5]*G[2, 1] - 
    6*G[1, 5]*G[2, 6] + 6*G[3, 2] + 64*G[3, 5] - 6*G[3, 28] - 6*G[3, 30] + 
    12*G[3, 33] - 3*G[3, 34] - 12*G[3, 37] + 12*G[3, 39] + 3*G[3, 52])/22, 
  (2*G[1, 1]^3 + 12*G[1, 3]^3 - 6*G[1, 1]^2*G[1, 5] + 4*G[1, 5]^3 + 
    6*G[1, 3]^2*(-5 + 2*G[1, 5]) - 44*G[1, 1]*G[1, 6] + 14*G[1, 6]^2 - 
    6*G[1, 5]*G[1, 6]^2 - 2*G[1, 6]^3 + G[1, 3]*(60*G[1, 6] - 4*G[2, 1]) - 
    G[1, 5]*G[2, 1] + G[1, 6]*G[2, 1] - 12*G[1, 5]*G[2, 6] + 12*G[3, 2] + 
    92*G[3, 5] - 12*G[3, 28] - 12*G[3, 30] + 24*G[3, 33] - 6*G[3, 34] - 
    24*G[3, 37] + 24*G[3, 39] + 6*G[3, 52])/60, 
  (-4*G[1, 1]^3 + 8*G[1, 3]^3 + 10*G[1, 5]^3 + 6*G[1, 5]^2*G[1, 6] - 
    6*G[1, 5]*G[1, 6]^2 - 10*G[1, 6]^3 - 6*G[1, 1]^2*(G[1, 5] + G[1, 6]) + 
    12*G[1, 3]^2*(G[1, 5] + G[1, 6]) + 2*G[1, 1]*G[2, 1] - 
    4*G[1, 3]*G[2, 1] - 3*G[1, 5]*G[2, 1] + G[1, 6]*G[2, 1] - 
    12*G[1, 5]*G[2, 6] - 12*G[1, 6]*G[2, 6] + 24*G[3, 2] + 56*G[3, 5] - 
    24*G[3, 30] + 48*G[3, 33] - 48*G[3, 37])/12, 
  (2*G[1, 1]^3 + 12*G[1, 3]^3 - 30*G[1, 4]^2 - 6*G[1, 1]^2*G[1, 5] + 
    12*G[1, 3]^2*G[1, 5] + 4*G[1, 5]^3 - 44*G[1, 1]*G[1, 6] + 
    60*G[1, 4]*G[1, 6] + 14*G[1, 6]^2 - 6*G[1, 5]*G[1, 6]^2 - 2*G[1, 6]^3 - 
    4*G[1, 3]*G[2, 1] - G[1, 5]*G[2, 1] + G[1, 6]*G[2, 1] - 
    12*G[1, 5]*G[2, 6] + 12*G[3, 2] + 92*G[3, 5] - 12*G[3, 28] - 
    12*G[3, 30] + 24*G[3, 33] - 6*G[3, 34] - 24*G[3, 37] + 24*G[3, 39] + 
    6*G[3, 52])/60, (8*G[1, 1]^3 + 48*G[1, 3]^3 - 24*G[1, 1]^2*G[1, 5] + 
    48*G[1, 3]^2*G[1, 5] + 105*G[1, 5]^2 + 16*G[1, 5]^3 - 
    176*G[1, 1]*G[1, 6] + 120*G[1, 5]*G[1, 6] - 49*G[1, 6]^2 - 
    24*G[1, 5]*G[1, 6]^2 - 8*G[1, 6]^3 - 16*G[1, 3]*G[2, 1] - 
    4*G[1, 5]*G[2, 1] + 4*G[1, 6]*G[2, 1] - 48*G[1, 5]*G[2, 6] + 48*G[3, 2] + 
    368*G[3, 5] - 48*G[3, 28] - 48*G[3, 30] + 96*G[3, 33] - 24*G[3, 34] - 
    96*G[3, 37] + 96*G[3, 39] + 24*G[3, 52])/120, 
  (4*G[1, 2]^3 + 2*G[1, 3]^3 - 2*G[1, 6]^3 - G[1, 3]*G[2, 1] + 
    G[1, 6]*G[2, 1] - 6*G[1, 2]*(G[1, 3]^2 - G[1, 6]^2 + G[2, 3]) - 
    28*G[3, 5] - 6*G[3, 8])/6, G[2, 1], 
  (8*G[1, 1]^3 + 48*G[1, 3]^3 + 330*G[1, 4]^2 - 24*G[1, 1]^2*G[1, 5] + 
    48*G[1, 3]^2*G[1, 5] - 330*G[1, 5]^2 + 16*G[1, 5]^3 - 
    176*G[1, 1]*G[1, 6] - 154*G[1, 6]^2 - 24*G[1, 5]*G[1, 6]^2 - 
    8*G[1, 6]^3 + 30*G[1, 2]*G[2, 1] - 16*G[1, 3]*G[2, 1] - 
    19*G[1, 5]*G[2, 1] - 11*G[1, 6]*G[2, 1] + 330*G[2, 2] - 
    48*G[1, 5]*G[2, 6] + 48*G[3, 2] + 908*G[3, 5] - 48*G[3, 28] - 
    48*G[3, 30] + 96*G[3, 33] - 24*G[3, 34] - 96*G[3, 37] + 96*G[3, 39] + 
    24*G[3, 52])/330, (-4*G[1, 2]^3 - 2*G[1, 4]^3 + 2*G[1, 5]^3 + 
    G[1, 4]*G[2, 1] - G[1, 5]*G[2, 1] + 
    6*G[1, 2]*(G[1, 4]^2 - G[1, 5]^2 + G[2, 2]) + 28*G[3, 5] + 6*G[3, 7])/6, 
  G[1, 2]^3 - G[1, 2]^2*G[1, 4] + (4*G[1, 4]^3)/3 - G[1, 5]^3/3 - 
   (G[1, 2]*G[2, 1])/6 + (G[1, 5]*G[2, 1])/6 + 
   G[1, 4]*(-G[1, 5]^2 + G[2, 2]) + 6*G[3, 5] - G[3, 7] - 2*G[3, 36] + 
   2*G[3, 45], (4*G[1, 2]^3)/3 - G[1, 4]^3 + G[1, 4]^2*G[1, 5] + 
   G[1, 2]*(G[1, 5]^2 - (7*G[2, 1])/6) + (G[1, 4]*G[2, 1])/2 + 
   (G[1, 5]^3 - 3*G[1, 5]*(G[2, 1] - G[2, 2]) + 94*G[3, 5] + 9*G[3, 7] + 
     6*G[3, 36] + 6*G[3, 65])/3, (6*G[1, 2]^3 + 2*G[1, 4]^3 - 2*G[1, 5]^3 - 
    6*G[1, 2]^2*G[1, 6] + 6*G[1, 4]^2*G[1, 6] - 6*G[1, 5]^2*G[1, 6] - 
    G[1, 2]*G[2, 1] - G[1, 4]*G[2, 1] + G[1, 5]*G[2, 1] + G[1, 6]*G[2, 1] + 
    6*G[1, 6]*G[2, 2] + 36*G[3, 5] - 6*G[3, 7] - 12*G[3, 36] + 12*G[3, 45])/
   6, (8*G[1, 1]^3 + 48*G[1, 3]^3 - 24*G[1, 1]^2*G[1, 5] + 16*G[1, 5]^3 + 
    6*G[1, 3]^2*(55 + 8*G[1, 5]) - 176*G[1, 1]*G[1, 6] - 484*G[1, 6]^2 - 
    24*G[1, 5]*G[1, 6]^2 - 8*G[1, 6]^3 + 30*G[1, 2]*G[2, 1] - 
    16*G[1, 3]*G[2, 1] - 19*G[1, 5]*G[2, 1] - 11*G[1, 6]*G[2, 1] + 
    330*G[2, 3] - 48*G[1, 5]*G[2, 6] + 48*G[3, 2] + 908*G[3, 5] - 
    48*G[3, 28] - 48*G[3, 30] + 96*G[3, 33] - 24*G[3, 34] - 96*G[3, 37] + 
    96*G[3, 39] + 24*G[3, 52])/330, G[1, 1]^3/2 + 3*G[1, 3]^3 - G[1, 4]^3/3 - 
   (G[1, 1]^2*G[1, 5])/2 + G[1, 3]^2*G[1, 5] + (5*G[1, 5]^3)/6 - 
   (G[1, 5]*G[1, 6]^2)/2 - G[1, 6]^3/3 - (5*G[1, 3]*G[2, 1])/6 + 
   (G[1, 4]*G[2, 1])/6 - (G[1, 5]*G[2, 1])/4 + (G[1, 6]*G[2, 1])/6 - 
   G[1, 5]*G[2, 6] + G[1, 1]*(-G[1, 4]^2 + G[1, 5]^2/2 - G[1, 6]^2/2 + 
     G[2, 1]/12 - G[2, 2] + G[2, 3] + G[2, 6]) + (64*G[3, 5])/3 + G[3, 7] - 
   G[3, 8] - 2*G[3, 28] - 2*G[3, 30] + 4*G[3, 33] - 2*G[3, 34] + 2*G[3, 36] - 
   4*G[3, 37] + 4*G[3, 39] + 2*G[3, 44] - 2*G[3, 45], 
  G[1, 2]^3 - G[1, 2]^2*G[1, 3] + (4*G[1, 3]^3)/3 - G[1, 6]^3/3 - 
   (G[1, 2]*G[2, 1])/6 + (G[1, 6]*G[2, 1])/6 + 
   G[1, 3]*(-G[1, 6]^2 + G[2, 3]) + 6*G[3, 5] - G[3, 8] - 2*G[3, 34] + 
   2*G[3, 44], (16*G[1, 2]^3 + 2*G[1, 3]^3 + 6*G[1, 3]^2*G[1, 5] + 
    2*G[1, 5]^3 - 6*G[1, 5]*G[1, 6]^2 - 2*G[1, 6]^3 + 
    G[1, 2]*(6*G[1, 5]^2 - 7*G[2, 1]) - G[1, 3]*G[2, 1] - 3*G[1, 5]*G[2, 1] + 
    G[1, 6]*G[2, 1] + 6*G[1, 5]*G[2, 3] + 204*G[3, 5] - 6*G[3, 8] - 
    12*G[3, 34] + 12*G[3, 44] + 12*G[3, 45] + 12*G[3, 65])/6, 
  (4*G[1, 1]^3 - 4*G[1, 2]^3 - 20*G[1, 3]^3 - 12*G[1, 3]^2*G[1, 5] - 
    10*G[1, 5]^3 - 12*G[1, 2]^2*G[1, 6] - 6*G[1, 5]^2*G[1, 6] + 
    6*G[1, 5]*G[1, 6]^2 + 10*G[1, 6]^3 + 6*G[1, 1]^2*(G[1, 5] + G[1, 6]) - 
    2*G[1, 1]*G[2, 1] - 2*G[1, 2]*G[2, 1] + 10*G[1, 3]*G[2, 1] + 
    3*G[1, 5]*G[2, 1] - 5*G[1, 6]*G[2, 1] + 12*G[1, 6]*G[2, 3] + 
    12*G[1, 5]*G[2, 6] + 12*G[1, 6]*G[2, 6] - 24*G[3, 2] - 16*G[3, 5] + 
    36*G[3, 8] + 24*G[3, 30] - 48*G[3, 33] + 24*G[3, 34] + 48*G[3, 37] - 
    24*G[3, 44])/12, (G[1, 1]^2 - 2*G[1, 4]^2 + G[1, 5]^2 - G[1, 6]^2 + 
    2*G[2, 4])/2, (20*G[1, 1]^3 + 8*G[1, 2]^3 + 4*G[1, 3]^3 + 28*G[1, 4]^3 + 
    14*G[1, 5]^3 + 12*G[1, 5]^2*G[1, 6] + 12*G[1, 5]*G[1, 6]^2 + 
    2*G[1, 6]^3 + 12*G[1, 1]^2*(G[1, 2] + G[1, 5] + G[1, 6]) - 
    2*G[1, 3]*G[2, 1] - 4*G[1, 4]*G[2, 1] - 11*G[1, 5]*G[2, 1] - 
    2*G[1, 6]*G[2, 1] - 2*G[1, 2]*(6*G[1, 3]^2 + 12*G[1, 4]^2 - 6*G[1, 5]^2 - 
      G[2, 1] + 6*G[2, 3] - 12*G[2, 4]) - 
    2*G[1, 1]*(6*G[1, 4]^2 - 9*G[1, 5]^2 - 3*G[1, 6]^2 + 5*G[2, 1] - 
      6*G[2, 4]) - 36*G[3, 1] + 686*G[3, 5] - 12*G[3, 8] + 24*G[3, 28] + 
    24*G[3, 30] + 6*G[3, 32] + 6*G[3, 36] + 48*G[3, 40] - 12*G[3, 41])/24, 
  (1324*G[1, 1]^3 - 2136*G[1, 3]^3 + 2640*G[1, 4]^2 + 1500*G[1, 4]^3 - 
    2136*G[1, 3]^2*G[1, 5] - 180*G[1, 4]^2*G[1, 5] + 968*G[1, 5]^3 + 
    180*G[1, 4]^2*G[1, 6] + 720*G[1, 4]*G[1, 5]*G[1, 6] + 
    630*G[1, 5]^2*G[1, 6] - 1232*G[1, 6]^2 - 720*G[1, 4]*G[1, 6]^2 + 
    2418*G[1, 5]*G[1, 6]^2 + 476*G[1, 6]^3 + 
    42*G[1, 1]^2*(79*G[1, 5] + 15*G[1, 6]) + 712*G[1, 3]*G[2, 1] - 
    120*G[1, 4]*G[2, 1] - 1052*G[1, 5]*G[2, 1] - 463*G[1, 6]*G[2, 1] - 
    2*G[1, 1]*(90*G[1, 4]^2 - 1125*G[1, 5]^2 + 
      360*G[1, 4]*(G[1, 5] - G[1, 6]) + 704*G[1, 6] + 360*G[1, 5]*G[1, 6] - 
      675*G[1, 6]^2 + 615*G[2, 1]) + 360*G[1, 4]*G[2, 4] + 
    2136*G[1, 5]*G[2, 6] - 4680*G[3, 1] - 2136*G[3, 2] + 54514*G[3, 5] + 
    5016*G[3, 28] + 5016*G[3, 30] - 90*G[3, 32] - 4272*G[3, 33] + 
    1068*G[3, 34] - 90*G[3, 36] + 4272*G[3, 37] - 4272*G[3, 39] + 
    4320*G[3, 40] - 540*G[3, 41] - 1068*G[3, 52])/360, 
  (18*G[1, 1]^3 + 24*G[1, 4]^3 - 12*G[1, 4]^2*G[1, 5] + 18*G[1, 5]^3 + 
    12*G[1, 5]^2*G[1, 6] + 6*G[1, 5]*G[1, 6]^2 + 4*G[1, 6]^3 + 
    6*G[1, 1]^2*(3*G[1, 5] + 2*G[1, 6]) - 4*G[1, 4]*G[2, 1] - 
    9*G[1, 5]*G[2, 1] - 6*G[1, 6]*G[2, 1] - 
    3*G[1, 1]*(4*G[1, 4]^2 - 6*G[1, 5]^2 - 2*G[1, 6]^2 + 3*G[2, 1] - 
      4*G[2, 4]) + 12*G[1, 5]*G[2, 4] - 24*G[3, 1] + 680*G[3, 5] + 
    24*G[3, 28] + 24*G[3, 30] + 48*G[3, 40])/12, 
  (2*G[1, 1]^3 + 4*G[1, 4]^3 + 2*G[1, 5]^3 + 6*G[1, 1]^2*G[1, 6] - 
    12*G[1, 4]^2*G[1, 6] + 6*G[1, 5]^2*G[1, 6] - 4*G[1, 6]^3 - 
    G[1, 1]*G[2, 1] - G[1, 5]*G[2, 1] + 3*G[1, 6]*G[2, 1] + 
    12*G[1, 6]*G[2, 4] - 12*G[3, 1] + 62*G[3, 5] + 6*G[3, 32] + 6*G[3, 36] - 
    12*G[3, 41])/12, (-8*G[1, 1]^3 - 48*G[1, 3]^3 - 330*G[1, 4]^2 - 
    16*G[1, 5]^3 + 6*G[1, 1]^2*(55 + 4*G[1, 5]) - 
    6*G[1, 3]^2*(55 + 8*G[1, 5]) + 176*G[1, 1]*G[1, 6] + 154*G[1, 6]^2 + 
    24*G[1, 5]*G[1, 6]^2 + 8*G[1, 6]^3 - 30*G[1, 2]*G[2, 1] + 
    16*G[1, 3]*G[2, 1] + 19*G[1, 5]*G[2, 1] + 11*G[1, 6]*G[2, 1] + 
    330*G[2, 5] + 48*G[1, 5]*G[2, 6] - 48*G[3, 2] - 908*G[3, 5] + 
    48*G[3, 28] + 48*G[3, 30] - 96*G[3, 33] + 24*G[3, 34] + 96*G[3, 37] - 
    96*G[3, 39] - 24*G[3, 52])/330, 3*G[1, 1]^3 + (17*G[1, 2]^3)/3 + 
   5*G[1, 3]^3 + (5*G[1, 4]^3)/6 - 4*G[1, 1]^2*G[1, 5] + 
   8*G[1, 3]^2*G[1, 5] + G[1, 4]^2*G[1, 5] + (37*G[1, 5]^3)/12 - 
   G[1, 2]^2*G[1, 6] + G[1, 4]^2*G[1, 6] - 3*G[1, 5]*G[1, 6]^2 - 
   (11*G[1, 6]^3)/12 + G[1, 2]*(G[1, 5]^2 - G[2, 1]) - 
   (5*G[1, 3]*G[2, 1])/3 - (43*G[1, 5]*G[2, 1])/24 - (G[1, 6]*G[2, 1])/4 - 
   G[1, 5]*G[2, 5] - G[1, 6]*G[2, 5] + 
   G[1, 1]*(-G[1, 4]^2/2 + G[1, 5]^2/4 - G[1, 6]^2/4 - (5*G[2, 1])/12 + 
     G[2, 2] + G[2, 4]/2 + G[2, 5] - G[2, 6]) - 7*G[1, 5]*G[2, 6] + 
   G[1, 6]*G[2, 6] - G[3, 1]/2 + 7*G[3, 2] + (1579*G[3, 5])/12 + 2*G[3, 7] + 
   2*G[3, 8] - 6*G[3, 28] - 5*G[3, 30] - (7*G[3, 32])/4 + 12*G[3, 33] - 
   (5*G[3, 34])/2 - (7*G[3, 36])/4 - 8*G[3, 37] - 2*G[3, 38] + 14*G[3, 39] + 
   7*G[3, 40] - G[3, 41]/2 - 2*G[3, 43] - 7*G[3, 44] + 4*G[3, 45] + 
   (9*G[3, 52])/2 + 5*G[3, 55] + 4*G[3, 63] + 2*G[3, 65] - 2*G[3, 82], 
  (G[1, 1]^2 - 2*G[1, 3]^2 - G[1, 5]^2 + G[1, 6]^2 + 2*G[2, 6])/2, 
  (2*G[1, 1]^3 + 6*G[1, 1]^2*G[1, 2] - 4*G[1, 2]^3 - 6*G[1, 3]^3 - 
    2*G[1, 5]^3 + 4*G[1, 6]^3 - G[1, 1]*G[2, 1] + 3*G[1, 3]*G[2, 1] + 
    G[1, 5]*G[2, 1] - 2*G[1, 6]*G[2, 1] + 
    G[1, 2]*(-6*G[1, 3]^2 - 6*G[1, 5]^2 + G[2, 1] + 6*G[2, 3] + 12*G[2, 6]) - 
    12*G[3, 2] + 6*G[3, 8] + 12*G[3, 30] - 24*G[3, 33] + 24*G[3, 37])/12, 
  (62*G[1, 1]^3 - 6*G[1, 1]^2*(G[1, 5] - 60*G[1, 6]) + 
    G[1, 1]*(360*G[1, 3]*(G[1, 5] - G[1, 6]) - 8*(88 + 45*G[1, 5])*G[1, 6] + 
      360*G[1, 6]^2 - 15*(7*G[2, 1] + 6*G[2, 6])) - 
    2*(294*G[1, 3]^3 + 328*G[1, 5]^3 + 6*G[1, 3]^2*(-110 + 59*G[1, 5]) + 
      308*G[1, 6]^2 - 209*G[1, 6]^3 + 97*G[1, 6]*G[2, 1] + 
      G[1, 5]*(3*G[1, 6]^2 - 172*G[2, 1] - 399*G[2, 6]) + 
      G[1, 3]*(180*G[1, 5]^2 - 180*G[1, 5]*G[1, 6] - 163*G[2, 1] - 
        90*G[2, 6]) + 45*G[1, 6]*G[2, 6] + 1479*G[3, 2] + 2219*G[3, 5] + 
      96*G[3, 28] - 534*G[3, 30] + 1068*G[3, 33] - 177*G[3, 34] - 
      1068*G[3, 37] + 168*G[3, 39] + 267*G[3, 52] + 90*G[3, 61]))/180, 
  G[2, 7]/SQRT1, -((-(G[1, 1]*G[2, 7]) + G[1, 5]*G[2, 7] + G[1, 6]*G[2, 7] - 
     G[3, 3] + 2*G[3, 4] + G[3, 16] + 2*G[3, 27])/SQRT1), 
  (6*G[1, 1]^2*G[2, 7] - 6*G[1, 5]^2*G[2, 7] - 6*G[1, 6]^2*G[2, 7] + 
    G[2, 1]*G[2, 7] + 88*G[3, 3] - 12*G[1, 1]*G[3, 3] + 12*G[1, 5]*G[3, 3] + 
    12*G[1, 6]*G[3, 3] - 88*G[3, 4] + 6*G[4, 1])/(6*SQRT1), 
  (-2*G[1, 1]^3 - 12*G[1, 3]^3 + 6*G[1, 1]^2*(-5 + G[1, 5]) - 
    12*G[1, 3]^2*G[1, 5] - 4*G[1, 5]^3 - 16*G[1, 1]*G[1, 6] - 14*G[1, 6]^2 + 
    6*G[1, 5]*G[1, 6]^2 + 2*G[1, 6]^3 + 4*G[1, 3]*G[2, 1] + G[1, 5]*G[2, 1] - 
    G[1, 6]*G[2, 1] + 12*G[1, 5]*G[2, 6] + 60*G[2, 18] - 12*G[3, 2] - 
    92*G[3, 5] + 12*G[3, 28] + 12*G[3, 30] - 24*G[3, 33] + 6*G[3, 34] + 
    24*G[3, 37] - 24*G[3, 39] - 6*G[3, 52])/60, -G[1, 3]^2 + G[2, 19], 
  SQRT2*G[3, 6], SQRT2*(G[1, 2]*G[3, 6] + G[4, 2]), 
  (-6*G[1, 1]^3 - 8*G[1, 2]^3 - 8*G[1, 3]^3 + 8*G[1, 4]^3 + 
    6*G[1, 1]^2*G[1, 5] - 12*G[1, 3]^2*G[1, 5] - 8*G[1, 5]^3 + 
    6*G[1, 5]*G[1, 6]^2 + 2*G[1, 6]^3 + 2*G[1, 1]*G[2, 1] + 
    4*G[1, 2]*G[2, 1] + 2*G[1, 3]*G[2, 1] - 4*G[1, 4]*G[2, 1] + 
    3*G[1, 5]*G[2, 1] - G[1, 6]*G[2, 1] + 12*G[1, 5]*G[2, 6] - 12*G[3, 2] - 
    148*G[3, 5] - 12*G[3, 7] + 12*G[3, 9] + 12*G[3, 28] + 12*G[3, 30] - 
    24*G[3, 33] + 6*G[3, 34] + 24*G[3, 37] - 24*G[3, 39] - 12*G[3, 40] + 
    12*G[3, 44] - 6*G[3, 52] - 12*G[3, 55])/12, 
  (4*G[1, 3]^3 + G[1, 2]*G[2, 1] - 2*G[1, 3]*G[2, 1] + 3*G[1, 6]*G[2, 1] + 
    2*G[3, 5] - 12*G[3, 8] - 6*G[3, 34] + 6*G[3, 35] + 6*G[3, 43] + 
    6*G[3, 44])/6, (-G[3, 16] + G[3, 42])/SQRT1, 
  (-2*G[1, 3]^3)/3 - (G[1, 2]*G[2, 1])/6 + (G[1, 3]*G[2, 1])/3 + 
   (G[1, 6]*G[2, 1])/6 - (7*G[3, 5])/3 + 2*G[3, 8] - G[3, 33] - G[3, 34] + 
   G[3, 43] + G[3, 44] + G[3, 46], 
  (16*G[1, 1]^3 + 20*G[1, 4]^3 + 18*G[1, 5]^3 + 12*G[1, 5]^2*G[1, 6] + 
    12*G[1, 5]*G[1, 6]^2 + 2*G[1, 6]^3 + 12*G[1, 1]^2*(G[1, 5] + G[1, 6]) - 
    4*G[1, 4]*G[2, 1] - 11*G[1, 5]*G[2, 1] - 4*G[1, 6]*G[2, 1] + 
    2*G[1, 1]*(-6*G[1, 4]^2 + 9*G[1, 5]^2 + 3*G[1, 6]^2 - 4*G[2, 1] + 
      6*G[2, 4]) - 12*G[3, 1] + 670*G[3, 5] + 24*G[3, 28] + 24*G[3, 30] - 
    6*G[3, 32] + 6*G[3, 36] + 48*G[3, 40] - 12*G[3, 41] + 12*G[3, 48])/12, 
  G[3, 49], (2*G[1, 3]^3 - 2*G[1, 4]^3 + 2*G[1, 5]^3 - 2*G[1, 6]^3 - 
    G[1, 3]*G[2, 1] + G[1, 4]*G[2, 1] - G[1, 5]*G[2, 1] + G[1, 6]*G[2, 1] + 
    6*G[3, 7] - 6*G[3, 8] - 6*G[3, 39] + 6*G[3, 40] - 6*G[3, 44] + 
    6*G[3, 45] + 6*G[3, 53] + 6*G[3, 55])/6, 
  (-2*G[1, 2]^3 + 2*G[1, 4]^3 - 2*G[1, 5]^3 + G[1, 2]*G[2, 1] - 
    G[1, 4]*G[2, 1] + G[1, 5]*G[2, 1] - 28*G[3, 5] - 6*G[3, 7] + 6*G[3, 37] - 
    6*G[3, 38] + 6*G[3, 54])/6, (-2*G[1, 1]^3 + 4*G[1, 3]^3 - 
    6*G[1, 1]^2*G[1, 5] + 12*G[1, 3]^2*G[1, 5] + 8*G[1, 5]^3 - 
    6*G[1, 5]*G[1, 6]^2 - 2*G[1, 6]^3 + G[1, 1]*G[2, 1] - 2*G[1, 3]*G[2, 1] - 
    2*G[1, 5]*G[2, 1] + G[1, 6]*G[2, 1] - 12*G[1, 5]*G[2, 6] + 12*G[3, 2] + 
    28*G[3, 5] - 24*G[3, 30] + 48*G[3, 33] - 48*G[3, 37] - 12*G[3, 38] + 
    12*G[3, 43] - 12*G[3, 45] + 12*G[3, 56])/12, 
  -G[1, 1]^3/3 - G[1, 1]^2*G[1, 2] - (10*G[1, 2]^3)/3 - G[1, 3]^3 + 
   G[1, 2]^2*(G[1, 3] + G[1, 4]) + G[1, 5]^3/3 + 
   G[1, 2]*(G[1, 3]^2 + G[1, 4]^2 + G[2, 1]/6) + (G[1, 3]*G[2, 1])/3 - 
   (G[1, 4]*G[2, 1])/6 - (G[1, 5]*G[2, 1])/6 - G[1, 6]*G[2, 1] + 
   G[1, 1]*(-G[1, 4]^2 + G[1, 5]^2 + G[2, 1]/6 - G[2, 2]) - (20*G[3, 5])/3 + 
   G[3, 7] + 4*G[3, 8] - 2*G[3, 32] + 2*G[3, 34] + 2*G[3, 36] - 2*G[3, 38] - 
   2*G[3, 43] - 2*G[3, 44] - 2*G[3, 45] + G[3, 60], 
  (-2*G[1, 3]^3)/3 - (G[1, 2]*G[2, 1])/6 + (G[1, 3]*G[2, 1])/3 - 
   (G[1, 6]*G[2, 1])/2 - G[3, 5]/3 + 2*G[3, 8] - G[3, 32] + G[3, 34] - 
   G[3, 38] - G[3, 43] - G[3, 44] + G[3, 61] - G[3, 62] + G[3, 66], 
  (-4*G[1, 4]^3 - G[1, 2]*G[2, 1] + 2*G[1, 4]*G[2, 1] - G[1, 5]*G[2, 1] - 
    8*G[3, 5] + 12*G[3, 7] - 3*G[3, 62] - 3*G[3, 63] + 3*G[3, 72])/3, 
  (-8*G[1, 3]^3 - 4*G[1, 5]^3 + 4*G[1, 6]^3 + 2*G[1, 3]*G[2, 1] + 
    G[1, 5]*G[2, 1] - G[1, 6]*G[2, 1] - 64*G[3, 5] + 12*G[3, 30] - 
    24*G[3, 33] + 24*G[3, 37] - 6*G[3, 61] + 6*G[3, 74])/6, 
  (-2*G[1, 1]^3 - 6*G[1, 1]^2*G[1, 2] - 8*G[1, 2]^3 + 8*G[1, 3]^3 + 
    6*G[1, 4]^3 + 2*G[1, 5]^3 + 5*G[1, 2]*G[2, 1] - 4*G[1, 3]*G[2, 1] - 
    G[1, 4]*G[2, 1] - G[1, 5]*G[2, 1] + 6*G[1, 6]*G[2, 1] + 
    G[1, 1]*(-6*G[1, 4]^2 + 6*G[1, 5]^2 + G[2, 1] - 6*G[2, 2]) - 24*G[3, 5] + 
    6*G[3, 7] - 24*G[3, 8] + 24*G[3, 32] - 12*G[3, 34] + 12*G[3, 36] + 
    12*G[3, 38] + 12*G[3, 43] + 12*G[3, 44] - 12*G[3, 45] - 12*G[3, 61] - 
    12*G[3, 65] + 24*G[3, 76])/24, (-2*G[1, 1]^3 - 6*G[1, 1]^2*G[1, 2] - 
    2*G[1, 2]^3 + 14*G[1, 3]^3 - 2*G[1, 4]^3 + 2*G[1, 5]^3 + 
    6*G[1, 2]^2*G[1, 6] + 4*G[1, 6]^3 - 5*G[1, 3]*G[2, 1] + G[1, 4]*G[2, 1] - 
    G[1, 5]*G[2, 1] + G[1, 6]*G[2, 1] + G[1, 1]*(-6*G[1, 4]^2 + 6*G[1, 5]^2 + 
      G[2, 1] - 6*G[2, 2]) + G[1, 2]*(6*G[1, 3]^2 - G[2, 1] + 6*G[2, 3]) + 
    172*G[3, 5] + 6*G[3, 7] - 18*G[3, 8] - 12*G[3, 34] + 12*G[3, 36] + 
    12*G[3, 38] + 12*G[3, 43] + 24*G[3, 44] - 12*G[3, 45] + 12*G[3, 61] + 
    24*G[3, 77])/24, (16*G[1, 1]^3 - 16*G[1, 2]^3 - 16*G[1, 3]^3 + 
    36*G[1, 4]^3 + 10*G[1, 5]^3 + 12*G[1, 5]^2*G[1, 6] + 
    12*G[1, 5]*G[1, 6]^2 - 6*G[1, 6]^3 + 12*G[1, 1]^2*(G[1, 5] + G[1, 6]) + 
    8*G[1, 3]*G[2, 1] - 8*G[1, 4]*G[2, 1] - 9*G[1, 5]*G[2, 1] - 
    22*G[1, 6]*G[2, 1] - 2*G[1, 1]*(6*G[1, 4]^2 - 9*G[1, 5]^2 - 3*G[1, 6]^2 + 
      4*G[2, 1] - 6*G[2, 4]) - 12*G[3, 1] + 558*G[3, 5] + 48*G[3, 8] + 
    24*G[3, 28] - 42*G[3, 32] + 48*G[3, 34] + 6*G[3, 36] - 48*G[3, 38] + 
    48*G[3, 40] - 12*G[3, 41] - 48*G[3, 43] - 48*G[3, 44] + 48*G[3, 61] - 
    48*G[3, 62] + 48*G[3, 63] + 48*G[3, 81])/48, 
  (-2*G[3, 4] + G[3, 16] + G[3, 89])/SQRT1, G[4, 3], G[4, 4], SQRT2*G[4, 5], 
  SQRT2*G[4, 6], (-1800*G[1, 1]^4 - 13968*G[1, 3]^3 + 
    7152*G[1, 3]^2*G[1, 5] - 4455*G[1, 5]^2 - 2896*G[1, 5]^3 - 
    540*G[1, 5]^4 - 8*G[1, 1]^3*(-809 + 180*G[1, 3] - 180*G[1, 6]) - 
    27401*G[1, 6]^2 - 3576*G[1, 5]*G[1, 6]^2 - 1080*G[1, 5]^2*G[1, 6]^2 + 
    14648*G[1, 6]^3 - 540*G[1, 6]^4 - 480*G[1, 2]^3*
     (-22 + 3*G[1, 5] + 3*G[1, 6]) - 720*G[1, 2]^2*
     (3*G[1, 5]^2 + 3*G[1, 6]^2 - G[2, 1]) + 8176*G[1, 3]*G[2, 1] + 
    64*G[1, 5]*G[2, 1] + 1260*G[1, 5]^2*G[2, 1] - 9304*G[1, 6]*G[2, 1] + 
    1260*G[1, 6]^2*G[2, 1] + 240*G[1, 2]*(-22 + 3*G[1, 5] + 3*G[1, 6])*
     G[2, 1] - 210*G[2, 1]^2 + 2160*G[1, 5]^2*G[2, 3] + 
    2160*G[1, 6]^2*G[2, 3] - 720*G[2, 1]*G[2, 3] + 
    24*G[1, 1]^2*(-149*G[1, 5] + 45*G[1, 5]^2 + 
      15*(3*G[1, 6]^2 + G[2, 1] - 6*G[2, 6])) - 7152*G[1, 5]*G[2, 6] + 
    2160*G[1, 5]^2*G[2, 6] + 2160*G[1, 6]^2*G[2, 6] - 360*G[2, 1]*G[2, 6] - 
    24528*G[3, 2] - 4320*G[1, 5]*G[3, 2] - 4320*G[1, 6]*G[3, 2] + 
    130432*G[3, 5] - 20160*G[1, 3]*G[3, 5] - 20160*G[1, 5]*G[3, 5] - 
    16*G[1, 1]*(G[1, 6]*(1639 + 45*G[2, 1]) + 
      15*((11 - 3*G[1, 3])*G[2, 1] - 18*G[3, 2] + 42*G[3, 5])) + 
    31680*G[3, 8] - 4320*G[1, 5]*G[3, 8] - 4320*G[1, 6]*G[3, 8] - 
    7152*G[3, 28] + 24528*G[3, 30] - 49056*G[3, 33] - 3576*G[3, 34] + 
    49056*G[3, 37] + 14304*G[3, 39] + 3576*G[3, 52] + 2160*G[4, 7])/2160, 
  G[4, 8], G[4, 9], G[4, 10], G[4, 11], G[4, 12]/SQRT3, SQRT2*G[4, 13], 
  SQRT2*G[4, 14], (1800*G[1, 1]^4 - 7152*G[1, 3]^3 - 26400*G[1, 4]^3 + 
    8*G[1, 1]^3*(-3449 + 180*G[1, 4] - 180*G[1, 5]) - 
    7152*G[1, 3]^2*G[1, 5] + 4455*G[1, 5]^2 - 31424*G[1, 5]^3 + 
    540*G[1, 5]^4 - 15840*G[1, 5]^2*G[1, 6] + 27401*G[1, 6]^2 - 
    12264*G[1, 5]*G[1, 6]^2 + 1080*G[1, 5]^2*G[1, 6]^2 - 6728*G[1, 6]^3 + 
    540*G[1, 6]^4 + 480*G[1, 2]^3*(-22 + 3*G[1, 5] + 3*G[1, 6]) + 
    720*G[1, 2]^2*(3*G[1, 5]^2 + 3*G[1, 6]^2 - G[2, 1]) + 
    2384*G[1, 3]*G[2, 1] + 22376*G[1, 5]*G[2, 1] - 1260*G[1, 5]^2*G[2, 1] + 
    6664*G[1, 6]*G[2, 1] - 1260*G[1, 6]^2*G[2, 1] - 
    240*G[1, 2]*(-22 + 3*G[1, 5] + 3*G[1, 6])*G[2, 1] + 210*G[2, 1]^2 - 
    2160*G[1, 5]^2*G[2, 2] - 2160*G[1, 6]^2*G[2, 2] + 720*G[2, 1]*G[2, 2] - 
    24*G[1, 1]^2*(511*G[1, 5] + 45*G[1, 5]^2 + 
      15*(44*G[1, 6] + 3*G[1, 6]^2 + G[2, 1] - 6*G[2, 4])) - 
    2160*G[1, 5]^2*G[2, 4] - 2160*G[1, 6]^2*G[2, 4] + 360*G[2, 1]*G[2, 4] + 
    7152*G[1, 5]*G[2, 6] + 47520*G[3, 1] + 4320*G[1, 5]*G[3, 1] + 
    4320*G[1, 6]*G[3, 1] - 7152*G[3, 2] - 1183792*G[3, 5] + 
    20160*G[1, 4]*G[3, 5] + 20160*G[1, 6]*G[3, 5] + 
    16*G[1, 1]*(990*G[1, 4]^2 - 1485*G[1, 5]^2 + 1639*G[1, 6] - 
      495*G[1, 6]^2 + 825*G[2, 1] - 45*G[1, 4]*G[2, 1] + 45*G[1, 5]*G[2, 1] - 
      990*G[2, 4] - 270*G[3, 1] + 630*G[3, 5]) - 31680*G[3, 7] + 
    4320*G[1, 5]*G[3, 7] + 4320*G[1, 6]*G[3, 7] - 24528*G[3, 28] - 
    24528*G[3, 30] - 7920*G[3, 32] - 14304*G[3, 33] + 3576*G[3, 34] - 
    7920*G[3, 36] + 14304*G[3, 37] - 14304*G[3, 39] - 63360*G[3, 40] + 
    15840*G[3, 41] - 3576*G[3, 52] + 4320*G[4, 15])/4320, G[4, 16], 
  (60*G[1, 1]^4 + 16*G[1, 1]^3*(-55 + 3*G[1, 4] - 3*G[1, 5]) - 
    616*G[1, 5]^3 - 60*G[1, 5]^4 - 528*G[1, 5]^2*G[1, 6] - 
    24*G[1, 5]^3*G[1, 6] - 528*G[1, 5]*G[1, 6]^2 - 264*G[1, 6]^3 + 
    24*G[1, 5]*G[1, 6]^3 + 60*G[1, 6]^4 + 16*G[1, 4]^3*
     (-77 + 3*G[1, 5] + 3*G[1, 6]) + 24*G[1, 4]^2*
     (3*G[1, 5]^2 + 3*G[1, 6]^2 - G[2, 1]) + 484*G[1, 5]*G[2, 1] + 
    18*G[1, 5]^2*G[2, 1] + 176*G[1, 6]*G[2, 1] - 30*G[1, 6]^2*G[2, 1] + 
    3*G[2, 1]^2 - 12*G[1, 1]^2*(44*G[1, 5] + 3*G[1, 5]^2 + 44*G[1, 6] + 
      3*G[1, 6]^2 + G[2, 1] - 6*G[2, 4]) - 72*G[1, 5]^2*G[2, 4] - 
    72*G[1, 6]^2*G[2, 4] + 12*G[2, 1]*G[2, 4] + 1584*G[3, 1] + 
    144*G[1, 5]*G[3, 1] + 144*G[1, 6]*G[3, 1] - 
    8*G[1, 4]*((-22 + 3*G[1, 5] + 3*G[1, 6])*G[2, 1] - 84*G[3, 5]) - 
    32648*G[3, 5] + 672*G[1, 6]*G[3, 5] + 
    8*G[1, 1]*(66*G[1, 4]^2 - 99*G[1, 5]^2 - 33*G[1, 6]^2 + 55*G[2, 1] - 
      3*G[1, 4]*G[2, 1] + 3*G[1, 5]*G[2, 1] - 66*G[2, 4] - 18*G[3, 1] + 
      42*G[3, 5]) - 1056*G[3, 28] - 1056*G[3, 30] - 264*G[3, 32] - 
    264*G[3, 36] - 2112*G[3, 40] + 528*G[3, 41] + 72*G[4, 17])/72, 
  (60*G[1, 1]^4 + 176*G[1, 5]^3 + 60*G[1, 5]^4 + 
    16*G[1, 1]^3*(-11 + 3*G[1, 3] - 3*G[1, 6]) + 24*G[1, 5]^3*G[1, 6] - 
    176*G[1, 6]^3 - 24*G[1, 5]*G[1, 6]^3 - 60*G[1, 6]^4 + 
    16*G[1, 3]^3*(22 + 3*G[1, 5] + 3*G[1, 6]) + 
    24*G[1, 3]^2*(3*G[1, 5]^2 + 3*G[1, 6]^2 - G[2, 1]) - 88*G[1, 5]*G[2, 1] - 
    30*G[1, 5]^2*G[2, 1] + 88*G[1, 6]*G[2, 1] + 18*G[1, 6]^2*G[2, 1] + 
    3*G[2, 1]^2 - 12*G[1, 1]^2*(3*G[1, 5]^2 + 3*G[1, 6]^2 + G[2, 1] - 
      6*G[2, 6]) - 72*G[1, 5]^2*G[2, 6] - 72*G[1, 6]^2*G[2, 6] + 
    12*G[2, 1]*G[2, 6] + 1056*G[3, 2] + 144*G[1, 5]*G[3, 2] + 
    144*G[1, 6]*G[3, 2] - 8*G[1, 1]*((-11 + 3*G[1, 3] - 3*G[1, 6])*G[2, 1] + 
      6*(3*G[3, 2] - 7*G[3, 5])) - 8*G[1, 3]*
     ((22 + 3*G[1, 5] + 3*G[1, 6])*G[2, 1] - 84*G[3, 5]) + 2464*G[3, 5] + 
    672*G[1, 5]*G[3, 5] - 1056*G[3, 30] + 2112*G[3, 33] - 2112*G[3, 37] + 
    72*G[4, 18])/72, (-1192*G[1, 1]^3 - 7152*G[1, 3]^3 + 
    3576*G[1, 1]^2*G[1, 5] - 7152*G[1, 3]^2*G[1, 5] + 4455*G[1, 5]^2 - 
    2384*G[1, 5]^3 - 1260*G[1, 5]^4 + 26224*G[1, 1]*G[1, 6] - 
    720*G[1, 5]^3*G[1, 6] + 27401*G[1, 6]^2 + 3576*G[1, 5]*G[1, 6]^2 - 
    1080*G[1, 5]^2*G[1, 6]^2 + 1192*G[1, 6]^3 - 720*G[1, 5]*G[1, 6]^3 - 
    1260*G[1, 6]^4 + 2384*G[1, 3]*G[2, 1] + 2576*G[1, 5]*G[2, 1] + 
    1384*G[1, 6]*G[2, 1] + 720*G[1, 5]*G[1, 6]*G[2, 1] + 
    7152*G[1, 5]*G[2, 6] - 7152*G[3, 2] - 56512*G[3, 5] - 
    20160*G[1, 5]*G[3, 5] - 20160*G[1, 6]*G[3, 5] + 7152*G[3, 28] + 
    7152*G[3, 30] - 14304*G[3, 33] + 3576*G[3, 34] + 14304*G[3, 37] - 
    14304*G[3, 39] - 3576*G[3, 52] + 720*G[4, 19])/720}}


==> anc/FiniteRemainder_2L_tr5_Gbasis.m <==
{{g[1], g[2], g[6], g[7], g[9], g[10], g[12], g[13], g[14], g[15], g[16], 
  g[22], g[23], g[24], g[25], g[26], g[32], g[33], g[36], g[37], g[38], 
  g[40], g[41], g[50], g[54], g[56], g[58], g[59], g[62], g[74], g[87], 
  g[89], g[90], g[91], g[92], g[93], g[94], g[96], g[97], g[98], g[99], 
  g[102], g[103], g[104], g[105], g[107], g[108], g[109], g[112], g[113], 
  g[117], g[118], g[119], g[123], g[124], g[138], g[139], g[142], g[150], 
  g[157], g[161], g[162], g[163], g[165], g[166], g[168], g[169], g[174], 
  g[175], g[176], g[177], g[178], g[179], g[181], g[213], g[224], g[225], 
  g[227], g[241], g[253], g[254], g[260], g[267], g[271], g[272], g[277], 
  g[291], g[295]}, {1, G[1, 1], G[1, 2], (7*G[1, 1]^3)/165 + 
   G[1, 1]*G[1, 2] + G[1, 2]^3/11 - (7*G[1, 1]*G[1, 3]^2)/55 - 
   (3*G[1, 2]*G[1, 3]^2)/22 + (17*G[1, 3]^3)/66 - (7*G[1, 1]*G[1, 5]^2)/110 + 
   (7*G[1, 5]^3)/330 - (8*G[1, 1]*G[1, 6])/15 - (7*G[1, 6]^2)/15 + 
   (7*G[1, 1]*G[1, 6]^2)/110 + (3*G[1, 2]*G[1, 6]^2)/22 - (4*G[1, 6]^3)/165 + 
   (7*G[1, 1]*G[2, 1])/660 + (G[1, 2]*G[2, 1])/22 - 
   (43*G[1, 3]*G[2, 1])/660 - (G[1, 5]*G[2, 1])/44 - 
   (7*G[1, 6]*G[2, 1])/660 - (3*G[1, 2]*G[2, 3])/22 + 
   (7*G[1, 1]*G[2, 6])/55 - (7*G[3, 2])/55 + (317*G[3, 5])/165 - 
   (3*G[3, 8])/22 - (7*G[3, 28])/55 - (7*G[3, 30])/55 + (14*G[3, 33])/55 + 
   (7*G[3, 34])/110 - (14*G[3, 37])/55 + (14*G[3, 39])/55 - (7*G[3, 52])/110, 
  (-8*G[1, 1]^3)/165 + G[1, 2]^2 + (2*G[1, 2]^3)/11 + 
   (8*G[1, 1]*G[1, 3]^2)/55 - (3*G[1, 2]*G[1, 3]^2)/11 - (5*G[1, 3]^3)/33 + 
   (4*G[1, 1]*G[1, 5]^2)/55 - (4*G[1, 5]^3)/165 - (8*G[1, 1]*G[1, 6])/15 - 
   (7*G[1, 6]^2)/15 - (4*G[1, 1]*G[1, 6]^2)/55 + (3*G[1, 2]*G[1, 6]^2)/11 - 
   (19*G[1, 6]^3)/165 - (2*G[1, 1]*G[2, 1])/165 + (G[1, 2]*G[2, 1])/11 + 
   (G[1, 3]*G[2, 1])/330 - (G[1, 5]*G[2, 1])/22 + (2*G[1, 6]*G[2, 1])/165 - 
   (3*G[1, 2]*G[2, 3])/11 - (8*G[1, 1]*G[2, 6])/55 + (8*G[3, 2])/55 - 
   (268*G[3, 5])/165 - (3*G[3, 8])/11 + (8*G[3, 28])/55 + (8*G[3, 30])/55 - 
   (16*G[3, 33])/55 - (4*G[3, 34])/55 + (16*G[3, 37])/55 - (16*G[3, 39])/55 + 
   (4*G[3, 52])/55, G[1, 1]*G[1, 2]^2 - G[1, 2]^3/3 - G[1, 2]*G[1, 3]^2 + 
   G[1, 3]^3/3 - G[1, 1]*G[1, 4]^2 - G[1, 4]^3/3 + G[1, 1]*G[1, 5]^2 + 
   G[1, 5]^3/3 + G[1, 2]*G[1, 6]^2 - G[1, 6]^3/3 - (G[1, 1]*G[2, 1])/6 + 
   (G[1, 2]*G[2, 1])/6 - (G[1, 3]*G[2, 1])/6 + (G[1, 4]*G[2, 1])/6 - 
   (G[1, 5]*G[2, 1])/6 + (G[1, 6]*G[2, 1])/6 - G[1, 1]*G[2, 2] - 
   G[1, 2]*G[2, 3] - (32*G[3, 5])/3 + G[3, 7] - G[3, 8] + 2*G[3, 36] - 
   2*G[3, 45], G[1, 3], G[1, 1]^3/15 + G[1, 1]*G[1, 3] - G[1, 3]^2/2 - 
   (G[1, 1]*G[1, 3]^2)/5 + G[1, 3]^3/3 - (G[1, 1]*G[1, 5]^2)/10 + 
   G[1, 5]^3/30 - (4*G[1, 1]*G[1, 6])/15 - (7*G[1, 6]^2)/30 + 
   (G[1, 1]*G[1, 6]^2)/10 + G[1, 6]^3/30 + (G[1, 1]*G[2, 1])/60 - 
   (G[1, 3]*G[2, 1])/15 - (G[1, 6]*G[2, 1])/60 + (G[1, 1]*G[2, 6])/5 - 
   G[3, 2]/5 + (41*G[3, 5])/15 - G[3, 28]/5 - G[3, 30]/5 + (2*G[3, 33])/5 + 
   G[3, 34]/10 - (2*G[3, 37])/5 + (2*G[3, 39])/5 - G[3, 52]/10, 
  (-5*G[1, 1]^3)/3 + G[1, 1]^2*G[1, 3] + 4*G[1, 1]*G[1, 3]^2 - 8*G[1, 3]^3 + 
   2*G[1, 1]^2*G[1, 5] - 2*G[1, 1]*G[1, 3]*G[1, 5] + 2*G[1, 1]*G[1, 5]^2 + 
   G[1, 3]*G[1, 5]^2 + (5*G[1, 5]^3)/3 - 2*G[1, 1]^2*G[1, 6] + 
   2*G[1, 1]*G[1, 3]*G[1, 6] + 2*G[1, 1]*G[1, 5]*G[1, 6] - 
   2*G[1, 3]*G[1, 5]*G[1, 6] - 4*G[1, 1]*G[1, 6]^2 + G[1, 3]*G[1, 6]^2 + 
   2*G[1, 5]*G[1, 6]^2 - (5*G[1, 6]^3)/3 - (G[1, 1]*G[2, 1])/6 + 
   (7*G[1, 3]*G[2, 1])/6 - (3*G[1, 5]*G[2, 1])/2 + (2*G[1, 6]*G[2, 1])/3 - 
   3*G[1, 1]*G[2, 6] - G[1, 5]*G[2, 6] + G[1, 6]*G[2, 6] + 15*G[3, 2] - 
   (127*G[3, 5])/3 + 8*G[3, 28] + 2*G[3, 30] - 4*G[3, 33] - G[3, 34] + 
   4*G[3, 37] - 12*G[3, 39] + 3*G[3, 52] + 2*G[3, 61], 
  (-11*G[1, 1]^3)/3 + (5*G[1, 1]^4)/4 + G[1, 1]^3*G[1, 3] + 
   (22*G[1, 3]^3)/3 + G[1, 3]^3*G[1, 5] - (3*G[1, 1]^2*G[1, 5]^2)/4 + 
   (3*G[1, 3]^2*G[1, 5]^2)/2 + (11*G[1, 5]^3)/3 + (5*G[1, 5]^4)/4 - 
   G[1, 1]^3*G[1, 6] + G[1, 3]^3*G[1, 6] + (G[1, 5]^3*G[1, 6])/2 - 
   (3*G[1, 1]^2*G[1, 6]^2)/4 + (3*G[1, 3]^2*G[1, 6]^2)/2 - (11*G[1, 6]^3)/3 - 
   (G[1, 5]*G[1, 6]^3)/2 - (5*G[1, 6]^4)/4 + (11*G[1, 1]*G[2, 1])/6 - 
   (G[1, 1]^2*G[2, 1])/4 - (11*G[1, 3]*G[2, 1])/3 - 
   (G[1, 1]*G[1, 3]*G[2, 1])/2 - (G[1, 3]^2*G[2, 1])/2 - 
   (11*G[1, 5]*G[2, 1])/6 - (G[1, 3]*G[1, 5]*G[2, 1])/2 - 
   (5*G[1, 5]^2*G[2, 1])/8 + (11*G[1, 6]*G[2, 1])/6 + 
   (G[1, 1]*G[1, 6]*G[2, 1])/2 - (G[1, 3]*G[1, 6]*G[2, 1])/2 + 
   (3*G[1, 6]^2*G[2, 1])/8 + G[2, 1]^2/16 + (3*G[1, 1]^2*G[2, 6])/2 - 
   (3*G[1, 5]^2*G[2, 6])/2 - (3*G[1, 6]^2*G[2, 6])/2 + (G[2, 1]*G[2, 6])/4 + 
   22*G[3, 2] - 3*G[1, 1]*G[3, 2] + 3*G[1, 5]*G[3, 2] + 3*G[1, 6]*G[3, 2] + 
   (154*G[3, 5])/3 + 7*G[1, 1]*G[3, 5] + 14*G[1, 3]*G[3, 5] + 
   14*G[1, 5]*G[3, 5] - 22*G[3, 30] + 44*G[3, 33] - 44*G[3, 37] + 
   (3*G[4, 18])/2, (-4*G[1, 1]^3)/165 + G[1, 2]^3/11 + G[1, 2]*G[1, 3] - 
   G[1, 3]^2/2 + (4*G[1, 1]*G[1, 3]^2)/55 - (3*G[1, 2]*G[1, 3]^2)/22 - 
   (5*G[1, 3]^3)/66 + (2*G[1, 1]*G[1, 5]^2)/55 - (2*G[1, 5]^3)/165 - 
   (4*G[1, 1]*G[1, 6])/15 - (7*G[1, 6]^2)/30 - (2*G[1, 1]*G[1, 6]^2)/55 + 
   (3*G[1, 2]*G[1, 6]^2)/22 - (19*G[1, 6]^3)/330 - (G[1, 1]*G[2, 1])/165 + 
   (G[1, 2]*G[2, 1])/22 + (G[1, 3]*G[2, 1])/660 - (G[1, 5]*G[2, 1])/44 + 
   (G[1, 6]*G[2, 1])/165 - (3*G[1, 2]*G[2, 3])/22 - (4*G[1, 1]*G[2, 6])/55 + 
   (4*G[3, 2])/55 - (134*G[3, 5])/165 - (3*G[3, 8])/22 + (4*G[3, 28])/55 + 
   (4*G[3, 30])/55 - (8*G[3, 33])/55 - (2*G[3, 34])/55 + (8*G[3, 37])/55 - 
   (8*G[3, 39])/55 + (2*G[3, 52])/55, G[1, 4], 
  G[1, 1]^3/15 - (G[1, 1]*G[1, 3]^2)/5 + G[1, 3]^3/3 + G[1, 1]*G[1, 4] - 
   G[1, 4]^2/2 - (G[1, 1]*G[1, 5]^2)/10 + G[1, 5]^3/30 - 
   (4*G[1, 1]*G[1, 6])/15 - (7*G[1, 6]^2)/30 + (G[1, 1]*G[1, 6]^2)/10 + 
   G[1, 6]^3/30 + (G[1, 1]*G[2, 1])/60 - (G[1, 3]*G[2, 1])/15 - 
   (G[1, 6]*G[2, 1])/60 + (G[1, 1]*G[2, 6])/5 - G[3, 2]/5 + (41*G[3, 5])/15 - 
   G[3, 28]/5 - G[3, 30]/5 + (2*G[3, 33])/5 + G[3, 34]/10 - (2*G[3, 37])/5 + 
   (2*G[3, 39])/5 - G[3, 52]/10, (-19*G[1, 1]^3)/3 + 6*G[1, 1]*G[1, 3]^2 - 
   10*G[1, 3]^3 + G[1, 1]^2*G[1, 4] + G[1, 1]*G[1, 4]^2 - (17*G[1, 4]^3)/3 - 
   (13*G[1, 1]^2*G[1, 5])/2 + 2*G[1, 1]*G[1, 4]*G[1, 5] + G[1, 4]^2*G[1, 5] - 
   (7*G[1, 1]*G[1, 5]^2)/2 + G[1, 4]*G[1, 5]^2 - (16*G[1, 5]^3)/3 - 
   (3*G[1, 1]^2*G[1, 6])/2 - 2*G[1, 1]*G[1, 4]*G[1, 6] - G[1, 4]^2*G[1, 6] + 
   2*G[1, 1]*G[1, 5]*G[1, 6] - 2*G[1, 4]*G[1, 5]*G[1, 6] - 
   (3*G[1, 5]^2*G[1, 6])/2 - (13*G[1, 1]*G[1, 6]^2)/2 + G[1, 4]*G[1, 6]^2 - 
   (7*G[1, 5]*G[1, 6]^2)/2 - (4*G[1, 6]^3)/3 + (5*G[1, 1]*G[2, 1])/2 + 
   2*G[1, 3]*G[2, 1] + (5*G[1, 4]*G[2, 1])/6 + 3*G[1, 5]*G[2, 1] + 
   (17*G[1, 6]*G[2, 1])/12 - 6*G[1, 1]*G[2, 6] + 12*G[3, 1] + 6*G[3, 2] - 
   (1601*G[3, 5])/6 - 2*G[3, 28] - 2*G[3, 30] + (3*G[3, 32])/2 - 
   12*G[3, 33] - 3*G[3, 34] + (3*G[3, 36])/2 + 12*G[3, 37] - 12*G[3, 39] - 
   12*G[3, 40] + G[3, 41] + 3*G[3, 52], (-55*G[1, 1]^3)/3 + (5*G[1, 1]^4)/4 + 
   G[1, 1]^3*G[1, 4] + 11*G[1, 1]*G[1, 4]^2 - (77*G[1, 4]^3)/3 - 
   11*G[1, 1]^2*G[1, 5] - G[1, 1]^3*G[1, 5] + G[1, 4]^3*G[1, 5] - 
   (33*G[1, 1]*G[1, 5]^2)/2 - (3*G[1, 1]^2*G[1, 5]^2)/4 + 
   (3*G[1, 4]^2*G[1, 5]^2)/2 - (77*G[1, 5]^3)/6 - (5*G[1, 5]^4)/4 - 
   11*G[1, 1]^2*G[1, 6] + G[1, 4]^3*G[1, 6] - 11*G[1, 5]^2*G[1, 6] - 
   (G[1, 5]^3*G[1, 6])/2 - (11*G[1, 1]*G[1, 6]^2)/2 - 
   (3*G[1, 1]^2*G[1, 6]^2)/4 + (3*G[1, 4]^2*G[1, 6]^2)/2 - 
   11*G[1, 5]*G[1, 6]^2 - (11*G[1, 6]^3)/2 + (G[1, 5]*G[1, 6]^3)/2 + 
   (5*G[1, 6]^4)/4 + (55*G[1, 1]*G[2, 1])/6 - (G[1, 1]^2*G[2, 1])/4 + 
   (11*G[1, 4]*G[2, 1])/3 - (G[1, 1]*G[1, 4]*G[2, 1])/2 - 
   (G[1, 4]^2*G[2, 1])/2 + (121*G[1, 5]*G[2, 1])/12 + 
   (G[1, 1]*G[1, 5]*G[2, 1])/2 - (G[1, 4]*G[1, 5]*G[2, 1])/2 + 
   (3*G[1, 5]^2*G[2, 1])/8 + (11*G[1, 6]*G[2, 1])/3 - 
   (G[1, 4]*G[1, 6]*G[2, 1])/2 - (5*G[1, 6]^2*G[2, 1])/8 + G[2, 1]^2/16 - 
   11*G[1, 1]*G[2, 4] + (3*G[1, 1]^2*G[2, 4])/2 - (3*G[1, 5]^2*G[2, 4])/2 - 
   (3*G[1, 6]^2*G[2, 4])/2 + (G[2, 1]*G[2, 4])/4 + 33*G[3, 1] - 
   3*G[1, 1]*G[3, 1] + 3*G[1, 5]*G[3, 1] + 3*G[1, 6]*G[3, 1] - 
   (4081*G[3, 5])/6 + 7*G[1, 1]*G[3, 5] + 14*G[1, 4]*G[3, 5] + 
   14*G[1, 6]*G[3, 5] - 22*G[3, 28] - 22*G[3, 30] - (11*G[3, 32])/2 - 
   (11*G[3, 36])/2 - 44*G[3, 40] + 11*G[3, 41] + (3*G[4, 17])/2, 
  (-4*G[1, 1]^3)/165 + G[1, 2]^3/11 + (4*G[1, 1]*G[1, 3]^2)/55 - 
   (3*G[1, 2]*G[1, 3]^2)/22 - (5*G[1, 3]^3)/66 + G[1, 2]*G[1, 4] - 
   G[1, 4]^2/2 + (2*G[1, 1]*G[1, 5]^2)/55 - (2*G[1, 5]^3)/165 - 
   (4*G[1, 1]*G[1, 6])/15 - (7*G[1, 6]^2)/30 - (2*G[1, 1]*G[1, 6]^2)/55 + 
   (3*G[1, 2]*G[1, 6]^2)/22 - (19*G[1, 6]^3)/330 - (G[1, 1]*G[2, 1])/165 + 
   (G[1, 2]*G[2, 1])/22 + (G[1, 3]*G[2, 1])/660 - (G[1, 5]*G[2, 1])/44 + 
   (G[1, 6]*G[2, 1])/165 - (3*G[1, 2]*G[2, 3])/22 - (4*G[1, 1]*G[2, 6])/55 + 
   (4*G[3, 2])/55 - (134*G[3, 5])/165 - (3*G[3, 8])/22 + (4*G[3, 28])/55 + 
   (4*G[3, 30])/55 - (8*G[3, 33])/55 - (2*G[3, 34])/55 + (8*G[3, 37])/55 - 
   (8*G[3, 39])/55 + (2*G[3, 52])/55, G[1, 5], 
  G[1, 1]*G[1, 5] + (7*G[1, 5]^2)/8 - G[1, 1]*G[1, 6] - (7*G[1, 6]^2)/8, 
  -G[1, 1]^3/11 + G[1, 2]^3/11 + (3*G[1, 1]*G[1, 3]^2)/11 - 
   (3*G[1, 2]*G[1, 3]^2)/22 - (9*G[1, 3]^3)/22 + G[1, 2]*G[1, 5] + 
   (7*G[1, 5]^2)/8 + (3*G[1, 1]*G[1, 5]^2)/22 - G[1, 5]^3/22 - 
   G[1, 1]*G[1, 6] - (7*G[1, 6]^2)/8 - (3*G[1, 1]*G[1, 6]^2)/22 + 
   (3*G[1, 2]*G[1, 6]^2)/22 - G[1, 6]^3/11 - (G[1, 1]*G[2, 1])/44 + 
   (G[1, 2]*G[2, 1])/22 + (3*G[1, 3]*G[2, 1])/44 - (G[1, 5]*G[2, 1])/44 + 
   (G[1, 6]*G[2, 1])/44 - (3*G[1, 2]*G[2, 3])/22 - (3*G[1, 1]*G[2, 6])/11 + 
   (3*G[3, 2])/11 - (39*G[3, 5])/11 - (3*G[3, 8])/22 + (3*G[3, 28])/11 + 
   (3*G[3, 30])/11 - (6*G[3, 33])/11 - (3*G[3, 34])/22 + (6*G[3, 37])/11 - 
   (6*G[3, 39])/11 + (3*G[3, 52])/22, (7*G[1, 2]^3)/3 - G[1, 2]*G[1, 3]^2 + 
   G[1, 3]^3/3 + G[1, 2]^2*G[1, 5] + G[1, 2]*G[1, 5]^2 + G[1, 5]^3/3 + 
   G[1, 2]*G[1, 6]^2 - G[1, 6]^3/3 - G[1, 2]*G[2, 1] - (G[1, 3]*G[2, 1])/6 - 
   (2*G[1, 5]*G[2, 1])/3 + (G[1, 6]*G[2, 1])/6 - G[1, 2]*G[2, 3] + 
   (70*G[3, 5])/3 - G[3, 8] + 2*G[3, 45] + 2*G[3, 65], 
  -G[1, 1]^3/15 - G[1, 3]^2/2 + (G[1, 1]*G[1, 3]^2)/5 - G[1, 3]^3/3 + 
   G[1, 3]*G[1, 5] + (7*G[1, 5]^2)/8 + (G[1, 1]*G[1, 5]^2)/10 - 
   G[1, 5]^3/30 - (11*G[1, 1]*G[1, 6])/15 - (77*G[1, 6]^2)/120 - 
   (G[1, 1]*G[1, 6]^2)/10 - G[1, 6]^3/30 - (G[1, 1]*G[2, 1])/60 + 
   (G[1, 3]*G[2, 1])/15 + (G[1, 6]*G[2, 1])/60 - (G[1, 1]*G[2, 6])/5 + 
   G[3, 2]/5 - (41*G[3, 5])/15 + G[3, 28]/5 + G[3, 30]/5 - (2*G[3, 33])/5 - 
   G[3, 34]/10 + (2*G[3, 37])/5 - (2*G[3, 39])/5 + G[3, 52]/10, 
  G[1, 1]^3/2 - G[1, 1]*G[1, 3]^2 + (8*G[1, 3]^3)/3 - (G[1, 1]^2*G[1, 5])/2 + 
   G[1, 3]^2*G[1, 5] - (G[1, 1]*G[1, 5]^2)/2 + G[1, 5]^3/2 + 
   (G[1, 1]*G[1, 6]^2)/2 - (G[1, 5]*G[1, 6]^2)/2 + (G[1, 1]*G[2, 1])/12 - 
   (2*G[1, 3]*G[2, 1])/3 - (G[1, 5]*G[2, 1])/12 + G[1, 1]*G[2, 6] - 
   G[1, 5]*G[2, 6] + (64*G[3, 5])/3 - 2*G[3, 28] - 2*G[3, 30] + 4*G[3, 33] - 
   4*G[3, 37] + 4*G[3, 39], -G[1, 1]^3/15 + (G[1, 1]*G[1, 3]^2)/5 - 
   G[1, 3]^3/3 - G[1, 4]^2/2 + G[1, 4]*G[1, 5] + (7*G[1, 5]^2)/8 + 
   (G[1, 1]*G[1, 5]^2)/10 - G[1, 5]^3/30 - (11*G[1, 1]*G[1, 6])/15 - 
   (77*G[1, 6]^2)/120 - (G[1, 1]*G[1, 6]^2)/10 - G[1, 6]^3/30 - 
   (G[1, 1]*G[2, 1])/60 + (G[1, 3]*G[2, 1])/15 + (G[1, 6]*G[2, 1])/60 - 
   (G[1, 1]*G[2, 6])/5 + G[3, 2]/5 - (41*G[3, 5])/15 + G[3, 28]/5 + 
   G[3, 30]/5 - (2*G[3, 33])/5 - G[3, 34]/10 + (2*G[3, 37])/5 - 
   (2*G[3, 39])/5 + G[3, 52]/10, G[1, 6], -G[1, 1]^3/11 + G[1, 2]^3/11 + 
   (3*G[1, 1]*G[1, 3]^2)/11 - (3*G[1, 2]*G[1, 3]^2)/22 - (9*G[1, 3]^3)/22 + 
   (3*G[1, 1]*G[1, 5]^2)/22 - G[1, 5]^3/22 - G[1, 1]*G[1, 6] + 
   G[1, 2]*G[1, 6] - (3*G[1, 1]*G[1, 6]^2)/22 + (3*G[1, 2]*G[1, 6]^2)/22 - 
   G[1, 6]^3/11 - (G[1, 1]*G[2, 1])/44 + (G[1, 2]*G[2, 1])/22 + 
   (3*G[1, 3]*G[2, 1])/44 - (G[1, 5]*G[2, 1])/44 + (G[1, 6]*G[2, 1])/44 - 
   (3*G[1, 2]*G[2, 3])/22 - (3*G[1, 1]*G[2, 6])/11 + (3*G[3, 2])/11 - 
   (39*G[3, 5])/11 - (3*G[3, 8])/22 + (3*G[3, 28])/11 + (3*G[3, 30])/11 - 
   (6*G[3, 33])/11 - (3*G[3, 34])/22 + (6*G[3, 37])/11 - (6*G[3, 39])/11 + 
   (3*G[3, 52])/22, -G[1, 1]^3/15 - G[1, 3]^2/2 + (G[1, 1]*G[1, 3]^2)/5 - 
   G[1, 3]^3/3 + (G[1, 1]*G[1, 5]^2)/10 - G[1, 5]^3/30 - 
   (11*G[1, 1]*G[1, 6])/15 + G[1, 3]*G[1, 6] + (7*G[1, 6]^2)/30 - 
   (G[1, 1]*G[1, 6]^2)/10 - G[1, 6]^3/30 - (G[1, 1]*G[2, 1])/60 + 
   (G[1, 3]*G[2, 1])/15 + (G[1, 6]*G[2, 1])/60 - (G[1, 1]*G[2, 6])/5 + 
   G[3, 2]/5 - (41*G[3, 5])/15 + G[3, 28]/5 + G[3, 30]/5 - (2*G[3, 33])/5 - 
   G[3, 34]/10 + (2*G[3, 37])/5 - (2*G[3, 39])/5 + G[3, 52]/10, 
  (-5*G[1, 1]^3)/6 + G[1, 1]*G[1, 3]^2 - 2*G[1, 3]^3 + 
   (G[1, 1]*G[1, 5]^2)/2 + G[1, 5]^3/3 - (G[1, 1]^2*G[1, 6])/2 + 
   G[1, 3]^2*G[1, 6] + (G[1, 5]^2*G[1, 6])/2 - (G[1, 1]*G[1, 6]^2)/2 - 
   (5*G[1, 6]^3)/6 + (G[1, 1]*G[2, 1])/12 + (G[1, 3]*G[2, 1])/3 - 
   (G[1, 5]*G[2, 1])/6 + (G[1, 6]*G[2, 1])/12 - G[1, 1]*G[2, 6] - 
   G[1, 6]*G[2, 6] + 2*G[3, 2] - (50*G[3, 5])/3 + 2*G[3, 28] - 4*G[3, 39], 
  -G[1, 1]^3/15 + (G[1, 1]*G[1, 3]^2)/5 - G[1, 3]^3/3 - G[1, 4]^2/2 + 
   (G[1, 1]*G[1, 5]^2)/10 - G[1, 5]^3/30 - (11*G[1, 1]*G[1, 6])/15 + 
   G[1, 4]*G[1, 6] + (7*G[1, 6]^2)/30 - (G[1, 1]*G[1, 6]^2)/10 - 
   G[1, 6]^3/30 - (G[1, 1]*G[2, 1])/60 + (G[1, 3]*G[2, 1])/15 + 
   (G[1, 6]*G[2, 1])/60 - (G[1, 1]*G[2, 6])/5 + G[3, 2]/5 - (41*G[3, 5])/15 + 
   G[3, 28]/5 + G[3, 30]/5 - (2*G[3, 33])/5 - G[3, 34]/10 + (2*G[3, 37])/5 - 
   (2*G[3, 39])/5 + G[3, 52]/10, (-2*G[1, 1]^3)/15 + 
   (2*G[1, 1]*G[1, 3]^2)/5 - (2*G[1, 3]^3)/3 + (7*G[1, 5]^2)/8 + 
   (G[1, 1]*G[1, 5]^2)/5 - G[1, 5]^3/15 - (22*G[1, 1]*G[1, 6])/15 + 
   G[1, 5]*G[1, 6] - (49*G[1, 6]^2)/120 - (G[1, 1]*G[1, 6]^2)/5 - 
   G[1, 6]^3/15 - (G[1, 1]*G[2, 1])/30 + (2*G[1, 3]*G[2, 1])/15 + 
   (G[1, 6]*G[2, 1])/30 - (2*G[1, 1]*G[2, 6])/5 + (2*G[3, 2])/5 - 
   (82*G[3, 5])/15 + (2*G[3, 28])/5 + (2*G[3, 30])/5 - (4*G[3, 33])/5 - 
   G[3, 34]/5 + (4*G[3, 37])/5 - (4*G[3, 39])/5 + G[3, 52]/5, G[2, 1], 
  (-8*G[1, 1]^3)/165 + (2*G[1, 2]^3)/11 + (8*G[1, 1]*G[1, 3]^2)/55 - 
   (3*G[1, 2]*G[1, 3]^2)/11 - (5*G[1, 3]^3)/33 + G[1, 4]^2 - G[1, 5]^2 + 
   (4*G[1, 1]*G[1, 5]^2)/55 - (4*G[1, 5]^3)/165 - (8*G[1, 1]*G[1, 6])/15 - 
   (7*G[1, 6]^2)/15 - (4*G[1, 1]*G[1, 6]^2)/55 + (3*G[1, 2]*G[1, 6]^2)/11 - 
   (19*G[1, 6]^3)/165 - (2*G[1, 1]*G[2, 1])/165 + (G[1, 2]*G[2, 1])/11 + 
   (G[1, 3]*G[2, 1])/330 - (G[1, 5]*G[2, 1])/22 + (2*G[1, 6]*G[2, 1])/165 + 
   G[2, 2] - (3*G[1, 2]*G[2, 3])/11 - (8*G[1, 1]*G[2, 6])/55 + 
   (8*G[3, 2])/55 - (268*G[3, 5])/165 - (3*G[3, 8])/11 + (8*G[3, 28])/55 + 
   (8*G[3, 30])/55 - (16*G[3, 33])/55 - (4*G[3, 34])/55 + (16*G[3, 37])/55 - 
   (16*G[3, 39])/55 + (4*G[3, 52])/55, -(G[1, 2]*G[1, 3]^2) + G[1, 3]^3/3 + 
   G[1, 2]*G[1, 4]^2 - G[1, 4]^3/3 - G[1, 2]*G[1, 5]^2 + G[1, 5]^3/3 + 
   G[1, 2]*G[1, 6]^2 - G[1, 6]^3/3 - (G[1, 3]*G[2, 1])/6 + 
   (G[1, 4]*G[2, 1])/6 - (G[1, 5]*G[2, 1])/6 + (G[1, 6]*G[2, 1])/6 + 
   G[1, 2]*G[2, 2] - G[1, 2]*G[2, 3] + G[3, 7] - G[3, 8], 
  G[1, 2]^3/3 + G[1, 2]*G[1, 3]^2 - G[1, 3]^3/3 - G[1, 2]^2*G[1, 4] + 
   (4*G[1, 4]^3)/3 - G[1, 4]*G[1, 5]^2 - G[1, 5]^3/3 - G[1, 2]*G[1, 6]^2 + 
   G[1, 6]^3/3 - (G[1, 2]*G[2, 1])/6 + (G[1, 3]*G[2, 1])/6 + 
   (G[1, 5]*G[2, 1])/6 - (G[1, 6]*G[2, 1])/6 + G[1, 4]*G[2, 2] + 
   G[1, 2]*G[2, 3] + (32*G[3, 5])/3 - G[3, 7] + G[3, 8] - 2*G[3, 36] + 
   2*G[3, 45], (10*G[1, 2]^3)/3 - 3*G[1, 2]*G[1, 3]^2 + G[1, 3]^3 - 
   G[1, 4]^3 + G[1, 4]^2*G[1, 5] + G[1, 2]*G[1, 5]^2 + G[1, 5]^3/3 + 
   3*G[1, 2]*G[1, 6]^2 - G[1, 6]^3 - (7*G[1, 2]*G[2, 1])/6 - 
   (G[1, 3]*G[2, 1])/2 + (G[1, 4]*G[2, 1])/2 - G[1, 5]*G[2, 1] + 
   (G[1, 6]*G[2, 1])/2 + G[1, 5]*G[2, 2] - 3*G[1, 2]*G[2, 3] + 
   (52*G[3, 5])/3 + 3*G[3, 7] - 3*G[3, 8] + 2*G[3, 36] + 2*G[3, 65], 
  G[1, 2]^3 + G[1, 4]^3/3 - G[1, 5]^3/3 - G[1, 2]^2*G[1, 6] + 
   G[1, 4]^2*G[1, 6] - G[1, 5]^2*G[1, 6] - (G[1, 2]*G[2, 1])/6 - 
   (G[1, 4]*G[2, 1])/6 + (G[1, 5]*G[2, 1])/6 + (G[1, 6]*G[2, 1])/6 + 
   G[1, 6]*G[2, 2] + 6*G[3, 5] - G[3, 7] - 2*G[3, 36] + 2*G[3, 45], 
  (-8*G[1, 1]^3)/165 + (2*G[1, 2]^3)/11 + G[1, 3]^2 + 
   (8*G[1, 1]*G[1, 3]^2)/55 - (3*G[1, 2]*G[1, 3]^2)/11 - (5*G[1, 3]^3)/33 + 
   (4*G[1, 1]*G[1, 5]^2)/55 - (4*G[1, 5]^3)/165 - (8*G[1, 1]*G[1, 6])/15 - 
   (22*G[1, 6]^2)/15 - (4*G[1, 1]*G[1, 6]^2)/55 + (3*G[1, 2]*G[1, 6]^2)/11 - 
   (19*G[1, 6]^3)/165 - (2*G[1, 1]*G[2, 1])/165 + (G[1, 2]*G[2, 1])/11 + 
   (G[1, 3]*G[2, 1])/330 - (G[1, 5]*G[2, 1])/22 + (2*G[1, 6]*G[2, 1])/165 + 
   G[2, 3] - (3*G[1, 2]*G[2, 3])/11 - (8*G[1, 1]*G[2, 6])/55 + 
   (8*G[3, 2])/55 - (268*G[3, 5])/165 - (3*G[3, 8])/11 + (8*G[3, 28])/55 + 
   (8*G[3, 30])/55 - (16*G[3, 33])/55 - (4*G[3, 34])/55 + (16*G[3, 37])/55 - 
   (16*G[3, 39])/55 + (4*G[3, 52])/55, G[1, 1]*G[1, 3]^2 + G[1, 3]^3/3 - 
   G[1, 1]*G[1, 4]^2 - G[1, 4]^3/3 + G[1, 1]*G[1, 5]^2 + G[1, 5]^3/3 - 
   G[1, 1]*G[1, 6]^2 - G[1, 6]^3/3 - (G[1, 3]*G[2, 1])/6 + 
   (G[1, 4]*G[2, 1])/6 - (G[1, 5]*G[2, 1])/6 + (G[1, 6]*G[2, 1])/6 - 
   G[1, 1]*G[2, 2] + G[1, 1]*G[2, 3] + G[3, 7] - G[3, 8] - 2*G[3, 34] + 
   2*G[3, 36] + 2*G[3, 44] - 2*G[3, 45], G[1, 2]^3/3 - G[1, 2]^2*G[1, 3] + 
   G[1, 2]*G[1, 3]^2 + G[1, 3]^3 - G[1, 2]*G[1, 6]^2 - G[1, 3]*G[1, 6]^2 - 
   (G[1, 2]*G[2, 1])/6 + (G[1, 3]*G[2, 1])/6 + G[1, 2]*G[2, 3] + 
   G[1, 3]*G[2, 3] + (32*G[3, 5])/3 - 2*G[3, 34] + 2*G[3, 44], 
  -G[1, 1]^3/2 + (10*G[1, 2]^3)/3 + G[1, 1]*G[1, 3]^2 - G[1, 2]*G[1, 3]^2 - 
   2*G[1, 3]^3 + (G[1, 1]^2*G[1, 5])/2 + (G[1, 1]*G[1, 5]^2)/2 + 
   G[1, 2]*G[1, 5]^2 - G[1, 5]^3/6 - (G[1, 1]*G[1, 6]^2)/2 + 
   G[1, 2]*G[1, 6]^2 - (G[1, 5]*G[1, 6]^2)/2 - (2*G[1, 6]^3)/3 - 
   (G[1, 1]*G[2, 1])/12 - (7*G[1, 2]*G[2, 1])/6 + (G[1, 3]*G[2, 1])/3 - 
   (5*G[1, 5]*G[2, 1])/12 + (G[1, 6]*G[2, 1])/3 - G[1, 2]*G[2, 3] + 
   G[1, 5]*G[2, 3] - G[1, 1]*G[2, 6] + G[1, 5]*G[2, 6] + 8*G[3, 5] - 
   2*G[3, 8] + 2*G[3, 28] + 2*G[3, 30] - 4*G[3, 33] - 2*G[3, 34] + 
   4*G[3, 37] - 4*G[3, 39] + 2*G[3, 44] + 2*G[3, 45] + 2*G[3, 65], 
  (5*G[1, 1]^3)/6 + G[1, 2]^3 - G[1, 1]*G[1, 3]^2 - 2*G[1, 2]*G[1, 3]^2 + 
   (5*G[1, 3]^3)/3 - (G[1, 1]*G[1, 5]^2)/2 - G[1, 5]^3/3 + 
   (G[1, 1]^2*G[1, 6])/2 - G[1, 2]^2*G[1, 6] - (G[1, 5]^2*G[1, 6])/2 + 
   (G[1, 1]*G[1, 6]^2)/2 + 2*G[1, 2]*G[1, 6]^2 + G[1, 6]^3/6 - 
   (G[1, 1]*G[2, 1])/12 - (G[1, 2]*G[2, 1])/6 - (G[1, 3]*G[2, 1])/6 + 
   (G[1, 5]*G[2, 1])/6 - (G[1, 6]*G[2, 1])/12 - 2*G[1, 2]*G[2, 3] + 
   G[1, 6]*G[2, 3] + G[1, 1]*G[2, 6] + G[1, 6]*G[2, 6] - 2*G[3, 2] + 
   (32*G[3, 5])/3 + G[3, 8] - 2*G[3, 28] + 2*G[3, 34] + 4*G[3, 39] - 
   2*G[3, 44], G[1, 1]^2/2 - G[1, 4]^2 + G[1, 5]^2/2 - G[1, 6]^2/2 + G[2, 4], 
  (5*G[1, 1]^3)/6 + (G[1, 1]^2*G[1, 2])/2 - (G[1, 1]*G[1, 4]^2)/2 - 
   G[1, 2]*G[1, 4]^2 + (7*G[1, 4]^3)/6 + (G[1, 1]^2*G[1, 5])/2 + 
   (3*G[1, 1]*G[1, 5]^2)/4 + (G[1, 2]*G[1, 5]^2)/2 + (7*G[1, 5]^3)/12 + 
   (G[1, 1]^2*G[1, 6])/2 + (G[1, 5]^2*G[1, 6])/2 + (G[1, 1]*G[1, 6]^2)/4 - 
   (G[1, 2]*G[1, 6]^2)/2 + (G[1, 5]*G[1, 6]^2)/2 + G[1, 6]^3/4 - 
   (5*G[1, 1]*G[2, 1])/12 + (G[1, 2]*G[2, 1])/12 - (G[1, 4]*G[2, 1])/6 - 
   (11*G[1, 5]*G[2, 1])/24 - (G[1, 6]*G[2, 1])/6 + (G[1, 1]*G[2, 4])/2 + 
   G[1, 2]*G[2, 4] - (3*G[3, 1])/2 + (371*G[3, 5])/12 + G[3, 28] + G[3, 30] + 
   G[3, 32]/4 + G[3, 36]/4 + 2*G[3, 40] - G[3, 41]/2, 
  (299*G[1, 1]^3)/45 - (89*G[1, 1]*G[1, 3]^2)/15 + (89*G[1, 3]^3)/9 + 
   (22*G[1, 4]^2)/3 - (G[1, 1]*G[1, 4]^2)/2 + (25*G[1, 4]^3)/6 + 
   (25*G[1, 1]^2*G[1, 5])/4 - 2*G[1, 1]*G[1, 4]*G[1, 5] - 
   (G[1, 4]^2*G[1, 5])/2 + (197*G[1, 1]*G[1, 5]^2)/60 + (509*G[1, 5]^3)/90 - 
   (176*G[1, 1]*G[1, 6])/45 + (7*G[1, 1]^2*G[1, 6])/4 + 
   2*G[1, 1]*G[1, 4]*G[1, 6] + (G[1, 4]^2*G[1, 6])/2 - 
   2*G[1, 1]*G[1, 5]*G[1, 6] + 2*G[1, 4]*G[1, 5]*G[1, 6] + 
   (7*G[1, 5]^2*G[1, 6])/4 - (154*G[1, 6]^2)/45 + 
   (403*G[1, 1]*G[1, 6]^2)/60 - 2*G[1, 4]*G[1, 6]^2 + 
   (15*G[1, 5]*G[1, 6]^2)/4 + (119*G[1, 6]^3)/90 - (263*G[1, 1]*G[2, 1])/90 - 
   (89*G[1, 3]*G[2, 1])/45 - (G[1, 4]*G[2, 1])/3 - (41*G[1, 5]*G[2, 1])/12 - 
   (463*G[1, 6]*G[2, 1])/360 + G[1, 4]*G[2, 4] + (89*G[1, 1]*G[2, 6])/15 - 
   13*G[3, 1] - (89*G[3, 2])/15 + (50041*G[3, 5])/180 + (31*G[3, 28])/15 + 
   (31*G[3, 30])/15 - G[3, 32]/4 + (178*G[3, 33])/15 + (89*G[3, 34])/30 - 
   G[3, 36]/4 - (178*G[3, 37])/15 + (178*G[3, 39])/15 + 12*G[3, 40] - 
   (3*G[3, 41])/2 - (89*G[3, 52])/30, (3*G[1, 1]^3)/2 - G[1, 1]*G[1, 4]^2 + 
   2*G[1, 4]^3 + (3*G[1, 1]^2*G[1, 5])/2 - G[1, 4]^2*G[1, 5] + 
   (3*G[1, 1]*G[1, 5]^2)/2 + (3*G[1, 5]^3)/2 + G[1, 1]^2*G[1, 6] + 
   G[1, 5]^2*G[1, 6] + (G[1, 1]*G[1, 6]^2)/2 + (G[1, 5]*G[1, 6]^2)/2 + 
   G[1, 6]^3/3 - (3*G[1, 1]*G[2, 1])/4 - (G[1, 4]*G[2, 1])/3 - 
   (3*G[1, 5]*G[2, 1])/4 - (G[1, 6]*G[2, 1])/2 + G[1, 1]*G[2, 4] + 
   G[1, 5]*G[2, 4] - 2*G[3, 1] + (170*G[3, 5])/3 + 2*G[3, 28] + 2*G[3, 30] + 
   4*G[3, 40], G[1, 1]^3/6 + G[1, 4]^3/3 + G[1, 5]^3/6 + 
   (G[1, 1]^2*G[1, 6])/2 - G[1, 4]^2*G[1, 6] + (G[1, 5]^2*G[1, 6])/2 - 
   G[1, 6]^3/3 - (G[1, 1]*G[2, 1])/12 - (G[1, 5]*G[2, 1])/12 + 
   (G[1, 6]*G[2, 1])/4 + G[1, 6]*G[2, 4] - G[3, 1] + (31*G[3, 5])/6 + 
   G[3, 32]/2 + G[3, 36]/2 - G[3, 41], G[1, 1]^2 + (8*G[1, 1]^3)/165 - 
   (2*G[1, 2]^3)/11 - G[1, 3]^2 - (8*G[1, 1]*G[1, 3]^2)/55 + 
   (3*G[1, 2]*G[1, 3]^2)/11 + (5*G[1, 3]^3)/33 - G[1, 4]^2 - 
   (4*G[1, 1]*G[1, 5]^2)/55 + (4*G[1, 5]^3)/165 + (8*G[1, 1]*G[1, 6])/15 + 
   (7*G[1, 6]^2)/15 + (4*G[1, 1]*G[1, 6]^2)/55 - (3*G[1, 2]*G[1, 6]^2)/11 + 
   (19*G[1, 6]^3)/165 + (2*G[1, 1]*G[2, 1])/165 - (G[1, 2]*G[2, 1])/11 - 
   (G[1, 3]*G[2, 1])/330 + (G[1, 5]*G[2, 1])/22 - (2*G[1, 6]*G[2, 1])/165 + 
   (3*G[1, 2]*G[2, 3])/11 + G[2, 5] + (8*G[1, 1]*G[2, 6])/55 - 
   (8*G[3, 2])/55 + (268*G[3, 5])/165 + (3*G[3, 8])/11 - (8*G[3, 28])/55 - 
   (8*G[3, 30])/55 + (16*G[3, 33])/55 + (4*G[3, 34])/55 - (16*G[3, 37])/55 + 
   (16*G[3, 39])/55 - (4*G[3, 52])/55, -G[1, 1]^3 + (17*G[1, 2]^3)/3 + 
   8*G[1, 1]*G[1, 3]^2 - (49*G[1, 3]^3)/3 - (G[1, 1]*G[1, 4]^2)/2 + 
   (5*G[1, 4]^3)/6 + G[1, 4]^2*G[1, 5] + (17*G[1, 1]*G[1, 5]^2)/4 + 
   G[1, 2]*G[1, 5]^2 - (11*G[1, 5]^3)/12 - G[1, 2]^2*G[1, 6] + 
   G[1, 4]^2*G[1, 6] - (17*G[1, 1]*G[1, 6]^2)/4 + G[1, 5]*G[1, 6]^2 - 
   (11*G[1, 6]^3)/12 - (13*G[1, 1]*G[2, 1])/12 - G[1, 2]*G[2, 1] + 
   (11*G[1, 3]*G[2, 1])/3 - (9*G[1, 5]*G[2, 1])/8 - (G[1, 6]*G[2, 1])/4 + 
   G[1, 1]*G[2, 2] + (G[1, 1]*G[2, 4])/2 + G[1, 1]*G[2, 5] - 
   G[1, 5]*G[2, 5] - G[1, 6]*G[2, 5] - 9*G[1, 1]*G[2, 6] + G[1, 5]*G[2, 6] + 
   G[1, 6]*G[2, 6] - G[3, 1]/2 + 7*G[3, 2] - (469*G[3, 5])/12 + 2*G[3, 7] + 
   2*G[3, 8] + 10*G[3, 28] + 11*G[3, 30] - (7*G[3, 32])/4 - 20*G[3, 33] - 
   (5*G[3, 34])/2 - (7*G[3, 36])/4 + 24*G[3, 37] - 2*G[3, 38] - 18*G[3, 39] + 
   7*G[3, 40] - G[3, 41]/2 - 2*G[3, 43] - 7*G[3, 44] + 4*G[3, 45] + 
   (9*G[3, 52])/2 + 5*G[3, 55] + 4*G[3, 63] + 2*G[3, 65] - 2*G[3, 82], 
  G[1, 1]^2/2 - G[1, 3]^2 - G[1, 5]^2/2 + G[1, 6]^2/2 + G[2, 6], 
  G[1, 1]^3/6 + (G[1, 1]^2*G[1, 2])/2 - G[1, 2]*G[1, 3]^2 - G[1, 3]^3/3 - 
   (G[1, 2]*G[1, 5]^2)/2 - G[1, 5]^3/6 + (G[1, 2]*G[1, 6]^2)/2 + 
   G[1, 6]^3/6 - (G[1, 1]*G[2, 1])/12 + (G[1, 2]*G[2, 1])/12 + 
   (G[1, 3]*G[2, 1])/6 + (G[1, 5]*G[2, 1])/12 - (G[1, 6]*G[2, 1])/12 + 
   G[1, 2]*G[2, 6] - G[3, 2] - (7*G[3, 5])/3 + G[3, 30] - 2*G[3, 33] + 
   2*G[3, 37], (104*G[1, 1]^3)/45 + (22*G[1, 3]^2)/3 - 
   (59*G[1, 1]*G[1, 3]^2)/15 + (65*G[1, 3]^3)/9 - 2*G[1, 1]^2*G[1, 5] + 
   2*G[1, 1]*G[1, 3]*G[1, 5] - (59*G[1, 1]*G[1, 5]^2)/30 - 
   2*G[1, 3]*G[1, 5]^2 - (151*G[1, 5]^3)/90 - (176*G[1, 1]*G[1, 6])/45 + 
   2*G[1, 1]^2*G[1, 6] - 2*G[1, 1]*G[1, 3]*G[1, 6] - 
   2*G[1, 1]*G[1, 5]*G[1, 6] + 2*G[1, 3]*G[1, 5]*G[1, 6] - 
   (154*G[1, 6]^2)/45 + (119*G[1, 1]*G[1, 6]^2)/30 - 2*G[1, 5]*G[1, 6]^2 + 
   (209*G[1, 6]^3)/90 - (23*G[1, 1]*G[2, 1])/90 - (73*G[1, 3]*G[2, 1])/90 + 
   (19*G[1, 5]*G[2, 1])/12 - (97*G[1, 6]*G[2, 1])/90 + 
   (103*G[1, 1]*G[2, 6])/30 + G[1, 3]*G[2, 6] + (G[1, 5]*G[2, 6])/2 - 
   (G[1, 6]*G[2, 6])/2 - (493*G[3, 2])/30 + (5333*G[3, 5])/90 - 
   (134*G[3, 28])/15 - (29*G[3, 30])/15 + (58*G[3, 33])/15 + 
   (59*G[3, 34])/30 - (58*G[3, 37])/15 + (208*G[3, 39])/15 - 
   (89*G[3, 52])/30 - G[3, 61], G[2, 7]/SQRT1, (G[1, 1]*G[2, 7])/SQRT1 - 
   (G[1, 5]*G[2, 7])/SQRT1 - (G[1, 6]*G[2, 7])/SQRT1 + G[3, 3]/SQRT1 - 
   (2*G[3, 4])/SQRT1 - G[3, 16]/SQRT1 - (2*G[3, 27])/SQRT1, 
  (G[1, 1]^2*G[2, 7])/SQRT1 - (G[1, 5]^2*G[2, 7])/SQRT1 - 
   (G[1, 6]^2*G[2, 7])/SQRT1 + (G[2, 1]*G[2, 7])/(6*SQRT1) + 
   (44*G[3, 3])/(3*SQRT1) - (2*G[1, 1]*G[3, 3])/SQRT1 + 
   (2*G[1, 5]*G[3, 3])/SQRT1 + (2*G[1, 6]*G[3, 3])/SQRT1 - 
   (44*G[3, 4])/(3*SQRT1) + G[4, 1]/SQRT1, -G[1, 1]^2/2 + G[1, 1]^3/15 - 
   (G[1, 1]*G[1, 3]^2)/5 + G[1, 3]^3/3 - (G[1, 1]*G[1, 5]^2)/10 + 
   G[1, 5]^3/30 - (4*G[1, 1]*G[1, 6])/15 - (7*G[1, 6]^2)/30 + 
   (G[1, 1]*G[1, 6]^2)/10 + G[1, 6]^3/30 + (G[1, 1]*G[2, 1])/60 - 
   (G[1, 3]*G[2, 1])/15 - (G[1, 6]*G[2, 1])/60 + (G[1, 1]*G[2, 6])/5 + 
   G[2, 18] - G[3, 2]/5 + (41*G[3, 5])/15 - G[3, 28]/5 - G[3, 30]/5 + 
   (2*G[3, 33])/5 + G[3, 34]/10 - (2*G[3, 37])/5 + (2*G[3, 39])/5 - 
   G[3, 52]/10, -G[1, 3]^2 + G[2, 19], SQRT2*G[3, 6], 
  SQRT2*G[1, 2]*G[3, 6] + SQRT2*G[4, 2], (-2*G[1, 2]^3)/3 - 
   G[1, 1]*G[1, 3]^2 + 2*G[1, 3]^3 + (2*G[1, 4]^3)/3 - 
   (G[1, 1]*G[1, 5]^2)/2 - G[1, 5]^3/6 + (G[1, 1]*G[1, 6]^2)/2 + 
   G[1, 6]^3/6 + (G[1, 1]*G[2, 1])/4 + (G[1, 2]*G[2, 1])/3 - 
   (G[1, 3]*G[2, 1])/2 - (G[1, 4]*G[2, 1])/3 + (G[1, 5]*G[2, 1])/6 - 
   (G[1, 6]*G[2, 1])/12 + G[1, 1]*G[2, 6] - G[3, 2] + 9*G[3, 5] - G[3, 7] + 
   G[3, 9] - G[3, 28] - G[3, 30] + 2*G[3, 33] + G[3, 34]/2 - 2*G[3, 37] + 
   2*G[3, 39] - G[3, 40] + G[3, 44] - G[3, 52]/2 - G[3, 55], 
  (-2*G[1, 2]^3)/3 + G[1, 2]*G[1, 3]^2 + G[1, 3]^3/3 - G[1, 2]*G[1, 6]^2 + 
   G[1, 6]^3/3 + (G[1, 2]*G[2, 1])/6 - (G[1, 3]*G[2, 1])/6 + 
   (G[1, 6]*G[2, 1])/3 + G[1, 2]*G[2, 3] + 5*G[3, 5] - G[3, 8] - G[3, 34] + 
   G[3, 35] + G[3, 43] + G[3, 44], -(G[3, 16]/SQRT1) + G[3, 42]/SQRT1, 
  2*G[1, 2]^3 - 3*G[1, 2]*G[1, 3]^2 + G[1, 3]^3/3 + 3*G[1, 2]*G[1, 6]^2 - 
   G[1, 6]^3 - (G[1, 2]*G[2, 1])/6 - (G[1, 3]*G[2, 1])/6 + 
   (2*G[1, 6]*G[2, 1])/3 - 3*G[1, 2]*G[2, 3] - (49*G[3, 5])/3 - G[3, 8] - 
   G[3, 33] - G[3, 34] + G[3, 43] + G[3, 44] + G[3, 46], 
  (4*G[1, 1]^3)/3 - G[1, 1]*G[1, 4]^2 + (5*G[1, 4]^3)/3 + G[1, 1]^2*G[1, 5] + 
   (3*G[1, 1]*G[1, 5]^2)/2 + (3*G[1, 5]^3)/2 + G[1, 1]^2*G[1, 6] + 
   G[1, 5]^2*G[1, 6] + (G[1, 1]*G[1, 6]^2)/2 + G[1, 5]*G[1, 6]^2 + 
   G[1, 6]^3/6 - (2*G[1, 1]*G[2, 1])/3 - (G[1, 4]*G[2, 1])/3 - 
   (11*G[1, 5]*G[2, 1])/12 - (G[1, 6]*G[2, 1])/3 + G[1, 1]*G[2, 4] - 
   G[3, 1] + (335*G[3, 5])/6 + 2*G[3, 28] + 2*G[3, 30] - G[3, 32]/2 + 
   G[3, 36]/2 + 4*G[3, 40] - G[3, 41] + G[3, 48], G[3, 49], 
  G[1, 3]^3/3 - G[1, 4]^3/3 + G[1, 5]^3/3 - G[1, 6]^3/3 - 
   (G[1, 3]*G[2, 1])/6 + (G[1, 4]*G[2, 1])/6 - (G[1, 5]*G[2, 1])/6 + 
   (G[1, 6]*G[2, 1])/6 + G[3, 7] - G[3, 8] - G[3, 39] + G[3, 40] - G[3, 44] + 
   G[3, 45] + G[3, 53] + G[3, 55], -G[1, 2]^3/3 + G[1, 4]^3/3 - G[1, 5]^3/3 + 
   (G[1, 2]*G[2, 1])/6 - (G[1, 4]*G[2, 1])/6 + (G[1, 5]*G[2, 1])/6 - 
   (14*G[3, 5])/3 - G[3, 7] + G[3, 37] - G[3, 38] + G[3, 54], 
  (-2*G[1, 1]^3)/3 + G[1, 1]*G[1, 3]^2 - (7*G[1, 3]^3)/3 + 
   (G[1, 1]*G[1, 5]^2)/2 + G[1, 5]^3/6 - (G[1, 1]*G[1, 6]^2)/2 - 
   G[1, 6]^3/6 + (G[1, 3]*G[2, 1])/2 - (G[1, 5]*G[2, 1])/12 + 
   (G[1, 6]*G[2, 1])/12 - G[1, 1]*G[2, 6] + G[3, 2] - 19*G[3, 5] + 
   2*G[3, 28] - G[3, 38] - 4*G[3, 39] + G[3, 43] - G[3, 45] + G[3, 56], 
  -G[1, 1]^3/3 - G[1, 1]^2*G[1, 2] - (4*G[1, 2]^3)/3 + G[1, 2]^2*G[1, 3] - 
   2*G[1, 2]*G[1, 3]^2 + G[1, 2]^2*G[1, 4] - G[1, 1]*G[1, 4]^2 + 
   G[1, 2]*G[1, 4]^2 + G[1, 1]*G[1, 5]^2 + G[1, 5]^3/3 + 
   3*G[1, 2]*G[1, 6]^2 - G[1, 6]^3 + (G[1, 1]*G[2, 1])/6 + 
   (G[1, 2]*G[2, 1])/6 - (G[1, 3]*G[2, 1])/6 - (G[1, 4]*G[2, 1])/6 - 
   (G[1, 5]*G[2, 1])/6 - (G[1, 6]*G[2, 1])/2 - G[1, 1]*G[2, 2] - 
   3*G[1, 2]*G[2, 3] - (62*G[3, 5])/3 + G[3, 7] + G[3, 8] - 2*G[3, 32] + 
   2*G[3, 34] + 2*G[3, 36] - 2*G[3, 38] - 2*G[3, 43] - 2*G[3, 44] - 
   2*G[3, 45] + G[3, 60], (2*G[1, 2]^3)/3 - G[1, 2]*G[1, 3]^2 - G[1, 3]^3/3 + 
   G[1, 2]*G[1, 6]^2 - G[1, 6]^3/3 - (G[1, 2]*G[2, 1])/6 + 
   (G[1, 3]*G[2, 1])/6 - (G[1, 6]*G[2, 1])/3 - G[1, 2]*G[2, 3] - 5*G[3, 5] + 
   G[3, 8] - G[3, 32] + G[3, 34] - G[3, 38] - G[3, 43] - G[3, 44] + 
   G[3, 61] - G[3, 62] + G[3, 66], (8*G[1, 2]^3)/3 - 4*G[1, 2]*G[1, 3]^2 + 
   (4*G[1, 3]^3)/3 - (4*G[1, 4]^3)/3 + 4*G[1, 2]*G[1, 6]^2 - 
   (4*G[1, 6]^3)/3 - (G[1, 2]*G[2, 1])/3 - (2*G[1, 3]*G[2, 1])/3 + 
   (2*G[1, 4]*G[2, 1])/3 - (G[1, 5]*G[2, 1])/3 + (2*G[1, 6]*G[2, 1])/3 - 
   4*G[1, 2]*G[2, 3] - (64*G[3, 5])/3 + 4*G[3, 7] - 4*G[3, 8] - G[3, 62] - 
   G[3, 63] + G[3, 72], (-4*G[1, 3]^3)/3 - (2*G[1, 5]^3)/3 + 
   (2*G[1, 6]^3)/3 + (G[1, 3]*G[2, 1])/3 + (G[1, 5]*G[2, 1])/6 - 
   (G[1, 6]*G[2, 1])/6 - (32*G[3, 5])/3 + 2*G[3, 30] - 4*G[3, 33] + 
   4*G[3, 37] - G[3, 61] + G[3, 74], -G[1, 1]^3/12 - (G[1, 1]^2*G[1, 2])/4 - 
   G[1, 2]^3/2 + (G[1, 2]*G[1, 3]^2)/4 + G[1, 3]^3/4 - 
   (G[1, 1]*G[1, 4]^2)/4 + G[1, 4]^3/4 + (G[1, 1]*G[1, 5]^2)/4 + 
   G[1, 5]^3/12 - (G[1, 2]*G[1, 6]^2)/4 + G[1, 6]^3/12 + 
   (G[1, 1]*G[2, 1])/24 + (5*G[1, 2]*G[2, 1])/24 - (G[1, 3]*G[2, 1])/8 - 
   (G[1, 4]*G[2, 1])/24 - (G[1, 5]*G[2, 1])/24 + (5*G[1, 6]*G[2, 1])/24 - 
   (G[1, 1]*G[2, 2])/4 + (G[1, 2]*G[2, 3])/4 + G[3, 5]/6 + G[3, 7]/4 - 
   (3*G[3, 8])/4 + G[3, 32] - G[3, 34]/2 + G[3, 36]/2 + G[3, 38]/2 + 
   G[3, 43]/2 + G[3, 44]/2 - G[3, 45]/2 - G[3, 61]/2 - G[3, 65]/2 + G[3, 76], 
  -G[1, 1]^3/12 - (G[1, 1]^2*G[1, 2])/4 + G[1, 2]^3/12 + (2*G[1, 3]^3)/3 - 
   (G[1, 1]*G[1, 4]^2)/4 - G[1, 4]^3/12 + (G[1, 1]*G[1, 5]^2)/4 + 
   G[1, 5]^3/12 + (G[1, 2]^2*G[1, 6])/4 + (G[1, 2]*G[1, 6]^2)/4 + 
   G[1, 6]^3/12 + (G[1, 1]*G[2, 1])/24 - (G[1, 2]*G[2, 1])/24 - 
   (G[1, 3]*G[2, 1])/4 + (G[1, 4]*G[2, 1])/24 - (G[1, 5]*G[2, 1])/24 + 
   (G[1, 6]*G[2, 1])/12 - (G[1, 1]*G[2, 2])/4 + 6*G[3, 5] + G[3, 7]/4 - 
   G[3, 8] - G[3, 34]/2 + G[3, 36]/2 + G[3, 38]/2 + G[3, 43]/2 + G[3, 44] - 
   G[3, 45]/2 + G[3, 61]/2 + G[3, 77], G[1, 1]^3/3 + G[1, 2]^3/3 - 
   G[1, 2]*G[1, 3]^2 - (G[1, 1]*G[1, 4]^2)/4 + (3*G[1, 4]^3)/4 + 
   (G[1, 1]^2*G[1, 5])/4 + (3*G[1, 1]*G[1, 5]^2)/8 + (5*G[1, 5]^3)/24 + 
   (G[1, 1]^2*G[1, 6])/4 + (G[1, 5]^2*G[1, 6])/4 + (G[1, 1]*G[1, 6]^2)/8 + 
   G[1, 2]*G[1, 6]^2 + (G[1, 5]*G[1, 6]^2)/4 - (11*G[1, 6]^3)/24 - 
   (G[1, 1]*G[2, 1])/6 - (G[1, 4]*G[2, 1])/6 - (3*G[1, 5]*G[2, 1])/16 - 
   (7*G[1, 6]*G[2, 1])/24 - G[1, 2]*G[2, 3] + (G[1, 1]*G[2, 4])/4 - 
   G[3, 1]/4 + (167*G[3, 5])/24 + G[3, 28]/2 - (7*G[3, 32])/8 + G[3, 34] + 
   G[3, 36]/8 - G[3, 38] + G[3, 40] - G[3, 41]/4 - G[3, 43] - G[3, 44] + 
   G[3, 61] - G[3, 62] + G[3, 63] + G[3, 81], 
  (-2*G[3, 4])/SQRT1 + G[3, 16]/SQRT1 + G[3, 89]/SQRT1, G[4, 3] + 3*G[4, 10], 
  G[4, 4] - 3*G[4, 10], SQRT2*G[4, 5], SQRT2*G[4, 6], 
  (40*G[1, 2]^3)/3 - (38*G[1, 2]*G[1, 3]^2)/3 - (2*G[1, 3]^3)/3 - 
   (2*G[1, 2]^3*G[1, 5])/3 + (2*G[1, 3]^3*G[1, 5])/3 - G[1, 2]^2*G[1, 5]^2 + 
   G[1, 3]^2*G[1, 5]^2 - (2*G[1, 2]^3*G[1, 6])/3 + (2*G[1, 3]^3*G[1, 6])/3 + 
   (38*G[1, 2]*G[1, 6]^2)/3 - G[1, 2]^2*G[1, 6]^2 + G[1, 3]^2*G[1, 6]^2 - 
   G[1, 5]^2*G[1, 6]^2 + (2*G[1, 6]^3)/3 - (2*G[1, 5]*G[1, 6]^3)/3 - 
   (5*G[1, 6]^4)/3 - (22*G[1, 2]*G[2, 1])/9 + (G[1, 2]^2*G[2, 1])/3 + 
   (G[1, 3]*G[2, 1])/3 - (G[1, 3]^2*G[2, 1])/3 + (G[1, 2]*G[1, 5]*G[2, 1])/
    3 - (G[1, 3]*G[1, 5]*G[2, 1])/3 + (G[1, 5]^2*G[2, 1])/6 - 
   (G[1, 6]*G[2, 1])/3 + (G[1, 2]*G[1, 6]*G[2, 1])/3 - 
   (G[1, 3]*G[1, 6]*G[2, 1])/3 + (G[1, 5]*G[1, 6]*G[2, 1])/3 + 
   (5*G[1, 6]^2*G[2, 1])/6 - G[2, 1]^2/18 - (38*G[1, 2]*G[2, 3])/3 + 
   G[1, 5]^2*G[2, 3] + G[1, 6]^2*G[2, 3] - (G[2, 1]*G[2, 3])/3 + 
   (28*G[3, 5])/3 - (28*G[1, 5]*G[3, 5])/3 - (28*G[1, 6]*G[3, 5])/3 + 
   2*G[3, 8] - 2*G[1, 5]*G[3, 8] - 2*G[1, 6]*G[3, 8] + G[4, 7] - 4*G[4, 10] + 
   G[4, 18] + G[4, 19]/3, G[4, 8] - G[4, 10], G[4, 9] + G[4, 10], 
  4*G[4, 10] + G[4, 11], G[4, 12]/SQRT3, 2*G[4, 10], SQRT2*G[4, 13], 
  SQRT2*G[4, 14], (-20*G[1, 2]^3)/3 + (19*G[1, 2]*G[1, 3]^2)/3 - 
   (19*G[1, 3]^3)/9 + (22*G[1, 4]^3)/9 + (G[1, 2]^3*G[1, 5])/3 - 
   (G[1, 4]^3*G[1, 5])/3 + (G[1, 2]^2*G[1, 5]^2)/2 - 
   (G[1, 4]^2*G[1, 5]^2)/2 - (22*G[1, 5]^3)/9 + (5*G[1, 5]^4)/6 + 
   (G[1, 2]^3*G[1, 6])/3 - (G[1, 4]^3*G[1, 6])/3 + (G[1, 5]^3*G[1, 6])/3 - 
   (19*G[1, 2]*G[1, 6]^2)/3 + (G[1, 2]^2*G[1, 6]^2)/2 - 
   (G[1, 4]^2*G[1, 6]^2)/2 + (G[1, 5]^2*G[1, 6]^2)/2 + (19*G[1, 6]^3)/9 + 
   (11*G[1, 2]*G[2, 1])/9 - (G[1, 2]^2*G[2, 1])/6 + (19*G[1, 3]*G[2, 1])/18 - 
   (11*G[1, 4]*G[2, 1])/9 + (G[1, 4]^2*G[2, 1])/6 + (11*G[1, 5]*G[2, 1])/9 - 
   (G[1, 2]*G[1, 5]*G[2, 1])/6 + (G[1, 4]*G[1, 5]*G[2, 1])/6 - 
   (5*G[1, 5]^2*G[2, 1])/12 - (19*G[1, 6]*G[2, 1])/18 - 
   (G[1, 2]*G[1, 6]*G[2, 1])/6 + (G[1, 4]*G[1, 6]*G[2, 1])/6 - 
   (G[1, 5]*G[1, 6]*G[2, 1])/6 - (G[1, 6]^2*G[2, 1])/12 + G[2, 1]^2/36 - 
   (G[1, 5]^2*G[2, 2])/2 - (G[1, 6]^2*G[2, 2])/2 + (G[2, 1]*G[2, 2])/6 + 
   (19*G[1, 2]*G[2, 3])/3 - (14*G[3, 5])/3 + (14*G[1, 5]*G[3, 5])/3 + 
   (14*G[1, 6]*G[3, 5])/3 - (22*G[3, 7])/3 + G[1, 5]*G[3, 7] + 
   G[1, 6]*G[3, 7] + (19*G[3, 8])/3 + 2*G[4, 10] + G[4, 15] - G[4, 17]/2 - 
   G[4, 19]/6, -4*G[4, 10] + G[4, 16]}}


==> anc/G2F.m <==
{G[4, 1] -> -2*Fr[4, 7] - 2*Fr[4, 31] + Fr[4, 61] - 2*Fr[4, 146] + 
   Fr[4, 151] + 2*Fr[4, 176] + 3*Fr[4, 182] - 4*Fr[4, 183] - Fr[4, 184] + 
   4*Fr[4, 186], G[4, 2] -> -Fr[4, 1] - Fr[4, 96], 
 G[4, 3] -> (9*Fr[4, 17])/2 - (15*Fr[4, 21])/4 + (3*Fr[4, 22])/2 + 
   (3*Fr[4, 24])/2 + 2*Fr[4, 26] - 8*Fr[4, 27] + Fr[4, 36]/2 + Fr[4, 37] - 
   Fr[4, 39]/4 - (5*Fr[4, 40])/2 - Fr[4, 46] + 2*Fr[4, 55] + 4*Fr[4, 71] - 
   3*Fr[4, 72] + (3*Fr[4, 74])/4 - (3*Fr[4, 77])/2 + 3*Fr[4, 84] - 
   Fr[4, 89]/4 + (3*Fr[4, 90])/2 - 2*Fr[4, 91] - 2*Fr[4, 92] + Fr[4, 93] - 
   Fr[4, 94]/2 - 2*Fr[4, 97] - (5*Fr[4, 98])/2 - (3*Fr[4, 99])/2 + 
   Fr[4, 102] - 2*Fr[4, 105] - 3*Fr[4, 116] + Fr[4, 117] - (3*Fr[4, 178])/2 - 
   (3*Fr[4, 179])/2, G[4, 4] -> -2*Fr[4, 13] + 2*Fr[4, 14] - 3*Fr[4, 15] + 
   Fr[4, 16]/2 - 3*Fr[4, 17] + 2*Fr[4, 18] - Fr[4, 19] + Fr[4, 20] + 
   (9*Fr[4, 21])/4 + Fr[4, 22] - (5*Fr[4, 23])/2 + 3*Fr[4, 24] - 
   6*Fr[4, 26] + 6*Fr[4, 27] - 6*Fr[4, 28] - 3*Fr[4, 29] + 2*Fr[4, 30] + 
   6*Fr[4, 32] + 9*Fr[4, 33] - 2*Fr[4, 35] + Fr[4, 36] - Fr[4, 38]/2 - 
   Fr[4, 39]/4 + (3*Fr[4, 40])/2 - Fr[4, 41] - Fr[4, 43]/2 + 6*Fr[4, 45] - 
   Fr[4, 49] + Fr[4, 51] + 2*Fr[4, 53] - 2*Fr[4, 55] - 2*Fr[4, 57] + 
   2*Fr[4, 59] - Fr[4, 60] + Fr[4, 62] + 2*Fr[4, 63] - Fr[4, 64] - 
   2*Fr[4, 65] + Fr[4, 66] + Fr[4, 67] - Fr[4, 69] - 4*Fr[4, 71] + 
   3*Fr[4, 72] - (3*Fr[4, 74])/4 + (3*Fr[4, 77])/2 - 3*Fr[4, 84] + 
   Fr[4, 89]/4 - (3*Fr[4, 90])/2 + 2*Fr[4, 91] + 2*Fr[4, 92] - Fr[4, 93] + 
   Fr[4, 94]/2 + 2*Fr[4, 97] + (5*Fr[4, 98])/2 + (3*Fr[4, 99])/2 - 
   Fr[4, 102] + 2*Fr[4, 105] + 3*Fr[4, 116] - Fr[4, 117] + (3*Fr[4, 178])/2 - 
   (3*Fr[4, 180])/2 - 6*Fr[4, 181], 
 G[4, 5] -> Fr[4, 52] - Fr[4, 56] - 2*Fr[4, 58] + 2*Fr[4, 96], 
 G[4, 6] -> Fr[4, 54] - 2*Fr[4, 96], 
 G[4, 7] -> 4*Fr[4, 3] + 2*Fr[4, 6] - 2*Fr[4, 8] - (7*Fr[4, 15])/2 + 
   (5*Fr[4, 16])/2 - 3*Fr[4, 17] - 4*Fr[4, 19] + (9*Fr[4, 21])/2 + 
   6*Fr[4, 22] - 6*Fr[4, 23] + (7*Fr[4, 24])/2 - 12*Fr[4, 26] + 9*Fr[4, 27] + 
   12*Fr[4, 32] + 12*Fr[4, 33] + 2*Fr[4, 36] - Fr[4, 38]/2 + 12*Fr[4, 45] - 
   4*Fr[4, 55] + 4*Fr[4, 59] - 2*Fr[4, 64] + Fr[4, 68] - 2*Fr[4, 69] - 
   4*Fr[4, 71] + 6*Fr[4, 72] - Fr[4, 74]/2 + (9*Fr[4, 77])/2 - 
   (3*Fr[4, 78])/2 + 4*Fr[4, 86] + 2*Fr[4, 89] + Fr[4, 91] + Fr[4, 92] - 
   2*Fr[4, 93] + Fr[4, 94] + 2*Fr[4, 98] + 2*Fr[4, 99] + 3*Fr[4, 105] + 
   4*Fr[4, 110] - 2*Fr[4, 111] + 4*Fr[4, 116] - Fr[4, 117] - 4*Fr[4, 145] - 
   2*Fr[4, 152] - Fr[4, 156] + Fr[4, 157] - 2*Fr[4, 158] + Fr[4, 160] + 
   Fr[4, 163] - Fr[4, 167] - Fr[4, 168] - Fr[4, 172] + 8*Fr[4, 174] - 
   16*Fr[4, 175] - (7*Fr[4, 177])/6 + 4*Fr[4, 178] + (71*Fr[4, 179])/6 - 
   (4*Fr[4, 180])/3 - 7*Fr[4, 181] - (5*Fr[4, 187])/6, 
 G[4, 8] -> (-9*Fr[4, 16])/16 - Fr[4, 17]/16 + (3*Fr[4, 21])/16 + 
   Fr[4, 39]/16 + (3*Fr[4, 40])/8 + Fr[4, 45]/4 + (7*Fr[4, 46])/4 - 
   Fr[4, 70]/2 + (3*Fr[4, 72])/4 + (9*Fr[4, 74])/16 - (3*Fr[4, 75])/4 + 
   (3*Fr[4, 76])/4 - (3*Fr[4, 77])/16 - (9*Fr[4, 78])/16 + 2*Fr[4, 79] - 
   Fr[4, 80]/2 + Fr[4, 81] + Fr[4, 84] + Fr[4, 85]/2 + Fr[4, 87]/4 + 
   Fr[4, 89]/16 - Fr[4, 90]/8 + (5*Fr[4, 91])/8 + Fr[4, 92]/8 - Fr[4, 93]/4 + 
   Fr[4, 94]/8 + Fr[4, 97]/4 + Fr[4, 98]/4 + Fr[4, 99]/2 + Fr[4, 104]/2 - 
   Fr[4, 107]/2 + (3*Fr[4, 112])/4 - Fr[4, 113]/4 + (3*Fr[4, 114])/4 - 
   Fr[4, 115]/4 + 26*Fr[4, 174] - 26*Fr[4, 175] - (91*Fr[4, 177])/48 + 
   (3*Fr[4, 178])/8 + (95*Fr[4, 179])/12 - (199*Fr[4, 180])/24 - 
   (13*Fr[4, 181])/8 + (55*Fr[4, 187])/48, 
 G[4, 9] -> (-13*Fr[4, 16])/16 + (3*Fr[4, 17])/16 + (15*Fr[4, 21])/16 + 
   (3*Fr[4, 22])/4 - (3*Fr[4, 24])/4 - Fr[4, 26]/2 + 2*Fr[4, 27] + 
   Fr[4, 36]/4 + Fr[4, 39]/16 - (9*Fr[4, 40])/8 + (7*Fr[4, 45])/4 + 
   Fr[4, 46]/4 - Fr[4, 55]/2 - Fr[4, 71]/2 + (3*Fr[4, 72])/4 - 
   (3*Fr[4, 74])/16 + (9*Fr[4, 77])/16 - (21*Fr[4, 78])/16 + Fr[4, 82] + 
   Fr[4, 84] + Fr[4, 86]/2 + Fr[4, 89]/16 + (11*Fr[4, 90])/8 - 
   (3*Fr[4, 91])/8 - (3*Fr[4, 92])/8 - Fr[4, 93]/4 + Fr[4, 94]/8 - 
   (5*Fr[4, 97])/4 - Fr[4, 98]/4 - Fr[4, 99]/2 + Fr[4, 105]/2 + 
   (3*Fr[4, 110])/4 - Fr[4, 111]/4 + (3*Fr[4, 116])/4 - Fr[4, 117]/4 + 
   26*Fr[4, 174] - 26*Fr[4, 175] - (91*Fr[4, 177])/48 + (3*Fr[4, 178])/8 + 
   (95*Fr[4, 179])/12 - (199*Fr[4, 180])/24 - (13*Fr[4, 181])/8 + 
   (55*Fr[4, 187])/48, G[4, 10] -> (3*Fr[4, 16])/4 - (3*Fr[4, 17])/4 + 
   Fr[4, 40] - (3*Fr[4, 77])/4 + (3*Fr[4, 78])/4 + Fr[4, 83] - Fr[4, 84] - 
   Fr[4, 90] + Fr[4, 91]/2 + Fr[4, 92]/2 + Fr[4, 97] + Fr[4, 98]/2 + 
   Fr[4, 99]/2, G[4, 11] -> (9*Fr[4, 16])/4 + (9*Fr[4, 17])/4 - 
   (3*Fr[4, 21])/4 - Fr[4, 39]/4 - (3*Fr[4, 40])/2 - Fr[4, 45] + 
   4*Fr[4, 70] - 3*Fr[4, 72] - (9*Fr[4, 74])/4 + (3*Fr[4, 75])/2 + 
   (3*Fr[4, 76])/2 + (3*Fr[4, 77])/4 - (9*Fr[4, 78])/4 - 8*Fr[4, 79] + 
   2*Fr[4, 80] + 3*Fr[4, 84] + Fr[4, 87]/2 + Fr[4, 88] - Fr[4, 89]/4 + 
   Fr[4, 90]/2 - (5*Fr[4, 91])/2 - Fr[4, 92]/2 + Fr[4, 93] - Fr[4, 94]/2 - 
   Fr[4, 97] - Fr[4, 98] - 2*Fr[4, 99] + Fr[4, 103] - 2*Fr[4, 104] + 
   2*Fr[4, 107] - 3*Fr[4, 114] + Fr[4, 115] - (3*Fr[4, 179])/2 - 
   (3*Fr[4, 180])/2, G[4, 12] -> Fr[4, 95], 
 G[4, 13] -> -Fr[4, 96] + Fr[4, 100], G[4, 14] -> -2*Fr[4, 96] + Fr[4, 106], 
 G[4, 15] -> -2*Fr[4, 2] - Fr[4, 4] + Fr[4, 8] + (7*Fr[4, 15])/4 + 
   (3*Fr[4, 16])/2 - (5*Fr[4, 17])/4 + 2*Fr[4, 19] - (5*Fr[4, 21])/4 + 
   3*Fr[4, 25] + 2*Fr[4, 30] - 6*Fr[4, 34] + Fr[4, 38]/4 - Fr[4, 39] - 
   6*Fr[4, 46] + Fr[4, 62] + 2*Fr[4, 70] - 3*Fr[4, 72] - (3*Fr[4, 74])/4 - 
   (7*Fr[4, 75])/4 - 3*Fr[4, 76] - (3*Fr[4, 77])/4 - (3*Fr[4, 78])/4 - 
   (9*Fr[4, 79])/2 + 6*Fr[4, 80] - 2*Fr[4, 85] - Fr[4, 87] - 
   (3*Fr[4, 91])/2 + Fr[4, 92]/2 + Fr[4, 93] - Fr[4, 94]/2 - Fr[4, 98] - 
   Fr[4, 99] - (3*Fr[4, 104])/2 + 2*Fr[4, 107] - 2*Fr[4, 112] + Fr[4, 113] - 
   2*Fr[4, 114] + Fr[4, 115]/2 + Fr[4, 119]/2 - Fr[4, 122]/2 + Fr[4, 123] - 
   Fr[4, 125]/2 - Fr[4, 129]/2 + Fr[4, 136]/2 + Fr[4, 137]/2 - Fr[4, 140]/2 + 
   Fr[4, 143]/2 - 6*Fr[4, 147] - 2*Fr[4, 149] + Fr[4, 154] + Fr[4, 155] - 
   48*Fr[4, 173] - 4*Fr[4, 174] + 56*Fr[4, 175] + (49*Fr[4, 177])/12 - 
   18*Fr[4, 178] - (71*Fr[4, 179])/12 + (50*Fr[4, 180])/3 + 
   (7*Fr[4, 181])/2 + (5*Fr[4, 187])/12 - (7*Fr[4, 188])/2, 
 G[4, 16] -> -3*Fr[4, 15] - (3*Fr[4, 16])/4 - (7*Fr[4, 17])/4 - Fr[4, 18] - 
   Fr[4, 19] + 4*Fr[4, 20] + (3*Fr[4, 21])/4 - (5*Fr[4, 25])/2 + 
   3*Fr[4, 28] - 12*Fr[4, 29] + 9*Fr[4, 34] - Fr[4, 38]/2 + Fr[4, 39]/4 + 
   (3*Fr[4, 40])/2 - (3*Fr[4, 41])/2 + 6*Fr[4, 46] + 2*Fr[4, 47] - 
   2*Fr[4, 48] + 2*Fr[4, 53] - 2*Fr[4, 57] - 2*Fr[4, 65] + Fr[4, 66] - 
   4*Fr[4, 70] + 3*Fr[4, 72] + (3*Fr[4, 74])/4 + 3*Fr[4, 75] + Fr[4, 76] - 
   (3*Fr[4, 77])/4 + (9*Fr[4, 78])/4 + 6*Fr[4, 79] - 6*Fr[4, 80] - 
   3*Fr[4, 84] + Fr[4, 87] - Fr[4, 89]/4 - (3*Fr[4, 90])/2 + 
   (5*Fr[4, 91])/2 + Fr[4, 92]/2 - Fr[4, 93] + Fr[4, 94]/2 + Fr[4, 97] + 
   Fr[4, 98] + 2*Fr[4, 99] - Fr[4, 103] + 2*Fr[4, 104] - 2*Fr[4, 107] + 
   3*Fr[4, 114] - Fr[4, 115] - 2*Fr[4, 121] - 2*Fr[4, 128] + Fr[4, 130] + 
   Fr[4, 131] + Fr[4, 139] + 2*Fr[4, 144] + 2*Fr[4, 145] + 6*Fr[4, 147] + 
   2*Fr[4, 149] - Fr[4, 150] + Fr[4, 152] + 2*Fr[4, 153] - Fr[4, 154] - 
   Fr[4, 155] + 96*Fr[4, 173] - 96*Fr[4, 175] - 7*Fr[4, 177] + 
   (57*Fr[4, 178])/2 - (57*Fr[4, 180])/2 - 6*Fr[4, 181] + 7*Fr[4, 188], 
 G[4, 17] -> -2*Fr[4, 4] + 2*Fr[4, 8] + 8*Fr[4, 10] - 2*Fr[4, 11] - 
   2*Fr[4, 12] - Fr[4, 15]/2 - 7*Fr[4, 17] + Fr[4, 18] + 2*Fr[4, 19] + 
   3*Fr[4, 20] - Fr[4, 21] - 2*Fr[4, 25] - 6*Fr[4, 29] + 6*Fr[4, 30] + 
   2*Fr[4, 33] - 2*Fr[4, 39] - Fr[4, 40] - 2*Fr[4, 41] + Fr[4, 48] - 
   Fr[4, 49] - Fr[4, 60] + 3*Fr[4, 62] - Fr[4, 65] - (9*Fr[4, 76])/2 + 
   2*Fr[4, 79] + Fr[4, 80] - 3*Fr[4, 119] + 2*Fr[4, 120] - 2*Fr[4, 121] - 
   Fr[4, 122] - Fr[4, 125] - 2*Fr[4, 128] - Fr[4, 129] + Fr[4, 135] + 
   Fr[4, 136] - Fr[4, 139] + 2*Fr[4, 144] - 2*Fr[4, 147] - 2*Fr[4, 149] + 
   Fr[4, 153] + Fr[4, 155] - 4*Fr[4, 173] + 4*Fr[4, 175] - Fr[4, 177] - 
   Fr[4, 178] - Fr[4, 180]/2 - Fr[4, 181]/2 + 2*Fr[4, 188], 
 G[4, 18] -> -2*Fr[4, 6] + 2*Fr[4, 8] + 8*Fr[4, 9] + 2*Fr[4, 11] - 
   2*Fr[4, 12] - 2*Fr[4, 13] + 2*Fr[4, 14] - Fr[4, 15]/2 - 7*Fr[4, 16] + 
   2*Fr[4, 18] + 2*Fr[4, 19] + 2*Fr[4, 20] - (9*Fr[4, 22])/2 - 2*Fr[4, 23] + 
   Fr[4, 26] + 2*Fr[4, 27] - 3*Fr[4, 28] - 3*Fr[4, 29] - 2*Fr[4, 32] + 
   2*Fr[4, 34] - 2*Fr[4, 35] - Fr[4, 41]/2 - (3*Fr[4, 43])/2 + 2*Fr[4, 47] - 
   Fr[4, 48] - 2*Fr[4, 59] + Fr[4, 63] - Fr[4, 65] - Fr[4, 67] + Fr[4, 69] - 
   Fr[4, 74] - 2*Fr[4, 89] - Fr[4, 90] - 2*Fr[4, 120] + Fr[4, 131] + 
   6*Fr[4, 145] - Fr[4, 150] + 3*Fr[4, 152] - 3*Fr[4, 156] - Fr[4, 157] - 
   Fr[4, 160] - Fr[4, 163] + Fr[4, 166] + Fr[4, 167] + 12*Fr[4, 173] - 
   12*Fr[4, 175] + (17*Fr[4, 177])/12 + (7*Fr[4, 178])/6 - (8*Fr[4, 180])/3 - 
   Fr[4, 181]/2 - (5*Fr[4, 188])/12, 
 G[4, 19] -> 6*Fr[4, 11] + 6*Fr[4, 12] + 9*Fr[4, 15] - (9*Fr[4, 16])/2 - 
   (9*Fr[4, 17])/2 - 6*Fr[4, 19] - 9*Fr[4, 20] + (9*Fr[4, 21])/2 - 
   9*Fr[4, 28] + 18*Fr[4, 29] - 6*Fr[4, 30] - 6*Fr[4, 33] - 6*Fr[4, 34] + 
   (3*Fr[4, 38])/2 + (3*Fr[4, 39])/2 + 3*Fr[4, 40] + (9*Fr[4, 41])/2 + 
   3*Fr[4, 45] + 3*Fr[4, 46] - 6*Fr[4, 47] + 3*Fr[4, 48] + 3*Fr[4, 49] - 
   6*Fr[4, 53] + 6*Fr[4, 57] + 3*Fr[4, 60] - 3*Fr[4, 62] + 9*Fr[4, 65] - 
   3*Fr[4, 66] + (9*Fr[4, 74])/2 + (3*Fr[4, 89])/2 + 3*Fr[4, 90] + 
   6*Fr[4, 120] - 3*Fr[4, 131] - 6*Fr[4, 145] + 3*Fr[4, 150] - 3*Fr[4, 152] - 
   36*Fr[4, 173] + 12*Fr[4, 175] + (19*Fr[4, 177])/4 - Fr[4, 178]/2 + 
   9*Fr[4, 179] + (13*Fr[4, 180])/2 + 3*Fr[4, 181] + (5*Fr[4, 188])/4, 
 G[3, 1] -> Fr[3, 1], G[3, 2] -> Fr[3, 2], G[3, 3] -> Fr[3, 3], 
 G[3, 4] -> Fr[3, 4], G[3, 5] -> Fr[3, 5], G[3, 6] -> Fr[3, 6], 
 G[3, 7] -> Fr[3, 7], G[3, 8] -> Fr[3, 8], G[3, 9] -> Fr[3, 9], 
 G[3, 10] -> -Fr[1, 1]^3/6 + (Fr[1, 1]*Fr[2, 1])/12 - (7*Fr[3, 5])/3, 
 G[3, 11] -> -Fr[1, 3]^3/6 + (Fr[1, 3]*Fr[2, 1])/12 - (7*Fr[3, 5])/3, 
 G[3, 12] -> -Fr[1, 5]^3/6 + (Fr[1, 5]*Fr[2, 1])/12 - (7*Fr[3, 5])/3, 
 G[3, 13] -> -Fr[1, 2]^3/6 + (Fr[1, 2]*Fr[2, 1])/12 - (7*Fr[3, 5])/3, 
 G[3, 14] -> -Fr[1, 6]^3/6 + (Fr[1, 6]*Fr[2, 1])/12 - (7*Fr[3, 5])/3, 
 G[3, 15] -> -Fr[1, 4]^3/6 + (Fr[1, 4]*Fr[2, 1])/12 - (7*Fr[3, 5])/3, 
 G[3, 16] -> Fr[3, 16], G[3, 17] -> -Fr[1, 1]^3/6 - (Fr[1, 1]^2*Fr[1, 6])/2 - 
   Fr[1, 6]^3/6 + Fr[1, 1]*(-Fr[1, 6]^2/2 + Fr[2, 1]/6) + 
   (Fr[1, 6]*Fr[2, 1])/6 - (14*Fr[3, 5])/3, 
 G[3, 18] -> -Fr[1, 5]^3/6 - (Fr[1, 5]^2*Fr[1, 6])/2 - Fr[1, 6]^3/6 + 
   Fr[1, 5]*(-Fr[1, 6]^2/2 + Fr[2, 1]/6) + (Fr[1, 6]*Fr[2, 1])/6 - 
   (14*Fr[3, 5])/3, G[3, 19] -> -Fr[1, 3]^3/6 - (Fr[1, 3]^2*Fr[1, 6])/2 - 
   Fr[1, 6]^3/6 + Fr[1, 3]*(-Fr[1, 6]^2/2 + Fr[2, 1]/6) + 
   (Fr[1, 6]*Fr[2, 1])/6 - (14*Fr[3, 5])/3, 
 G[3, 20] -> (-4*Fr[1, 6]^3)/3 + (Fr[1, 6]*Fr[2, 1])/3 - (14*Fr[3, 5])/3, 
 G[3, 21] -> (-Fr[1, 3] - Fr[1, 5]/2)*Fr[1, 6]^2 + Fr[1, 6]^3/3 + 
   Fr[1, 1]*(Fr[1, 6]^2/2 - Fr[2, 1]/12) + (Fr[1, 3]*Fr[2, 1])/6 + 
   (Fr[1, 5]*Fr[2, 1])/12 - Fr[1, 6]*Fr[2, 6] + Fr[3, 2] - (7*Fr[3, 5])/3, 
 G[3, 22] -> (2*Fr[1, 1]^3)/3 - (Fr[1, 1]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
 G[3, 23] -> (2*Fr[1, 5]^3)/3 - (Fr[1, 5]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
 G[3, 24] -> (2*Fr[1, 3]^3)/3 - (Fr[1, 3]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
 G[3, 25] -> (2*Fr[1, 4]^3)/3 - (Fr[1, 4]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
 G[3, 26] -> (2*Fr[1, 2]^3)/3 - (Fr[1, 2]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
 G[3, 27] -> Fr[3, 27], G[3, 28] -> Fr[3, 28], G[3, 29] -> Fr[3, 29], 
 G[3, 30] -> Fr[3, 30], G[3, 31] -> -Fr[1, 1]^3/3 - Fr[1, 5]^3/3 + 
   Fr[1, 1]^2*(-Fr[1, 5]/2 - Fr[1, 6]/2) - (Fr[1, 5]^2*Fr[1, 6])/2 - 
   Fr[1, 6]^3/3 + Fr[1, 5]*(-Fr[1, 6]^2/2 + Fr[2, 1]/3) + 
   Fr[1, 1]*(-Fr[1, 5]^2/2 - Fr[1, 6]^2/2 + Fr[2, 1]/3) + 
   (Fr[1, 6]*Fr[2, 1])/3 - 20*Fr[3, 5] - Fr[3, 28] - Fr[3, 30], 
 G[3, 32] -> Fr[3, 32], G[3, 33] -> Fr[3, 33], G[3, 34] -> Fr[3, 34], 
 G[3, 35] -> Fr[3, 35], G[3, 36] -> Fr[3, 36], G[3, 37] -> Fr[3, 37], 
 G[3, 38] -> Fr[3, 38], G[3, 39] -> Fr[3, 39], G[3, 40] -> Fr[3, 40], 
 G[3, 41] -> Fr[3, 41], G[3, 42] -> Fr[3, 42], G[3, 43] -> Fr[3, 43], 
 G[3, 44] -> Fr[3, 44], G[3, 45] -> Fr[3, 45], G[3, 46] -> Fr[3, 46], 
 G[3, 47] -> -Fr[1, 2]^3/3 + Fr[1, 2]^2*Fr[1, 3] - (5*Fr[1, 3]^3)/3 - 
   (5*Fr[1, 6]*Fr[2, 1])/6 + Fr[1, 2]*(-Fr[1, 3]^2 + Fr[1, 6]^2 - Fr[2, 3]) + 
   Fr[1, 3]*(Fr[1, 6]^2 + Fr[2, 1]/6 - Fr[2, 3]) - 10*Fr[3, 5] + 2*Fr[3, 8] + 
   Fr[3, 33]/2 + 4*Fr[3, 34] - (3*Fr[3, 35])/2 - 2*Fr[3, 43] - 4*Fr[3, 44] - 
   Fr[3, 46]/2, G[3, 48] -> Fr[3, 48], G[3, 49] -> Fr[3, 49], 
 G[3, 50] -> (-11*Fr[1, 1]^3)/9 - (10*Fr[1, 4]^3)/9 - (11*Fr[1, 5]^3)/9 + 
   Fr[1, 1]^2*(-Fr[1, 4]/3 - Fr[1, 5]/3 - Fr[1, 6]) + 
   Fr[1, 4]^2*((2*Fr[1, 5])/3 - (2*Fr[1, 6])/3) - Fr[1, 5]^2*Fr[1, 6] - 
   (5*Fr[1, 6]^3)/9 + Fr[1, 4]*(-Fr[1, 5]^2/3 + (2*Fr[1, 5]*Fr[1, 6])/3 - 
     Fr[1, 6]^2/3 + (7*Fr[2, 1])/18) + 
   Fr[1, 5]*(-Fr[1, 6]^2/3 + Fr[2, 1]/2 - Fr[2, 4]) + 
   Fr[1, 1]*((2*Fr[1, 4]^2)/3 - Fr[1, 5]^2/3 + 
     Fr[1, 4]*((-2*Fr[1, 5])/3 + (2*Fr[1, 6])/3) - (2*Fr[1, 5]*Fr[1, 6])/3 - 
     Fr[1, 6]^2/3 + Fr[2, 1]/2 - Fr[2, 4]) + 
   Fr[1, 6]*((11*Fr[2, 1])/18 + Fr[2, 4]) - 3*Fr[3, 1] - (404*Fr[3, 5])/9 - 
   (4*Fr[3, 28])/3 - (4*Fr[3, 30])/3 - 4*Fr[3, 40] + (2*Fr[3, 41])/3 - 
   Fr[3, 48], G[3, 51] -> (-25*Fr[1, 1]^3)/18 - (16*Fr[1, 4]^3)/9 - 
   (25*Fr[1, 5]^3)/18 + Fr[1, 4]^2*((2*Fr[1, 5])/3 - (2*Fr[1, 6])/3) + 
   Fr[1, 1]^2*(Fr[1, 4]/6 - (11*Fr[1, 5])/6 - Fr[1, 6]/2) - 
   (Fr[1, 5]^2*Fr[1, 6])/2 - (7*Fr[1, 6]^3)/18 + 
   Fr[1, 4]*(Fr[1, 5]^2/6 - (Fr[1, 5]*Fr[1, 6])/3 + Fr[1, 6]^2/6 + 
     (11*Fr[2, 1])/36) + Fr[1, 5]*((-5*Fr[1, 6]^2)/6 + (5*Fr[2, 1])/6 - 
     Fr[2, 4]/2) + Fr[1, 1]*((2*Fr[1, 4]^2)/3 - (11*Fr[1, 5]^2)/6 + 
     Fr[1, 4]*(Fr[1, 5]/3 - Fr[1, 6]/3) + (Fr[1, 5]*Fr[1, 6])/3 - 
     (5*Fr[1, 6]^2)/6 + (5*Fr[2, 1])/6 - Fr[2, 4]/2) + 
   Fr[1, 6]*((19*Fr[2, 1])/36 + Fr[2, 4]/2) + (5*Fr[3, 1])/2 - 
   (509*Fr[3, 5])/9 - (7*Fr[3, 28])/3 - (7*Fr[3, 30])/3 + Fr[3, 32]/2 + 
   Fr[3, 36]/2 - 4*Fr[3, 40] - Fr[3, 41]/3 - Fr[3, 49], 
 G[3, 52] -> Fr[3, 52], G[3, 53] -> Fr[3, 53], G[3, 54] -> Fr[3, 54], 
 G[3, 55] -> Fr[3, 55], G[3, 56] -> Fr[3, 56], 
 G[3, 57] -> -Fr[1, 2]^3/6 - (Fr[1, 2]^2*Fr[1, 4])/2 - Fr[1, 4]^3/6 + 
   Fr[1, 2]*(-Fr[1, 4]^2/2 + Fr[2, 1]/6) + (Fr[1, 4]*Fr[2, 1])/6 - 
   (14*Fr[3, 5])/3, G[3, 58] -> -Fr[1, 2]^3/6 - (Fr[1, 2]^2*Fr[1, 3])/2 - 
   Fr[1, 3]^3/6 + Fr[1, 2]*(-Fr[1, 3]^2/2 + Fr[2, 1]/6) + 
   (Fr[1, 3]*Fr[2, 1])/6 - (14*Fr[3, 5])/3, 
 G[3, 59] -> -Fr[1, 1]^3/6 - (Fr[1, 1]^2*Fr[1, 2])/2 - Fr[1, 2]^3/6 + 
   Fr[1, 1]*(-Fr[1, 2]^2/2 + Fr[2, 1]/6) + (Fr[1, 2]*Fr[2, 1])/6 - 
   (14*Fr[3, 5])/3, G[3, 60] -> Fr[3, 60], G[3, 61] -> Fr[3, 61], 
 G[3, 62] -> Fr[3, 62], G[3, 63] -> Fr[3, 63], 
 G[3, 64] -> -Fr[1, 2]^3/2 - Fr[1, 3]^3/2 - (Fr[1, 2]^2*Fr[1, 6])/2 - 
   Fr[1, 6]^3/3 + (Fr[1, 3]*Fr[2, 1])/4 - (Fr[1, 6]*Fr[2, 1])/12 + 
   Fr[1, 2]*(-Fr[1, 3]^2/2 + Fr[2, 1]/3 - Fr[2, 3]/2) - (50*Fr[3, 5])/3 + 
   (3*Fr[3, 8])/2 + Fr[3, 34] - Fr[3, 35] - Fr[3, 43] - 2*Fr[3, 44], 
 G[3, 65] -> Fr[3, 65], G[3, 66] -> Fr[3, 66], 
 G[3, 67] -> (7*Fr[1, 1]^3)/12 + Fr[1, 4]^3 + Fr[1, 5]^3/2 + 
   Fr[1, 1]^2*(Fr[1, 5]/2 + Fr[1, 6]/4) + (Fr[1, 4]^2*Fr[1, 6])/2 + 
   (Fr[1, 5]^2*Fr[1, 6])/4 + (5*Fr[1, 6]^3)/12 + 
   Fr[1, 5]*(Fr[1, 6]^2/2 - (3*Fr[2, 1])/8) - (Fr[1, 4]*Fr[2, 1])/4 + 
   Fr[1, 6]*(-Fr[2, 1]/3 - Fr[2, 4]/2) + 
   Fr[1, 1]*(-Fr[1, 4]^2/2 + (3*Fr[1, 5]^2)/4 + Fr[1, 6]^2/4 - 
     (7*Fr[2, 1])/24 + Fr[2, 4]/2) + 28*Fr[3, 5] + Fr[3, 28] + Fr[3, 30]/2 - 
   Fr[3, 32]/4 + 2*Fr[3, 40] + Fr[3, 48]/4 + Fr[3, 49]/2 + Fr[3, 63], 
 G[3, 68] -> (2*Fr[1, 2]^3)/3 + Fr[1, 4]^3/6 + Fr[1, 2]^2*Fr[1, 5] - 
   (Fr[1, 4]^2*Fr[1, 5])/2 + Fr[1, 5]^3/2 + 
   Fr[1, 2]*(Fr[1, 5]^2/2 - (3*Fr[2, 1])/4) - (Fr[1, 4]*Fr[2, 1])/12 + 
   Fr[1, 5]*(-Fr[2, 1]/3 - Fr[2, 2]/2) + (38*Fr[3, 5])/3 - Fr[3, 7]/2 - 
   Fr[3, 36] + 2*Fr[3, 45] - Fr[3, 63] + Fr[3, 65], 
 G[3, 69] -> Fr[1, 2]^3/6 - Fr[1, 3]^3/3 + (Fr[1, 2]^2*Fr[1, 6])/2 - 
   (Fr[1, 3]^2*Fr[1, 6])/2 + Fr[1, 6]^3/6 + (Fr[1, 3]*Fr[2, 1])/6 + 
   Fr[1, 6]*((-5*Fr[2, 1])/12 - Fr[2, 3]/2) + 
   Fr[1, 2]*(-Fr[1, 3]^2/2 + Fr[1, 6]^2/2 - (5*Fr[2, 1])/12 - Fr[2, 3]/2) - 
   4*Fr[3, 5] + Fr[3, 8] - Fr[3, 33] - Fr[3, 35] - Fr[3, 43], 
 G[3, 70] -> -Fr[1, 2]^3/2 - Fr[1, 3]^3/3 - (Fr[1, 2]^2*Fr[1, 6])/2 - 
   Fr[1, 6]^3/2 + Fr[1, 2]*(-Fr[1, 6]^2/2 + Fr[2, 1]/3) + 
   (Fr[1, 3]*Fr[2, 1])/6 + (Fr[1, 6]*Fr[2, 1])/3 - (44*Fr[3, 5])/3 + 
   Fr[3, 8] - Fr[3, 44], G[3, 71] -> -Fr[1, 2]^3/2 - Fr[1, 4]^3/3 - 
   (Fr[1, 2]^2*Fr[1, 5])/2 - Fr[1, 5]^3/2 + 
   Fr[1, 2]*(-Fr[1, 5]^2/2 + Fr[2, 1]/3) + (Fr[1, 4]*Fr[2, 1])/6 + 
   (Fr[1, 5]*Fr[2, 1])/3 - (44*Fr[3, 5])/3 + Fr[3, 7] - Fr[3, 45], 
 G[3, 72] -> Fr[3, 72], G[3, 73] -> (2*Fr[1, 2]^3)/3 - (2*Fr[1, 4]^3)/3 + 
   (2*Fr[1, 5]^3)/3 + Fr[1, 2]^2*(Fr[1, 4] + Fr[1, 5]) + 
   Fr[1, 2]*(Fr[1, 5]^2 - (2*Fr[2, 1])/3) - (2*Fr[1, 5]*Fr[2, 1])/3 + 
   Fr[1, 4]*(Fr[1, 5]^2 - Fr[2, 1]/3 - Fr[2, 2]) + (70*Fr[3, 5])/3 - 
   Fr[3, 7] + 2*Fr[3, 36] + Fr[3, 62]/2 + Fr[3, 63]/2 + 2*Fr[3, 65] - 
   Fr[3, 72]/2, G[3, 74] -> Fr[3, 74], 
 G[3, 75] -> -Fr[1, 1]^3/2 - 2*Fr[1, 3]^3 + (Fr[1, 1]^2*Fr[1, 5])/2 - 
   Fr[1, 3]^2*Fr[1, 5] - Fr[1, 5]^3/6 - Fr[1, 6]^3/3 + 
   (Fr[1, 3]*Fr[2, 1])/2 + (Fr[1, 6]*Fr[2, 1])/12 + 
   Fr[1, 1]*(Fr[1, 3]^2 + Fr[1, 5]^2/2 - Fr[1, 6]^2/2 - Fr[2, 1]/12 - 
     Fr[2, 6]) + Fr[1, 5]*(Fr[1, 6]^2/2 + Fr[2, 6]) - 16*Fr[3, 5] + 
   2*Fr[3, 28] + Fr[3, 30] - 2*Fr[3, 33] + 2*Fr[3, 37] - 4*Fr[3, 39] + 
   Fr[3, 61]/2 - Fr[3, 74]/2, G[3, 76] -> Fr[3, 76], G[3, 77] -> Fr[3, 77], 
 G[3, 78] -> (13*Fr[1, 1]^3)/9 + (3*Fr[1, 2]^3)/2 + (13*Fr[1, 3]^3)/6 + 
   (25*Fr[1, 4]^3)/18 + (Fr[1, 3]^2*Fr[1, 5])/2 + (23*Fr[1, 5]^3)/18 + 
   Fr[1, 2]^2*(-Fr[1, 3]/2 - Fr[1, 4]/2 + (3*Fr[1, 5])/2 - Fr[1, 6]) + 
   Fr[1, 1]^2*(-Fr[1, 2]/2 + Fr[1, 3]/2 - Fr[1, 4]/12 + (17*Fr[1, 5])/12 - 
     Fr[1, 6]/2) + Fr[1, 4]^2*((-5*Fr[1, 5])/6 + (5*Fr[1, 6])/6) - 
   (Fr[1, 5]^2*Fr[1, 6])/2 + (31*Fr[1, 6]^3)/36 + 
   Fr[1, 3]*(Fr[1, 5]^2/2 - Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2/2 - 
     (2*Fr[2, 1])/3) + Fr[1, 4]*(-Fr[1, 5]^2/12 + (Fr[1, 5]*Fr[1, 6])/6 - 
     Fr[1, 6]^2/12 - (23*Fr[2, 1])/72) + 
   Fr[1, 5]*((17*Fr[1, 6]^2)/12 - (7*Fr[2, 1])/6 - Fr[2, 2]/2 - Fr[2, 3]/2 + 
     Fr[2, 4]/4 - (3*Fr[2, 6])/2) + Fr[1, 2]*(Fr[1, 3]^2 - Fr[1, 4]^2/2 + 
     Fr[1, 5]^2 - Fr[1, 6]^2 - (5*Fr[2, 1])/12 + Fr[2, 3]/2 - Fr[2, 6]) + 
   Fr[1, 6]*((5*Fr[2, 1])/72 + Fr[2, 2]/2 + Fr[2, 3]/2 - Fr[2, 4]/4 + 
     Fr[2, 6]) + Fr[1, 1]*(-Fr[1, 3]^2/2 - (5*Fr[1, 4]^2)/6 + 
     (11*Fr[1, 5]^2)/12 + Fr[1, 4]*(-Fr[1, 5]/6 + Fr[1, 6]/6) + 
     (5*Fr[1, 5]*Fr[1, 6])/6 - (7*Fr[1, 6]^2)/12 + 
     Fr[1, 3]*(-Fr[1, 5] + Fr[1, 6]) - Fr[2, 1]/3 - Fr[2, 2]/2 + Fr[2, 3]/2 + 
     Fr[2, 4]/4 + (3*Fr[2, 6])/2) - (5*Fr[3, 1])/4 + 6*Fr[3, 2] + 
   (1289*Fr[3, 5])/18 - 2*Fr[3, 7] + Fr[3, 8]/2 - Fr[3, 28]/3 + 
   (2*Fr[3, 30])/3 + Fr[3, 32]/4 + Fr[3, 33] - Fr[3, 34]/4 - 
   (5*Fr[3, 36])/4 - Fr[3, 37] + 2*Fr[3, 38] + (11*Fr[3, 39])/2 + 
   (3*Fr[3, 40])/2 + Fr[3, 41]/6 + Fr[3, 44]/2 + (5*Fr[3, 45])/2 + 
   (3*Fr[3, 49])/2 + (5*Fr[3, 52])/4 - Fr[3, 53]/2 - Fr[3, 55]/2 - 
   Fr[3, 56] - Fr[3, 60]/2 + Fr[3, 61] - Fr[3, 62] + Fr[3, 65]/2 + 
   Fr[3, 66] + Fr[3, 74] + Fr[3, 77], 
 G[3, 79] -> -Fr[1, 1]^3/2 - (29*Fr[1, 2]^3)/12 - (73*Fr[1, 3]^3)/12 - 
   (3*Fr[1, 4]^3)/2 - 2*Fr[1, 3]^2*Fr[1, 5] - Fr[1, 5]^3 + 
   Fr[1, 4]^2*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 2]^2*(Fr[1, 3]/2 + Fr[1, 4]/2 - 
     2*Fr[1, 5] + (3*Fr[1, 6])/4) + Fr[1, 5]^2*Fr[1, 6] - Fr[1, 6]^3/6 + 
   Fr[1, 1]^2*(Fr[1, 2] - Fr[1, 3]/2 + Fr[1, 6]) + (2*Fr[1, 4]*Fr[2, 1])/3 + 
   Fr[1, 3]*(-Fr[1, 5]^2/2 + Fr[1, 5]*Fr[1, 6] - Fr[1, 6]^2/2 + 
     (47*Fr[2, 1])/24) + Fr[1, 1]*(-Fr[1, 2]^2/2 + 2*Fr[1, 3]^2 + 
     Fr[1, 4]^2 + Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - Fr[1, 5]*Fr[1, 6] - 
     (5*Fr[2, 1])/12 + Fr[2, 2] - (5*Fr[2, 6])/2) + 
   Fr[1, 6]*((-25*Fr[2, 1])/24 - Fr[2, 2] - Fr[2, 6]/2) + 
   Fr[1, 2]*((-7*Fr[1, 3]^2)/4 + Fr[1, 4]^2/2 - (3*Fr[1, 5]^2)/2 + 
     (3*Fr[1, 6]^2)/2 + (7*Fr[2, 1])/12 - (5*Fr[2, 3])/4 + Fr[2, 6]) + 
   Fr[1, 5]*((5*Fr[2, 1])/6 + Fr[2, 2] + (5*Fr[2, 6])/2) - (13*Fr[3, 2])/2 - 
   (461*Fr[3, 5])/6 + 4*Fr[3, 7] + (7*Fr[3, 8])/4 - Fr[3, 9] + 3*Fr[3, 28] + 
   Fr[3, 30] + Fr[3, 32] - 4*Fr[3, 33] + (5*Fr[3, 34])/2 - (3*Fr[3, 35])/2 + 
   2*Fr[3, 36] + 4*Fr[3, 37] - 2*Fr[3, 38] - 8*Fr[3, 39] + Fr[3, 40] - 
   (3*Fr[3, 43])/2 - 4*Fr[3, 44] - 5*Fr[3, 45] - 2*Fr[3, 49] - Fr[3, 52] + 
   Fr[3, 55] + Fr[3, 56] + Fr[3, 60]/2 - Fr[3, 61]/2 + Fr[3, 62] - 
   2*Fr[3, 65] - Fr[3, 66] - (3*Fr[3, 74])/2 - 2*Fr[3, 77], 
 G[3, 80] -> (25*Fr[1, 1]^3)/36 + (29*Fr[1, 2]^3)/12 + (17*Fr[1, 3]^3)/4 + 
   (55*Fr[1, 4]^3)/18 + Fr[1, 5]^3/36 + 
   Fr[1, 1]^2*(-Fr[1, 2] + Fr[1, 3]/2 - Fr[1, 4]/12 + (7*Fr[1, 5])/6 - 
     Fr[1, 6]) + Fr[1, 2]^2*(-Fr[1, 3]/2 - Fr[1, 4]/2 + 2*Fr[1, 5] - 
     (3*Fr[1, 6])/4) - Fr[1, 5]^2*Fr[1, 6] + (61*Fr[1, 6]^3)/36 + 
   Fr[1, 3]^2*(Fr[1, 5] + Fr[1, 6]) + 
   Fr[1, 4]^2*((-11*Fr[1, 5])/6 + (11*Fr[1, 6])/6) + 
   Fr[1, 3]*(Fr[1, 5]^2/2 - Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2/2 - 
     (13*Fr[2, 1])/8) + Fr[1, 4]*(-Fr[1, 5]^2/12 + (Fr[1, 5]*Fr[1, 6])/6 - 
     Fr[1, 6]^2/12 - (65*Fr[2, 1])/72) + 
   Fr[1, 6]*((-7*Fr[2, 1])/72 + (3*Fr[2, 2])/2 + Fr[2, 3]/2 - Fr[2, 4]/4) + 
   Fr[1, 5]*((7*Fr[1, 6]^2)/6 - (5*Fr[2, 1])/12 - (3*Fr[2, 2])/2 - 
     Fr[2, 3]/2 + Fr[2, 4]/4 - 2*Fr[2, 6]) + 
   Fr[1, 2]*((7*Fr[1, 3]^2)/4 - Fr[1, 4]^2/2 + Fr[1, 5]^2/2 - Fr[1, 6]^2/2 - 
     (7*Fr[2, 1])/12 + (5*Fr[2, 3])/4 - Fr[2, 6]) + 
   Fr[1, 1]*(Fr[1, 2]^2/2 - Fr[1, 3]^2 - (11*Fr[1, 4]^2)/6 + 
     (5*Fr[1, 5]^2)/3 + Fr[1, 4]*(-Fr[1, 5]/6 + Fr[1, 6]/6) + 
     (5*Fr[1, 5]*Fr[1, 6])/6 - Fr[1, 6]^2/3 + 
     Fr[1, 3]*(-Fr[1, 5] + Fr[1, 6]) + Fr[2, 1]/24 - (3*Fr[2, 2])/2 + 
     Fr[2, 3]/2 + Fr[2, 4]/4 + 2*Fr[2, 6]) - (5*Fr[3, 1])/4 + 7*Fr[3, 2] + 
   (1721*Fr[3, 5])/18 - 3*Fr[3, 7] - (11*Fr[3, 8])/4 + Fr[3, 9] - 
   Fr[3, 28]/3 + Fr[3, 30]/6 - 2*Fr[3, 32] + 4*Fr[3, 33] - (5*Fr[3, 34])/4 + 
   (3*Fr[3, 35])/2 - (13*Fr[3, 36])/4 - 4*Fr[3, 37] + 2*Fr[3, 38] + 
   (11*Fr[3, 39])/2 + Fr[3, 40]/2 + Fr[3, 41]/6 + (3*Fr[3, 43])/2 + 
   (11*Fr[3, 44])/2 + (7*Fr[3, 45])/2 - Fr[3, 48]/4 + 2*Fr[3, 49] + 
   (3*Fr[3, 52])/4 - Fr[3, 53]/2 - (3*Fr[3, 55])/2 - Fr[3, 56] - 
   Fr[3, 60]/2 + (3*Fr[3, 61])/2 - Fr[3, 62] + 2*Fr[3, 65] + Fr[3, 66] + 
   (3*Fr[3, 74])/2 - Fr[3, 76] + 2*Fr[3, 77], G[3, 81] -> Fr[3, 81], 
 G[3, 82] -> Fr[3, 82], G[3, 83] -> -Fr[1, 1]^3/6 - (Fr[1, 1]^2*Fr[1, 4])/2 - 
   Fr[1, 4]^3/6 + Fr[1, 1]*(-Fr[1, 4]^2/2 + Fr[2, 1]/6) + 
   (Fr[1, 4]*Fr[2, 1])/6 - (14*Fr[3, 5])/3, 
 G[3, 84] -> -Fr[1, 4]^3/6 - (Fr[1, 4]^2*Fr[1, 5])/2 - Fr[1, 5]^3/6 + 
   Fr[1, 4]*(-Fr[1, 5]^2/2 + Fr[2, 1]/6) + (Fr[1, 5]*Fr[2, 1])/6 - 
   (14*Fr[3, 5])/3, G[3, 85] -> -Fr[1, 1]^3/3 + 
   Fr[1, 1]^2*(-Fr[1, 2] + Fr[1, 4] - Fr[1, 5]) + (Fr[1, 2]*Fr[2, 1])/6 - 
   (Fr[1, 4]*Fr[2, 1])/6 + (Fr[1, 5]*Fr[2, 1])/6 + 
   Fr[1, 1]*(Fr[2, 1]/6 - Fr[2, 2]) - (14*Fr[3, 5])/3 + Fr[3, 7], 
 G[3, 86] -> (-19*Fr[1, 1]^3)/36 - (11*Fr[1, 4]^3)/9 - (19*Fr[1, 5]^3)/36 + 
   Fr[1, 4]^2*(-Fr[1, 5]/6 - Fr[1, 6]/3) + 
   Fr[1, 1]^2*((-5*Fr[1, 4])/12 - (5*Fr[1, 5])/12 - Fr[1, 6]/4) - 
   (Fr[1, 5]^2*Fr[1, 6])/4 - (7*Fr[1, 6]^3)/36 + 
   Fr[1, 5]*((-5*Fr[1, 6]^2)/12 + (11*Fr[2, 1])/24) + 
   Fr[1, 1]*(-Fr[1, 4]^2/6 - (5*Fr[1, 5]^2)/12 + 
     Fr[1, 4]*(Fr[1, 5]/6 - Fr[1, 6]/6) + (Fr[1, 5]*Fr[1, 6])/6 - 
     (5*Fr[1, 6]^2)/12 + (11*Fr[2, 1])/24) + (13*Fr[1, 6]*Fr[2, 1])/72 + 
   Fr[1, 4]*((-5*Fr[1, 5]^2)/12 - (Fr[1, 5]*Fr[1, 6])/6 + Fr[1, 6]^2/12 + 
     (23*Fr[2, 1])/72 - Fr[2, 4]/2) + (3*Fr[3, 1])/2 - (331*Fr[3, 5])/9 - 
   (2*Fr[3, 28])/3 - (2*Fr[3, 30])/3 - Fr[3, 32]/2 - Fr[3, 36]/2 - 
   2*Fr[3, 40] + Fr[3, 41]/3 - Fr[3, 63], 
 G[3, 87] -> (-37*Fr[1, 1]^3)/36 - (25*Fr[1, 4]^3)/18 - (17*Fr[1, 5]^3)/18 + 
   Fr[1, 1]^2*((-5*Fr[1, 4])/12 - (2*Fr[1, 5])/3 - Fr[1, 6]/2) + 
   Fr[1, 4]^2*(-Fr[1, 5]/6 - Fr[1, 6]/3) - (Fr[1, 5]^2*Fr[1, 6])/2 - 
   Fr[1, 6]^3/9 + Fr[1, 5]*((-2*Fr[1, 6]^2)/3 + (17*Fr[2, 1])/24) + 
   (19*Fr[1, 6]*Fr[2, 1])/72 + Fr[1, 4]*((-5*Fr[1, 5]^2)/12 - 
     (Fr[1, 5]*Fr[1, 6])/6 + Fr[1, 6]^2/12 + (23*Fr[2, 1])/72 - Fr[2, 4]/2) + 
   Fr[1, 1]*(Fr[1, 4]^2/3 - (11*Fr[1, 5]^2)/12 + 
     Fr[1, 4]*(Fr[1, 5]/6 - Fr[1, 6]/6) + (Fr[1, 5]*Fr[1, 6])/6 - 
     (5*Fr[1, 6]^2)/12 + (5*Fr[2, 1])/8 - Fr[2, 4]/2) + 2*Fr[3, 1] - 
   (869*Fr[3, 5])/18 - (5*Fr[3, 28])/3 - (7*Fr[3, 30])/6 - Fr[3, 32]/4 - 
   Fr[3, 36]/2 - 3*Fr[3, 40] + Fr[3, 41]/3 - Fr[3, 48]/4 - Fr[3, 49]/2 - 
   Fr[3, 63], G[3, 88] -> (7*Fr[1, 1]^3)/6 + (5*Fr[1, 3]^3)/3 + 
   Fr[1, 5]^3/6 + Fr[1, 3]^2*(Fr[1, 5] - Fr[1, 6]) + 
   Fr[1, 1]^2*(Fr[1, 3]/2 + Fr[1, 5]/2 - Fr[1, 6]/2) - 
   (Fr[1, 5]^2*Fr[1, 6])/2 + (7*Fr[1, 6]^3)/6 + 
   Fr[1, 3]*(Fr[1, 5]^2/2 - Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2/2 - 
     (7*Fr[2, 1])/12) + Fr[1, 5]*(Fr[1, 6]^2/2 - Fr[2, 1]/4 - 
     (3*Fr[2, 6])/2) + Fr[1, 6]*(-Fr[2, 1]/12 + (3*Fr[2, 6])/2) + 
   Fr[1, 1]*(-Fr[1, 3]^2 - Fr[1, 5]^2/2 + Fr[1, 5]*Fr[1, 6] - Fr[1, 6]^2/2 + 
     Fr[1, 3]*(-Fr[1, 5] + Fr[1, 6]) - Fr[2, 1]/12 + (3*Fr[2, 6])/2) + 
   (9*Fr[3, 2])/2 + (82*Fr[3, 5])/3 - 2*Fr[3, 28] + 6*Fr[3, 39] + 
   (3*Fr[3, 52])/2 + (3*Fr[3, 74])/2, G[3, 89] -> Fr[3, 90], 
 G[3, 90] -> -Fr[1, 2]^3/2 - Fr[1, 4]^3/2 - (Fr[1, 2]^2*Fr[1, 5])/2 - 
   Fr[1, 5]^3/3 + (Fr[1, 4]*Fr[2, 1])/4 - (Fr[1, 5]*Fr[2, 1])/12 + 
   Fr[1, 2]*(-Fr[1, 4]^2/2 + Fr[2, 1]/3 - Fr[2, 2]/2) - (50*Fr[3, 5])/3 + 
   (3*Fr[3, 7])/2 + Fr[3, 36] - 2*Fr[3, 45] - Fr[3, 62] - Fr[3, 65], 
 G[3, 91] -> (-23*Fr[1, 1]^3)/9 - Fr[1, 2]^3 - (9*Fr[1, 3]^3)/2 - 
   (29*Fr[1, 4]^3)/18 - (23*Fr[1, 5]^3)/9 + 
   Fr[1, 4]^2*((5*Fr[1, 5])/3 - (5*Fr[1, 6])/3) + 
   Fr[1, 3]^2*(-Fr[1, 5] - Fr[1, 6]) + 
   Fr[1, 1]^2*(-Fr[1, 3]/2 + Fr[1, 4]/6 - (11*Fr[1, 5])/6 + Fr[1, 6]/2) + 
   (Fr[1, 5]^2*Fr[1, 6])/2 - (14*Fr[1, 6]^3)/9 + 
   Fr[1, 2]^2*((-5*Fr[1, 5])/2 + (3*Fr[1, 6])/2) + 
   Fr[1, 4]*(Fr[1, 5]^2/6 - (Fr[1, 5]*Fr[1, 6])/3 + Fr[1, 6]^2/6 + 
     (7*Fr[2, 1])/18) + Fr[1, 3]*(-Fr[1, 5]^2/2 + Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 6]^2/2 + (3*Fr[2, 1])/2) + 
   Fr[1, 1]*(Fr[1, 3]^2 + (5*Fr[1, 4]^2)/3 - (11*Fr[1, 5]^2)/6 + 
     Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 4]*(Fr[1, 5]/3 - Fr[1, 6]/3) - 
     (2*Fr[1, 5]*Fr[1, 6])/3 + Fr[1, 6]^2/6 + (2*Fr[2, 1])/3 + Fr[2, 2] - 
     Fr[2, 3] - Fr[2, 4]/2 - (5*Fr[2, 6])/2) + 
   Fr[1, 6]*((-11*Fr[2, 1])/36 - Fr[2, 2] - Fr[2, 3] + Fr[2, 4]/2 - 
     Fr[2, 6]/2) + Fr[1, 2]*((-5*Fr[1, 3]^2)/2 + (3*Fr[1, 4]^2)/2 - 
     2*Fr[1, 5]^2 + 2*Fr[1, 6]^2 + (2*Fr[2, 1])/3 + Fr[2, 2]/2 - 
     (3*Fr[2, 3])/2 - Fr[2, 4] + Fr[2, 6]) + 
   Fr[1, 5]*((-11*Fr[1, 6]^2)/6 + (25*Fr[2, 1])/12 + Fr[2, 2] + Fr[2, 3] - 
     Fr[2, 4]/2 + (5*Fr[2, 6])/2) + (7*Fr[3, 1])/2 - (13*Fr[3, 2])/2 - 
   (1172*Fr[3, 5])/9 + (5*Fr[3, 7])/2 + Fr[3, 8]/2 + (2*Fr[3, 28])/3 - 
   Fr[3, 30]/3 + (5*Fr[3, 32])/2 - 4*Fr[3, 33] + Fr[3, 34] - 3*Fr[3, 35] + 
   Fr[3, 36] + 4*Fr[3, 37] - Fr[3, 38] - 9*Fr[3, 39] - 3*Fr[3, 40] + 
   (2*Fr[3, 41])/3 - 2*Fr[3, 43] - 2*Fr[3, 44] - 2*Fr[3, 45] - Fr[3, 48]/2 - 
   2*Fr[3, 49] - Fr[3, 52] + Fr[3, 53] + Fr[3, 55] + Fr[3, 56] - 
   (3*Fr[3, 61])/2 + Fr[3, 62] - 2*Fr[3, 65] + Fr[3, 66] - (3*Fr[3, 74])/2 + 
   2*Fr[3, 76] - 2*Fr[3, 77], G[3, 92] -> 
  -Fr[1, 1]^3/6 - (Fr[1, 1]^2*Fr[1, 3])/2 - Fr[1, 3]^3/6 + 
   Fr[1, 1]*(-Fr[1, 3]^2/2 + Fr[2, 1]/6) + (Fr[1, 3]*Fr[2, 1])/6 - 
   (14*Fr[3, 5])/3, G[3, 93] -> -Fr[1, 1]^3/3 + 
   Fr[1, 1]^2*(-Fr[1, 2] + Fr[1, 3] - Fr[1, 6]) + (Fr[1, 2]*Fr[2, 1])/6 - 
   (Fr[1, 3]*Fr[2, 1])/6 + (Fr[1, 6]*Fr[2, 1])/6 + 
   Fr[1, 1]*(Fr[2, 1]/6 - Fr[2, 3]) - (14*Fr[3, 5])/3 + Fr[3, 8], 
 G[3, 94] -> Fr[1, 1]^3/12 - (2*Fr[1, 3]^3)/3 + Fr[1, 5]^3/12 + 
   Fr[1, 1]^2*(-Fr[1, 3]/4 + Fr[1, 5]/4 - Fr[1, 6]/4) - 
   (Fr[1, 3]^2*Fr[1, 6])/2 - (Fr[1, 5]^2*Fr[1, 6])/4 + Fr[1, 6]^3/12 + 
   Fr[1, 5]*(Fr[1, 6]^2/4 - Fr[2, 1]/8 - Fr[2, 6]/2) + 
   Fr[1, 3]*(Fr[1, 5]^2/4 - (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 + 
     Fr[2, 1]/8 - Fr[2, 6]/2) + Fr[1, 6]*((5*Fr[2, 1])/24 + Fr[2, 6]/2) + 
   Fr[1, 1]*(-Fr[1, 3]^2/2 - Fr[1, 5]^2/4 + 
     Fr[1, 3]*(-Fr[1, 5]/2 + Fr[1, 6]/2) + (Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 6]^2/4 + (5*Fr[2, 1])/24 + Fr[2, 6]/2) + 3*Fr[3, 2] - 
   (43*Fr[3, 5])/3 - Fr[3, 33] - Fr[3, 34]/2 + Fr[3, 52]/2 - Fr[3, 61]/2 + 
   Fr[3, 74]/2, G[3, 95] -> Fr[1, 1]^3/6 + Fr[1, 3]^3/6 + 
   Fr[1, 1]^2*(-Fr[1, 3]/4 + Fr[1, 5]/4) + (7*Fr[1, 5]^3)/12 + 
   Fr[1, 3]^2*(Fr[1, 5]/2 - Fr[1, 6]/2) + Fr[1, 6]^3/6 + 
   Fr[1, 5]*(Fr[1, 6]^2/4 - (3*Fr[2, 1])/8 - Fr[2, 6]) + 
   Fr[1, 3]*(Fr[1, 5]^2/4 - (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 - 
     Fr[2, 1]/8 - Fr[2, 6]/2) + Fr[1, 6]*(Fr[2, 1]/12 + Fr[2, 6]/2) + 
   Fr[1, 1]*(-Fr[1, 3]^2/2 + Fr[1, 3]*(-Fr[1, 5]/2 + Fr[1, 6]/2) + 
     (Fr[1, 5]*Fr[1, 6])/2 + Fr[2, 1]/12 + Fr[2, 6]/2) + (7*Fr[3, 2])/2 + 
   (13*Fr[3, 5])/6 - Fr[3, 34]/2 - Fr[3, 37] + Fr[3, 39] + Fr[3, 52]/2 - 
   Fr[3, 61]/2 + Fr[3, 74]/2, G[2, 1] -> Fr[2, 1], G[2, 2] -> Fr[2, 2], 
 G[2, 3] -> Fr[2, 3], G[2, 4] -> Fr[2, 4], G[2, 5] -> Fr[2, 5], 
 G[2, 6] -> Fr[2, 6], G[2, 7] -> Fr[2, 7], 
 G[2, 8] -> Fr[1, 1]^2/2 - Fr[2, 1]/12, 
 G[2, 9] -> Fr[1, 3]^2/2 - Fr[2, 1]/12, 
 G[2, 10] -> Fr[1, 5]^2/2 - Fr[2, 1]/12, 
 G[2, 11] -> Fr[1, 2]^2/2 - Fr[2, 1]/12, 
 G[2, 12] -> Fr[1, 6]^2/2 - Fr[2, 1]/12, 
 G[2, 13] -> Fr[1, 4]^2/2 - Fr[2, 1]/12, 
 G[2, 14] -> Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/6, 
 G[2, 15] -> Fr[1, 5]^2/2 + Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/6, 
 G[2, 16] -> Fr[1, 3]^2/2 + Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/6, 
 G[2, 17] -> Fr[1, 5]^2 + Fr[1, 1]*(Fr[1, 5] - Fr[1, 6]) + 
   Fr[1, 5]*Fr[1, 6] - Fr[2, 1]/6, G[2, 18] -> Fr[2, 18], 
 G[2, 19] -> Fr[2, 19], G[2, 20] -> -Fr[1, 2]^2/2 + (3*Fr[1, 3]^2)/2 + 
   Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + Fr[1, 3]*Fr[1, 6] - Fr[1, 6]^2/2 + 
   Fr[2, 1]/12 + Fr[2, 3]/2 - Fr[2, 19], 
 G[2, 21] -> (3*Fr[1, 1]^2)/4 - Fr[1, 4]^2 + (3*Fr[1, 5]^2)/4 + 
   Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 1]*(Fr[1, 4] - Fr[1, 5]/2 + 
     Fr[1, 6]/2) + (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 - Fr[2, 1]/8 + 
   Fr[2, 4]/2 - Fr[2, 18], G[2, 22] -> Fr[1, 2]^2/2 + Fr[1, 2]*Fr[1, 4] + 
   Fr[1, 4]^2/2 - Fr[2, 1]/6, G[2, 23] -> Fr[1, 2]^2/2 + Fr[1, 2]*Fr[1, 3] + 
   Fr[1, 3]^2/2 - Fr[2, 1]/6, G[2, 24] -> Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 2] + 
   Fr[1, 2]^2/2 - Fr[2, 1]/6, G[2, 25] -> (3*Fr[1, 1]^2)/4 - 
   (3*Fr[1, 3]^2)/2 - Fr[1, 3]*Fr[1, 5] - Fr[1, 5]^2/4 + 
   Fr[1, 1]*(Fr[1, 3] + Fr[1, 5]/2 - Fr[1, 6]/2) + (Fr[1, 5]*Fr[1, 6])/2 + 
   Fr[1, 6]^2/4 + Fr[2, 1]/24 + Fr[2, 6]/2 + Fr[2, 19], 
 G[2, 26] -> (3*Fr[1, 1]^2)/4 - Fr[1, 2]^2/2 + 
   Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) - Fr[1, 5]^2/4 + 
   Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 1]*(Fr[1, 4] - Fr[1, 5]/2 + 
     Fr[1, 6]/2) + (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 + Fr[2, 1]/8 + 
   Fr[2, 2]/2 + Fr[2, 4]/2 - Fr[2, 18], 
 G[2, 27] -> (-3*Fr[1, 1]^2)/4 + (3*Fr[1, 4]^2)/2 - Fr[1, 5]^2/4 + 
   Fr[1, 1]*(-Fr[1, 4] + Fr[1, 5]/2 - Fr[1, 6]/2) + Fr[1, 4]*Fr[1, 6] - 
   (Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 6]^2/4 - Fr[2, 1]/24 - Fr[2, 4]/2 + 
   Fr[2, 18], G[2, 28] -> Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2/2 - 
   Fr[2, 1]/6, G[2, 29] -> Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 3] + Fr[1, 3]^2/2 - 
   Fr[2, 1]/6, G[1, 1] -> Fr[1, 1], G[1, 2] -> Fr[1, 2], G[1, 3] -> Fr[1, 3], 
 G[1, 4] -> Fr[1, 4], G[1, 5] -> Fr[1, 5], G[1, 6] -> Fr[1, 6]}


==> anc/G_basis.m <==
{{eps^4*G[4, 1], eps^4*G[4, 2], eps^4*G[4, 3], eps^4*G[4, 4], eps^4*G[4, 5], 
  eps^4*G[4, 6], eps^4*G[4, 7], eps^4*G[4, 8], eps^4*G[4, 9], eps^4*G[4, 10], 
  eps^4*G[4, 11], eps^4*G[4, 12], eps^4*G[4, 13], eps^4*G[4, 14], 
  eps^4*G[4, 15], eps^4*G[4, 16], eps^4*G[4, 17], eps^4*G[4, 18], 
  eps^4*G[4, 19], eps^3*G[3, 1], eps^3*G[3, 2], eps^3*G[3, 3], eps^3*G[3, 4], 
  eps^3*G[3, 5], eps^3*G[3, 6], eps^3*G[3, 7], eps^3*G[3, 8], eps^3*G[3, 9], 
  eps^3*G[3, 10], eps^3*G[3, 11], eps^3*G[3, 12], eps^3*G[3, 13], 
  eps^3*G[3, 14], eps^3*G[3, 15], eps^3*G[3, 16], eps^3*G[3, 17], 
  eps^3*G[3, 18], eps^3*G[3, 19], eps^3*G[3, 20], eps^3*G[3, 21], 
  eps^3*G[3, 22], eps^3*G[3, 23], eps^3*G[3, 24], eps^3*G[3, 25], 
  eps^3*G[3, 26], eps^3*G[3, 27], eps^3*G[3, 28], eps^3*G[3, 29], 
  eps^3*G[3, 30], eps^3*G[3, 31], eps^3*G[3, 32], eps^3*G[3, 33], 
  eps^3*G[3, 34], eps^3*G[3, 35], eps^3*G[3, 36], eps^3*G[3, 37], 
  eps^3*G[3, 38], eps^3*G[3, 39], eps^3*G[3, 40], eps^3*G[3, 41], 
  eps^3*G[3, 42], eps^3*G[3, 43], eps^3*G[3, 44], eps^3*G[3, 45], 
  eps^3*G[3, 46], eps^3*G[3, 47], eps^3*G[3, 48], eps^3*G[3, 49], 
  eps^3*G[3, 50], eps^3*G[3, 51], eps^3*G[3, 52], eps^3*G[3, 53], 
  eps^3*G[3, 54], eps^3*G[3, 55], eps^3*G[3, 56], eps^3*G[3, 57], 
  eps^3*G[3, 58], eps^3*G[3, 59], eps^3*G[3, 60], eps^3*G[3, 61], 
  eps^3*G[3, 62], eps^3*G[3, 63], eps^3*G[3, 64], eps^3*G[3, 65], 
  eps^3*G[3, 66], eps^3*G[3, 67], eps^3*G[3, 68], eps^3*G[3, 69], 
  eps^3*G[3, 70], eps^3*G[3, 71], eps^3*G[3, 72], eps^3*G[3, 73], 
  eps^3*G[3, 74], eps^3*G[3, 75], eps^3*G[3, 76], eps^3*G[3, 77], 
  eps^3*G[3, 78], eps^3*G[3, 79], eps^3*G[3, 80], eps^3*G[3, 81], 
  eps^3*G[3, 82], eps^3*G[3, 83], eps^3*G[3, 84], eps^3*G[3, 85], 
  eps^3*G[3, 86], eps^3*G[3, 87], eps^3*G[3, 88], eps^3*G[3, 89], 
  eps^3*G[3, 90], eps^3*G[3, 91], eps^3*G[3, 92], eps^3*G[3, 93], 
  eps^3*G[3, 94], eps^3*G[3, 95], eps^2*G[2, 1], eps^2*G[2, 2], 
  eps^2*G[2, 3], eps^2*G[2, 4], eps^2*G[2, 5], eps^2*G[2, 6], eps^2*G[2, 7], 
  eps^2*G[2, 8], eps^2*G[2, 9], eps^2*G[2, 10], eps^2*G[2, 11], 
  eps^2*G[2, 12], eps^2*G[2, 13], eps^2*G[2, 14], eps^2*G[2, 15], 
  eps^2*G[2, 16], eps^2*G[2, 17], eps^2*G[2, 18], eps^2*G[2, 19], 
  eps^2*G[2, 20], eps^2*G[2, 21], eps^2*G[2, 22], eps^2*G[2, 23], 
  eps^2*G[2, 24], eps^2*G[2, 25], eps^2*G[2, 26], eps^2*G[2, 27], 
  eps^2*G[2, 28], eps^2*G[2, 29], eps*G[1, 1], eps*G[1, 2], eps*G[1, 3], 
  eps*G[1, 4], eps*G[1, 5], eps*G[1, 6], 1}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[1]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 4*dlog[w[48]], 0, 
   -5*dlog[w[33]] - 5*dlog[w[34]] - 5*dlog[w[37]] - 5*dlog[w[38]], 0, 0, 0, 
   0, 2*dlog[w[33]] + 2*dlog[w[34]], 0, -6*dlog[w[33]] - 4*dlog[w[37]], 0, 
   -6*dlog[w[34]] - 4*dlog[w[38]], 0, -4*dlog[w[1]] - dlog[w[5]] - 
    3*dlog[w[6]] + dlog[w[23]] - dlog[w[24]] + 4*dlog[w[48]], 
   3*dlog[w[33]] - dlog[w[37]], 5*dlog[w[33]] + 2*dlog[w[34]] + dlog[w[37]], 
   -2*dlog[w[33]] - 4*dlog[w[34]] + 2*dlog[w[37]], 
   (5*dlog[w[33]])/4 + (17*dlog[w[34]])/4 - (3*dlog[w[37]])/4 + 
    dlog[w[38]]/4, dlog[w[33]] + 2*dlog[w[34]] - dlog[w[37]], 
   -5*dlog[w[33]] - (11*dlog[w[34]])/2 - dlog[w[38]]/2, 
   -4*dlog[w[33]] + dlog[w[34]]/2 - dlog[w[37]] - dlog[w[38]]/2, 
   -2*dlog[w[33]] - 2*dlog[w[34]], -dlog[w[34]] - dlog[w[38]], 0, 
   -8*dlog[w[1]] - 4*dlog[w[5]] - 4*dlog[w[6]] + 8*dlog[w[48]], 
   -2*dlog[w[33]], 6*dlog[w[1]] + 8*dlog[w[5]] + 6*dlog[w[6]] + 
    2*dlog[w[23]] - 16*dlog[w[48]], -5*dlog[w[33]] - 4*dlog[w[34]] + 
    dlog[w[37]], -4*dlog[w[33]] - dlog[w[34]] + dlog[w[38]], 0, 
   2*dlog[w[33]] + 4*dlog[w[34]] - 2*dlog[w[37]], 
   dlog[w[33]]/2 + dlog[w[34]] - dlog[w[37]]/2, 0, 0, 
   -2*dlog[w[33]] - 4*dlog[w[34]] + 2*dlog[w[37]], 0, 
   -4*dlog[w[33]] - 4*dlog[w[34]], -2*dlog[w[34]] - 2*dlog[w[38]], 
   dlog[w[34]] + dlog[w[38]], dlog[w[1]] + dlog[w[5]] + dlog[w[24]] - 
    4*dlog[w[48]], 0, 0, 0, 0, 0, -dlog[w[34]]/2 - dlog[w[38]]/2, 
   -2*dlog[w[33]] - dlog[w[34]] - dlog[w[38]], 
   -dlog[w[34]]/2 - dlog[w[38]]/2, 2*dlog[w[33]] + dlog[w[34]] - dlog[w[38]], 
   -dlog[w[33]] - dlog[w[34]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -dlog[w[33]]/2 - dlog[w[37]]/2, 
   -dlog[w[33]] - 2*dlog[w[34]] - dlog[w[37]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, dlog[w[33]] + dlog[w[37]], dlog[w[1]] + dlog[w[6]] + dlog[w[23]] - 
    4*dlog[w[48]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[44]]/32 - dlog[w[46]]/32, dlog[w[43]]/32 - dlog[w[45]]/32, 
   dlog[w[47]]/32, dlog[w[47]]/32, (-3*dlog[w[40]])/8 + (9*dlog[w[43]])/32 + 
    (9*dlog[w[44]])/32 - (9*dlog[w[45]])/32 - (3*dlog[w[46]])/32, 
   -dlog[w[5]]/2 - dlog[w[6]]/2 - dlog[w[22]] + dlog[w[23]]/2 + 
    dlog[w[24]]/2, -dlog[w[43]]/32, -dlog[w[44]]/32, -dlog[w[40]]/32, 
   -dlog[w[40]]/16 + dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - 
    dlog[w[46]]/32, dlog[w[40]]/16 - dlog[w[43]]/16 - dlog[w[44]]/16 + 
    dlog[w[45]]/16, dlog[w[43]]/32 + dlog[w[44]]/32 + dlog[w[45]]/32 - 
    dlog[w[46]]/32, -dlog[w[40]]/16 + dlog[w[43]]/16 + dlog[w[44]]/16, 
   dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 + dlog[w[46]]/32, 
   dlog[w[40]]/16 - dlog[w[43]]/16 - dlog[w[44]]/16 + dlog[w[46]]/16, 0, 0, 
   0, 0, -dlog[w[43]]/64 - dlog[w[44]]/64 + dlog[w[45]]/64 - dlog[w[46]]/64, 
   0, 0, dlog[w[43]]/32 + dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   (-7*dlog[w[43]])/64 + (3*dlog[w[44]])/64 + (7*dlog[w[45]])/64 - 
    (3*dlog[w[46]])/64, (3*dlog[w[43]])/64 - (7*dlog[w[44]])/64 - 
    (3*dlog[w[45]])/64 + (7*dlog[w[46]])/64, dlog[w[40]]/8 - dlog[w[43]]/16 - 
    dlog[w[44]]/16 + dlog[w[45]]/16 + dlog[w[46]]/16, 0, 0, dlog[w[47]]/16, 
   0, 0, dlog[w[40]]/16 - (5*dlog[w[43]])/128 - (9*dlog[w[44]])/128 + 
    (5*dlog[w[45]])/128 + (9*dlog[w[46]])/128, 0, 0, 
   -dlog[w[40]]/16 + dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - 
    dlog[w[46]]/32, 0, 0, dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + 
    dlog[w[45]]/32 + dlog[w[46]]/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[43]]/128 + (3*dlog[w[44]])/128 + dlog[w[45]]/128 - 
    (3*dlog[w[46]])/128, (-3*dlog[w[43]])/64 + dlog[w[44]]/64 + 
    (3*dlog[w[45]])/64 - dlog[w[46]]/64, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[45]]/32 + 
    dlog[w[46]]/32, dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + 
    dlog[w[45]]/32 + dlog[w[46]]/32, -dlog[w[40]]/16, 
   -dlog[w[40]]/32 + dlog[w[43]]/64 + dlog[w[44]]/64 - dlog[w[45]]/64 - 
    dlog[w[46]]/64, dlog[w[40]]/16 - (3*dlog[w[43]])/128 + dlog[w[44]]/128 + 
    (3*dlog[w[45]])/128 - dlog[w[46]]/128, -dlog[w[40]]/16 + dlog[w[43]]/32 + 
    dlog[w[44]]/32 - dlog[w[45]]/32 - dlog[w[46]]/32, 0, 
   dlog[w[43]]/32 - dlog[w[44]]/8 - dlog[w[45]]/32 + dlog[w[46]]/16, 
   (-5*dlog[w[43]])/64 + (5*dlog[w[44]])/64 + dlog[w[45]]/64 - 
    (5*dlog[w[46]])/64, dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + 
    dlog[w[45]]/32 + dlog[w[46]]/32, 0, 0, 0, (-3*dlog[w[43]])/32 + 
    (5*dlog[w[44]])/32 + (3*dlog[w[45]])/32 - (3*dlog[w[46]])/32, 
   (5*dlog[w[43]])/32 - (3*dlog[w[44]])/32 - (3*dlog[w[45]])/32 + 
    (3*dlog[w[46]])/32, 0, 0, (3*dlog[w[43]])/128 - dlog[w[44]]/128 - 
    (3*dlog[w[45]])/128 + dlog[w[46]]/128, dlog[w[43]]/64 - 
    (3*dlog[w[44]])/64 - dlog[w[45]]/64 + (3*dlog[w[46]])/64, 
   -dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[45]]/32 + dlog[w[46]]/32, 
   -dlog[w[43]]/32 + dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - dlog[w[46]]/32, 
   -dlog[w[43]]/32 + dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   -dlog[w[43]]/32 + dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[33]]/2 + dlog[w[34]]/2 + (5*dlog[w[37]])/2 - dlog[w[38]]/2, 
   (27*dlog[w[1]])/2 + 12*dlog[w[2]] + 3*dlog[w[3]] - 3*dlog[w[5]] + 
    3*dlog[w[6]] + 3*dlog[w[8]] + (3*dlog[w[12]])/4 + (3*dlog[w[13]])/4 - 
    (75*dlog[w[23]])/4 + (9*dlog[w[24]])/4, 40*dlog[w[45]] - 8*dlog[w[46]], 
   -2*dlog[w[2]] + 2*dlog[w[3]] - 2*dlog[w[8]] + 2*dlog[w[12]], 0, 0, 0, 0, 
   4*dlog[w[2]] - 4*dlog[w[3]] + 4*dlog[w[8]] - 4*dlog[w[12]], 
   4*dlog[w[2]] - 4*dlog[w[3]] + 4*dlog[w[8]] - 4*dlog[w[12]], 0, 
   -4*dlog[w[2]] + 4*dlog[w[3]] - 4*dlog[w[8]] + 4*dlog[w[12]], 0, 0, 0, 0, 
   -dlog[w[1]]/4 - dlog[w[3]]/2 - dlog[w[8]]/2 - dlog[w[12]]/8 - 
    dlog[w[13]]/8 + (5*dlog[w[23]])/8 + dlog[w[24]]/8, 0, 0, 
   -dlog[w[1]]/2 - dlog[w[3]] - dlog[w[8]] - dlog[w[12]]/4 - dlog[w[13]]/4 + 
    (5*dlog[w[23]])/4 + dlog[w[24]]/4, -3*dlog[w[1]] - dlog[w[2]] - 
    6*dlog[w[3]] + (3*dlog[w[5]])/4 - (5*dlog[w[6]])/4 - (3*dlog[w[13]])/2 - 
    dlog[w[22]] + (25*dlog[w[23]])/4 + (3*dlog[w[24]])/4, 
   dlog[w[1]] - dlog[w[2]] + 3*dlog[w[3]] + dlog[w[5]]/2 + 3*dlog[w[8]] + 
    (3*dlog[w[12]])/4 + (3*dlog[w[13]])/4 + dlog[w[22]] - 
    (15*dlog[w[23]])/4 - (5*dlog[w[24]])/4, -4*dlog[w[1]] - 4*dlog[w[2]] + 
    dlog[w[5]] - dlog[w[6]] + 5*dlog[w[23]] - dlog[w[24]], 0, 0, 
   -dlog[w[33]]/2 + dlog[w[34]]/2 + (5*dlog[w[37]])/2 - dlog[w[38]]/2, 
   -2*dlog[w[3]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 2*dlog[w[8]] + 
    dlog[w[12]]/2 - dlog[w[13]]/2, 0, (-11*dlog[w[1]])/4 - 4*dlog[w[2]] + 
    (3*dlog[w[3]])/2 + dlog[w[5]] + dlog[w[7]] - (9*dlog[w[8]])/2 - 
    (9*dlog[w[12]])/8 + (3*dlog[w[13]])/8 + 2*dlog[w[22]] + 
    (25*dlog[w[23]])/8 - (7*dlog[w[24]])/8, 0, 0, 
   2*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[5]]/2 + dlog[w[6]]/2 - 
    (5*dlog[w[23]])/2 + dlog[w[24]]/2, 0, 2*dlog[w[2]] - 2*dlog[w[3]] + 
    2*dlog[w[8]] - 2*dlog[w[12]], -2*dlog[w[1]] - 4*dlog[w[2]] + 
    2*dlog[w[3]] + dlog[w[5]]/2 - dlog[w[6]]/2 - 2*dlog[w[8]] + 
    2*dlog[w[12]] + (5*dlog[w[23]])/2 - dlog[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 
   0, -2*dlog[w[2]] - 2*dlog[w[3]] + 2*dlog[w[8]] - 2*dlog[w[12]] + 
    4*dlog[w[21]], -dlog[w[1]]/4 - dlog[w[3]]/2 - dlog[w[8]]/2 - 
    dlog[w[12]]/8 - dlog[w[13]]/8 + (5*dlog[w[23]])/8 + dlog[w[24]]/8, 
   (-3*dlog[w[1]])/2 - 3*dlog[w[2]] - 5*dlog[w[3]] + dlog[w[5]] - 
    dlog[w[6]] - dlog[w[8]] + 2*dlog[w[11]] + (9*dlog[w[12]])/4 - 
    (3*dlog[w[13]])/4 + (15*dlog[w[23]])/4 - dlog[w[24]]/4, 0, 0, 0, 0, 
   2*dlog[w[2]] - 2*dlog[w[3]] + 2*dlog[w[8]] - 2*dlog[w[12]], 0, 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    (5*dlog[w[23]])/2 - dlog[w[24]]/2, -2*dlog[w[1]] - 2*dlog[w[2]] + 
    dlog[w[5]]/2 - dlog[w[6]]/2 + (5*dlog[w[23]])/2 - dlog[w[24]]/2, 
   -2*dlog[w[3]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 2*dlog[w[8]] + 
    dlog[w[12]]/2 - dlog[w[13]]/2, dlog[w[1]] + dlog[w[2]] - dlog[w[5]]/4 + 
    dlog[w[6]]/4 - (5*dlog[w[23]])/4 + dlog[w[24]]/4, 
   -dlog[w[1]]/4 + 2*dlog[w[2]] + (3*dlog[w[3]])/2 - (3*dlog[w[5]])/2 + 
    dlog[w[6]]/2 - 2*dlog[w[7]] + (3*dlog[w[8]])/2 + (3*dlog[w[12]])/8 + 
    (3*dlog[w[13]])/8 - 2*dlog[w[22]] + (5*dlog[w[23]])/8 + dlog[w[24]]/8, 
   2*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[5]]/2 + dlog[w[6]]/2 - 
    (5*dlog[w[23]])/2 + dlog[w[24]]/2, 0, dlog[w[1]]/2 - 3*dlog[w[2]] + 
    7*dlog[w[3]] + dlog[w[5]]/4 + dlog[w[6]]/4 + 2*dlog[w[7]] - 
    3*dlog[w[8]] - (3*dlog[w[12]])/4 + (7*dlog[w[13]])/4 + dlog[w[22]] - 
    (5*dlog[w[23]])/2 - dlog[w[24]], dlog[w[1]]/2 + 3*dlog[w[2]] - 
    3*dlog[w[3]] - dlog[w[5]] + dlog[w[6]]/2 - dlog[w[7]] - dlog[w[8]] - 
    dlog[w[12]]/4 - (3*dlog[w[13]])/4 - dlog[w[22]] + (5*dlog[w[23]])/4 + 
    (5*dlog[w[24]])/4, -2*dlog[w[1]] - 2*dlog[w[2]] + dlog[w[5]]/2 - 
    dlog[w[6]]/2 + (5*dlog[w[23]])/2 - dlog[w[24]]/2, 0, 0, 0, 
   -3*dlog[w[1]] - 10*dlog[w[3]] + dlog[w[5]] - dlog[w[6]] - 2*dlog[w[8]] - 
    dlog[w[12]]/2 - (5*dlog[w[13]])/2 + (15*dlog[w[23]])/2 + 
    (3*dlog[w[24]])/2, 3*dlog[w[1]] + 6*dlog[w[3]] + 6*dlog[w[8]] + 
    (3*dlog[w[12]])/2 + (3*dlog[w[13]])/2 - (15*dlog[w[23]])/2 - 
    (3*dlog[w[24]])/2, 0, 0, dlog[w[1]]/4 + dlog[w[3]]/2 + dlog[w[8]]/2 + 
    dlog[w[12]]/8 + dlog[w[13]]/8 - (5*dlog[w[23]])/8 - dlog[w[24]]/8, 
   (3*dlog[w[1]])/2 + dlog[w[2]] + 3*dlog[w[3]] - dlog[w[8]] - 
    6*dlog[w[10]] - dlog[w[12]]/4 + (3*dlog[w[13]])/4 + (5*dlog[w[23]])/4 - 
    (3*dlog[w[24]])/4, -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[3]] + 
    dlog[w[5]] - 2*dlog[w[8]] - dlog[w[12]]/2 - dlog[w[13]]/2 + 
    2*dlog[w[22]] + (5*dlog[w[23]])/2 - dlog[w[24]]/2, 
   -dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[3]] - dlog[w[5]] - 2*dlog[w[7]] + 
    2*dlog[w[8]] + dlog[w[12]]/2 - dlog[w[13]]/2 - 2*dlog[w[22]] + 
    (5*dlog[w[23]])/2 + dlog[w[24]]/2, 2*dlog[w[1]] + 4*dlog[w[2]] - 
    2*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] - 2*dlog[w[7]] + 2*dlog[w[8]] + 
    dlog[w[12]]/2 - dlog[w[13]]/2 - (5*dlog[w[23]])/2 + dlog[w[24]]/2, 
   -dlog[w[1]] - 4*dlog[w[3]] + dlog[w[5]]/2 - dlog[w[6]]/2 - dlog[w[13]] + 
    (5*dlog[w[23]])/2 + dlog[w[24]]/2, -dlog[w[1]] - 2*dlog[w[3]] - 
    2*dlog[w[8]] - dlog[w[12]]/2 - dlog[w[13]]/2 + (5*dlog[w[23]])/2 + 
    dlog[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, dlog[w[33]]/2 - dlog[w[34]]/2 - (5*dlog[w[37]])/2 + 
    dlog[w[38]]/2, (-47*dlog[w[1]])/2 - 17*dlog[w[2]] + 55*dlog[w[3]] + 
    27*dlog[w[5]] - 3*dlog[w[6]] - 3*dlog[w[8]] - (3*dlog[w[12]])/4 - 
    (119*dlog[w[13]])/4 - 24*dlog[w[22]] + (75*dlog[w[23]])/4 + 
    (11*dlog[w[24]])/4, -16*dlog[w[41]] + 16*dlog[w[43]] + 16*dlog[w[44]] - 
    24*dlog[w[45]] + 8*dlog[w[46]], -dlog[w[6]] + dlog[w[7]] - 2*dlog[w[8]] + 
    dlog[w[25]], dlog[w[2]] - 6*dlog[w[3]] - 2*dlog[w[5]] - dlog[w[6]] - 
    dlog[w[7]] + 3*dlog[w[13]] + 3*dlog[w[22]], 2*dlog[w[3]] + dlog[w[5]] + 
    dlog[w[6]] + 2*dlog[w[8]] - dlog[w[12]] - dlog[w[13]] - 2*dlog[w[22]], 
   4*dlog[w[3]] + 2*dlog[w[5]] + 2*dlog[w[6]] + 4*dlog[w[8]] - 
    2*dlog[w[12]] - 2*dlog[w[13]] - 4*dlog[w[22]], 
   2*dlog[w[2]] - 16*dlog[w[3]] - 6*dlog[w[5]] - 4*dlog[w[6]] - 
    2*dlog[w[7]] - 4*dlog[w[8]] + 2*dlog[w[12]] + 8*dlog[w[13]] + 
    10*dlog[w[22]], 2*dlog[w[6]] - 2*dlog[w[7]] + 4*dlog[w[8]] - 
    2*dlog[w[25]], -2*dlog[w[2]] + 16*dlog[w[3]] + 6*dlog[w[5]] + 
    6*dlog[w[6]] + 8*dlog[w[8]] - 2*dlog[w[12]] - 8*dlog[w[13]] - 
    10*dlog[w[22]] - 2*dlog[w[25]], -8*dlog[w[1]] - 6*dlog[w[2]] + 
    44*dlog[w[3]] + 16*dlog[w[5]] + 2*dlog[w[6]] + 2*dlog[w[7]] - 
    22*dlog[w[13]] - 18*dlog[w[22]] + 4*dlog[w[24]], 
   -4*dlog[w[3]] - 2*dlog[w[5]] - 4*dlog[w[6]] + 2*dlog[w[7]] - 
    8*dlog[w[8]] + 2*dlog[w[12]] + 2*dlog[w[13]] + 4*dlog[w[22]] + 
    2*dlog[w[25]], dlog[w[33]] - dlog[w[34]] + dlog[w[37]] + dlog[w[38]], 
   -dlog[w[5]] + dlog[w[6]] + dlog[w[7]] + 2*dlog[w[8]] - dlog[w[12]] - 
    dlog[w[23]], dlog[w[5]] - dlog[w[6]] - dlog[w[7]] - 2*dlog[w[8]] + 
    dlog[w[12]] + dlog[w[23]], 2*dlog[w[5]] - 2*dlog[w[6]] - 2*dlog[w[7]] - 
    4*dlog[w[8]] + 2*dlog[w[12]] + 2*dlog[w[23]], 
   (3*dlog[w[1]])/4 + dlog[w[2]]/4 - (9*dlog[w[3]])/2 - (13*dlog[w[5]])/4 + 
    dlog[w[6]] + dlog[w[7]] + (5*dlog[w[8]])/2 - (7*dlog[w[12]])/8 + 
    (21*dlog[w[13]])/8 + (9*dlog[w[22]])/4 - (13*dlog[w[23]])/8 - 
    (3*dlog[w[24]])/8, -dlog[w[5]] + dlog[w[6]] + dlog[w[7]] + 2*dlog[w[8]] - 
    dlog[w[12]] - dlog[w[23]], -dlog[w[1]] - dlog[w[6]] - dlog[w[7]]/2 - 
    dlog[w[8]] + dlog[w[12]]/2 + dlog[w[22]] + dlog[w[24]]/2, 
   -dlog[w[1]]/2 - dlog[w[2]] + dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 
    dlog[w[7]]/2 + 2*dlog[w[8]] - dlog[w[12]]/4 + dlog[w[13]]/4 - 
    (5*dlog[w[23]])/4 + dlog[w[24]]/4, 3*dlog[w[1]] + 2*dlog[w[2]] + 
    6*dlog[w[3]] + dlog[w[5]]/4 - (3*dlog[w[6]])/4 - dlog[w[7]] - 
    2*dlog[w[8]] + dlog[w[12]] + (3*dlog[w[13]])/2 + 2*dlog[w[22]] - 
    (25*dlog[w[23]])/4 - (3*dlog[w[24]])/4, -3*dlog[w[1]] - 3*dlog[w[3]] - 
    (3*dlog[w[5]])/2 - 3*dlog[w[8]] - (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4 + 
    (15*dlog[w[23]])/4 + (9*dlog[w[24]])/4, 4*dlog[w[1]] + 4*dlog[w[2]] + 
    2*dlog[w[3]] + dlog[w[6]] - dlog[w[13]] - dlog[w[22]] - 5*dlog[w[23]] + 
    dlog[w[24]], 0, -dlog[w[2]] - dlog[w[5]] + 2*dlog[w[6]] + dlog[w[7]] + 
    2*dlog[w[8]] - dlog[w[12]] - dlog[w[22]], dlog[w[33]]/2 - dlog[w[34]]/2 - 
    (5*dlog[w[37]])/2 + dlog[w[38]]/2, dlog[w[2]] + 2*dlog[w[3]] + 
    dlog[w[5]]/2 - (3*dlog[w[6]])/2 - dlog[w[7]] - 4*dlog[w[8]] + 
    dlog[w[12]]/2 + dlog[w[13]]/2 + dlog[w[22]], 2*dlog[w[1]] + dlog[w[2]] + 
    dlog[w[5]] - dlog[w[22]] - dlog[w[24]], (11*dlog[w[1]])/4 + 
    4*dlog[w[2]] - (3*dlog[w[3]])/2 - dlog[w[5]] - dlog[w[7]] + 
    (9*dlog[w[8]])/2 + (9*dlog[w[12]])/8 - (3*dlog[w[13]])/8 - 
    2*dlog[w[22]] - (25*dlog[w[23]])/8 + (7*dlog[w[24]])/8, 
   -2*dlog[w[2]] - dlog[w[3]] - (5*dlog[w[5]])/2 + 4*dlog[w[6]] + 
    2*dlog[w[7]] + 4*dlog[w[8]] - 2*dlog[w[12]] + dlog[w[13]]/2 - 
    (3*dlog[w[22]])/2, -dlog[w[2]]/2 - 4*dlog[w[3]] - (5*dlog[w[5]])/2 + 
    dlog[w[6]] + dlog[w[7]]/2 + dlog[w[8]] - dlog[w[12]]/2 + 2*dlog[w[13]] + 
    (3*dlog[w[22]])/2, -2*dlog[w[1]] - 2*dlog[w[2]] + 3*dlog[w[3]] + 
    2*dlog[w[5]] - dlog[w[6]]/2 - (3*dlog[w[13]])/2 - (3*dlog[w[22]])/2 + 
    (5*dlog[w[23]])/2 - dlog[w[24]]/2, 0, dlog[w[2]] + dlog[w[5]] - 
    3*dlog[w[6]] - 2*dlog[w[7]] - 4*dlog[w[8]] + 3*dlog[w[12]] + 
    3*dlog[w[22]] - dlog[w[25]], 2*dlog[w[1]] + 4*dlog[w[2]] + dlog[w[5]]/2 - 
    (3*dlog[w[6]])/2 - dlog[w[12]] - (7*dlog[w[23]])/2 + dlog[w[24]]/2 + 
    dlog[w[25]], 3*dlog[w[2]] - 2*dlog[w[3]] + 2*dlog[w[5]] - 5*dlog[w[6]] - 
    3*dlog[w[7]] - 4*dlog[w[8]] + 2*dlog[w[12]] + dlog[w[13]] + 
    3*dlog[w[22]], -4*dlog[w[1]] - 3*dlog[w[2]] - 3*dlog[w[5]] + dlog[w[7]] - 
    2*dlog[w[8]] + dlog[w[12]] + 3*dlog[w[22]] + 2*dlog[w[24]], 
   2*dlog[w[1]] + dlog[w[2]] + dlog[w[5]] - dlog[w[22]] - dlog[w[24]], 
   -dlog[w[33]] + dlog[w[34]] - dlog[w[37]] - dlog[w[38]], 
   -dlog[w[2]] + 4*dlog[w[3]] + 2*dlog[w[5]] + dlog[w[6]] - 2*dlog[w[13]] - 
    3*dlog[w[22]] + dlog[w[23]], dlog[w[2]] + 4*dlog[w[3]] + 3*dlog[w[5]] - 
    dlog[w[7]] + 2*dlog[w[8]] - dlog[w[12]] - 2*dlog[w[13]] - 3*dlog[w[22]], 
   2*dlog[w[3]] + dlog[w[7]] - dlog[w[13]] - dlog[w[23]], 
   dlog[w[3]] + dlog[w[5]]/2 - dlog[w[13]]/2 - dlog[w[22]]/2, 
   dlog[w[2]] + 2*dlog[w[3]] + 2*dlog[w[5]] - 3*dlog[w[6]] - 4*dlog[w[8]] + 
    dlog[w[12]] - dlog[w[13]] + dlog[w[25]], (-3*dlog[w[1]])/4 - 
    dlog[w[2]]/2 + dlog[w[3]]/2 - dlog[w[5]]/2 + dlog[w[8]]/2 + 
    dlog[w[12]]/8 + dlog[w[13]]/8 + dlog[w[22]]/2 - (5*dlog[w[23]])/8 + 
    (3*dlog[w[24]])/8, (7*dlog[w[1]])/2 + 3*dlog[w[2]] + 3*dlog[w[3]] - 
    3*dlog[w[5]] + 4*dlog[w[6]] + 3*dlog[w[8]] - 6*dlog[w[11]] - 
    (5*dlog[w[12]])/4 + (3*dlog[w[13]])/4 - (15*dlog[w[23]])/4 + 
    (5*dlog[w[24]])/4 - dlog[w[25]], -dlog[w[1]] - dlog[w[2]]/2 - 
    dlog[w[5]]/2 + dlog[w[22]]/2 + dlog[w[24]]/2, 
   -2*dlog[w[1]] + 2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]] - dlog[w[7]] - 
    dlog[w[13]] + dlog[w[24]], dlog[w[2]]/2 + dlog[w[5]]/2 - dlog[w[6]] - 
    dlog[w[7]]/2 - dlog[w[8]] + dlog[w[12]]/2 + dlog[w[22]]/2, 
   -dlog[w[2]] + 2*dlog[w[3]] + dlog[w[6]] + dlog[w[7]] - dlog[w[13]] - 
    dlog[w[22]], -dlog[w[2]] - dlog[w[5]] + dlog[w[6]] + dlog[w[12]] + 
    dlog[w[22]] - dlog[w[25]], -dlog[w[2]] - dlog[w[5]] + dlog[w[7]] - 
    2*dlog[w[8]] + dlog[w[12]] + dlog[w[22]], -dlog[w[2]] + dlog[w[6]] - 
    dlog[w[22]] + dlog[w[23]], 2*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[5]]/2 + 
    dlog[w[6]]/2 - (5*dlog[w[23]])/2 + dlog[w[24]]/2, 
   2*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[5]]/2 + dlog[w[6]]/2 - 
    (5*dlog[w[23]])/2 + dlog[w[24]]/2, 2*dlog[w[3]] - dlog[w[5]]/2 + 
    dlog[w[6]]/2 - 2*dlog[w[8]] - dlog[w[12]]/2 + dlog[w[13]]/2, 
   -dlog[w[1]] - dlog[w[2]] + dlog[w[5]]/4 - dlog[w[6]]/4 + 
    (5*dlog[w[23]])/4 - dlog[w[24]]/4, dlog[w[1]]/4 - 2*dlog[w[2]] - 
    (3*dlog[w[3]])/2 + (3*dlog[w[5]])/2 - dlog[w[6]]/2 + 2*dlog[w[7]] - 
    (3*dlog[w[8]])/2 - (3*dlog[w[12]])/8 - (3*dlog[w[13]])/8 + 
    2*dlog[w[22]] - (5*dlog[w[23]])/8 - dlog[w[24]]/8, 
   -2*dlog[w[1]] - 2*dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    (5*dlog[w[23]])/2 - dlog[w[24]]/2, 0, -dlog[w[1]]/2 + 3*dlog[w[2]] - 
    7*dlog[w[3]] - dlog[w[5]]/4 - dlog[w[6]]/4 - 2*dlog[w[7]] + 
    3*dlog[w[8]] + (3*dlog[w[12]])/4 - (7*dlog[w[13]])/4 - dlog[w[22]] + 
    (5*dlog[w[23]])/2 + dlog[w[24]], -dlog[w[1]]/2 - 3*dlog[w[2]] + 
    3*dlog[w[3]] + dlog[w[5]] - dlog[w[6]]/2 + dlog[w[7]] + dlog[w[8]] + 
    dlog[w[12]]/4 + (3*dlog[w[13]])/4 + dlog[w[22]] - (5*dlog[w[23]])/4 - 
    (5*dlog[w[24]])/4, 2*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[5]]/2 + 
    dlog[w[6]]/2 - (5*dlog[w[23]])/2 + dlog[w[24]]/2, 0, 0, 0, 
   3*dlog[w[1]] + 10*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 2*dlog[w[8]] + 
    dlog[w[12]]/2 + (5*dlog[w[13]])/2 - (15*dlog[w[23]])/2 - 
    (3*dlog[w[24]])/2, -3*dlog[w[1]] - 6*dlog[w[3]] - 6*dlog[w[8]] - 
    (3*dlog[w[12]])/2 - (3*dlog[w[13]])/2 + (15*dlog[w[23]])/2 + 
    (3*dlog[w[24]])/2, 0, 0, -dlog[w[1]]/4 - dlog[w[3]]/2 - dlog[w[8]]/2 - 
    dlog[w[12]]/8 - dlog[w[13]]/8 + (5*dlog[w[23]])/8 + dlog[w[24]]/8, 
   (-3*dlog[w[1]])/2 - dlog[w[2]] - 3*dlog[w[3]] + dlog[w[8]] + 
    6*dlog[w[10]] + dlog[w[12]]/4 - (3*dlog[w[13]])/4 - (5*dlog[w[23]])/4 + 
    (3*dlog[w[24]])/4, 2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[3]] - 
    dlog[w[5]] + 2*dlog[w[8]] + dlog[w[12]]/2 + dlog[w[13]]/2 - 
    2*dlog[w[22]] - (5*dlog[w[23]])/2 + dlog[w[24]]/2, 
   dlog[w[1]] - 2*dlog[w[2]] + 2*dlog[w[3]] + dlog[w[5]] + 2*dlog[w[7]] - 
    2*dlog[w[8]] - dlog[w[12]]/2 + dlog[w[13]]/2 + 2*dlog[w[22]] - 
    (5*dlog[w[23]])/2 - dlog[w[24]]/2, -2*dlog[w[1]] - 4*dlog[w[2]] + 
    2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]] + 2*dlog[w[7]] - 2*dlog[w[8]] - 
    dlog[w[12]]/2 + dlog[w[13]]/2 + (5*dlog[w[23]])/2 - dlog[w[24]]/2, 
   dlog[w[1]] + 4*dlog[w[3]] - dlog[w[5]]/2 + dlog[w[6]]/2 + dlog[w[13]] - 
    (5*dlog[w[23]])/2 - dlog[w[24]]/2, dlog[w[1]] + 2*dlog[w[3]] + 
    2*dlog[w[8]] + dlog[w[12]]/2 + dlog[w[13]]/2 - (5*dlog[w[23]])/2 - 
    dlog[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -dlog[w[47]]/16, (3*dlog[w[40]])/4 - (9*dlog[w[43]])/16 + 
    (33*dlog[w[44]])/32 + (9*dlog[w[45]])/16 + (19*dlog[w[46]])/32, 
   -dlog[w[2]] + dlog[w[6]] + dlog[w[12]] - dlog[w[13]] + dlog[w[22]] - 
    dlog[w[24]], -dlog[w[40]]/16 + (3*dlog[w[43]])/16, 
   dlog[w[40]]/16 - (3*dlog[w[44]])/16, -dlog[w[43]]/16 + dlog[w[44]]/16, 
   -dlog[w[43]]/8 + dlog[w[44]]/8, dlog[w[40]]/8 + dlog[w[43]]/8 - 
    dlog[w[44]]/2, dlog[w[40]]/8 - (3*dlog[w[43]])/8, 
   -dlog[w[43]]/2 + dlog[w[44]]/2, -dlog[w[40]]/8 + (9*dlog[w[44]])/8 + 
    dlog[w[46]]/4, -dlog[w[40]]/8 + dlog[w[43]]/2 - dlog[w[44]]/8, 
   dlog[w[47]]/16, -dlog[w[40]]/16 - dlog[w[45]]/16, 
   dlog[w[40]]/16 + dlog[w[45]]/16, dlog[w[40]]/8 + dlog[w[45]]/8, 
   -dlog[w[40]]/16 + dlog[w[43]]/32 - dlog[w[44]]/8 - (3*dlog[w[45]])/32, 
   -dlog[w[40]]/16 - dlog[w[45]]/16, dlog[w[40]]/32 + dlog[w[43]]/32 - 
    dlog[w[44]]/32 + dlog[w[46]]/32, -dlog[w[40]]/32 - (3*dlog[w[43]])/32 - 
    dlog[w[44]]/16 - dlog[w[45]]/16 + dlog[w[46]]/16, 
   dlog[w[40]]/16 + (9*dlog[w[43]])/32 - (3*dlog[w[44]])/32 - 
    (7*dlog[w[45]])/32 + (3*dlog[w[46]])/32, (-3*dlog[w[43]])/32 + 
    (3*dlog[w[44]])/32 + (3*dlog[w[45]])/32 - (3*dlog[w[46]])/32, 
   -dlog[w[40]]/4 + dlog[w[43]]/8 + dlog[w[44]]/4 - dlog[w[45]]/8 - 
    dlog[w[46]]/8, 0, -dlog[w[40]]/16 - dlog[w[43]]/16, -dlog[w[47]]/16, 
   dlog[w[40]]/16 + dlog[w[45]]/16, dlog[w[44]]/16 - dlog[w[46]]/16, 
   (5*dlog[w[43]])/64 + (7*dlog[w[44]])/64 - (5*dlog[w[45]])/64 - 
    (7*dlog[w[46]])/64, -dlog[w[40]]/8 - dlog[w[45]]/8, 
   -dlog[w[40]]/32 - dlog[w[43]]/32 - dlog[w[44]]/8, 
   -dlog[w[43]]/16 + dlog[w[44]]/16 + dlog[w[45]]/16 + dlog[w[46]]/16, 0, 
   dlog[w[40]]/8 + dlog[w[45]]/8, dlog[w[43]]/8 + dlog[w[44]]/16 - 
    dlog[w[45]]/8 - dlog[w[46]]/16, (3*dlog[w[40]])/16 + dlog[w[43]]/8 - 
    dlog[w[44]]/16, -dlog[w[40]]/16 + dlog[w[43]]/16 - dlog[w[44]]/8 + 
    dlog[w[46]]/8, dlog[w[44]]/16 - dlog[w[46]]/16, -dlog[w[47]]/16, 
   -dlog[w[43]]/16 + dlog[w[44]]/8 + dlog[w[45]]/16, 
   dlog[w[40]]/16 - dlog[w[43]]/16 + dlog[w[44]]/8, 
   -dlog[w[40]]/16 + dlog[w[43]]/16 + dlog[w[44]]/16 - dlog[w[45]]/16, 0, 0, 
   dlog[w[43]]/64 - (3*dlog[w[44]])/64 - dlog[w[45]]/64 + (3*dlog[w[46]])/64, 
   (3*dlog[w[43]])/32 - dlog[w[44]]/32 - (3*dlog[w[45]])/32 + dlog[w[46]]/32, 
   -dlog[w[44]]/32 + dlog[w[46]]/32, dlog[w[40]]/16 + dlog[w[46]]/16, 
   dlog[w[40]]/32 + dlog[w[43]]/32, -dlog[w[40]]/16 + dlog[w[44]]/16, 0, 
   -dlog[w[40]]/16 + dlog[w[43]]/16, -dlog[w[43]]/16 + dlog[w[45]]/16, 
   -dlog[w[40]]/8 + dlog[w[43]]/16 + dlog[w[44]]/16 - dlog[w[45]]/16 - 
    dlog[w[46]]/16, -dlog[w[40]]/8 + dlog[w[43]]/16 + dlog[w[44]]/16 - 
    dlog[w[45]]/16 - dlog[w[46]]/16, dlog[w[40]]/8, 
   dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[45]]/32 + 
    dlog[w[46]]/32, -dlog[w[40]]/8 + (3*dlog[w[43]])/64 - dlog[w[44]]/64 - 
    (3*dlog[w[45]])/64 + dlog[w[46]]/64, dlog[w[40]]/8 - dlog[w[43]]/16 - 
    dlog[w[44]]/16 + dlog[w[45]]/16 + dlog[w[46]]/16, 0, 
   -dlog[w[43]]/16 + dlog[w[44]]/4 + dlog[w[45]]/16 - dlog[w[46]]/8, 
   (5*dlog[w[43]])/32 - (5*dlog[w[44]])/32 - dlog[w[45]]/32 + 
    (5*dlog[w[46]])/32, -dlog[w[40]]/8 + dlog[w[43]]/16 + dlog[w[44]]/16 - 
    dlog[w[45]]/16 - dlog[w[46]]/16, 0, 0, 0, (3*dlog[w[43]])/16 - 
    (5*dlog[w[44]])/16 - (3*dlog[w[45]])/16 + (3*dlog[w[46]])/16, 
   (-5*dlog[w[43]])/16 + (3*dlog[w[44]])/16 + (3*dlog[w[45]])/16 - 
    (3*dlog[w[46]])/16, 0, 0, (-3*dlog[w[43]])/64 + dlog[w[44]]/64 + 
    (3*dlog[w[45]])/64 - dlog[w[46]]/64, -dlog[w[43]]/32 + 
    (3*dlog[w[44]])/32 + dlog[w[45]]/32 - (3*dlog[w[46]])/32, 
   dlog[w[43]]/16 + dlog[w[44]]/16 - dlog[w[45]]/16 - dlog[w[46]]/16, 
   dlog[w[43]]/16 - dlog[w[44]]/16 - dlog[w[45]]/16 + dlog[w[46]]/16, 
   -dlog[w[43]]/16 - dlog[w[44]]/16 + dlog[w[45]]/16 + dlog[w[46]]/16, 
   dlog[w[43]]/16 - dlog[w[44]]/16 - dlog[w[45]]/16 + dlog[w[46]]/16, 
   dlog[w[43]]/16 - dlog[w[44]]/16 - dlog[w[45]]/16 + dlog[w[46]]/16, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[47]]/16, (-3*dlog[w[40]])/4 + (9*dlog[w[43]])/16 + 
    (15*dlog[w[44]])/32 - (9*dlog[w[45]])/16 - (9*dlog[w[46]])/32, 
   dlog[w[2]] - dlog[w[12]] - dlog[w[22]] + dlog[w[23]] + dlog[w[24]] - 
    dlog[w[25]], dlog[w[41]]/16 - (3*dlog[w[43]])/16, 0, 0, 0, 0, 
   -dlog[w[41]]/8 + (3*dlog[w[43]])/8, -dlog[w[41]]/8 + (3*dlog[w[43]])/8, 0, 
   dlog[w[41]]/8 - (3*dlog[w[43]])/8, 0, 0, 0, 0, 
   -dlog[w[43]]/32 - dlog[w[44]]/64 + dlog[w[45]]/32 - dlog[w[46]]/64, 0, 0, 
   dlog[w[43]]/16 + dlog[w[44]]/32 + dlog[w[45]]/16 - dlog[w[46]]/32, 
   (-7*dlog[w[43]])/32 + (3*dlog[w[44]])/32 + (7*dlog[w[45]])/32 - 
    (3*dlog[w[46]])/32, (3*dlog[w[43]])/32 - (5*dlog[w[44]])/32 - 
    (3*dlog[w[45]])/32 + (5*dlog[w[46]])/32, dlog[w[40]]/4 - dlog[w[43]]/8 - 
    (3*dlog[w[44]])/16 + dlog[w[45]]/8 + dlog[w[46]]/8, 0, 0, dlog[w[47]]/16, 
   dlog[w[43]]/16 - dlog[w[45]]/16, 0, (-5*dlog[w[43]])/64 - 
    (7*dlog[w[44]])/64 + (5*dlog[w[45]])/64 + (7*dlog[w[46]])/64, 
   -dlog[w[43]]/8 - dlog[w[44]]/32 + dlog[w[45]]/8, 0, 
   dlog[w[43]]/16 + dlog[w[44]]/32 - dlog[w[45]]/16 - dlog[w[46]]/16, 0, 
   -dlog[w[41]]/16 + (3*dlog[w[43]])/16 - dlog[w[45]]/8, 
   dlog[w[41]]/16 - dlog[w[43]]/8 - dlog[w[44]]/16 + dlog[w[45]]/16 + 
    dlog[w[46]]/16, 0, 0, 0, 0, 0, 0, 0, dlog[w[44]]/32, 
   dlog[w[41]]/16 + dlog[w[43]]/16 + dlog[w[44]]/16, 
   -dlog[w[43]]/64 + dlog[w[44]]/64 + dlog[w[45]]/64 - dlog[w[46]]/64, 
   -dlog[w[41]]/16 - (5*dlog[w[43]])/32 - dlog[w[44]]/32 + 
    (3*dlog[w[45]])/32 + dlog[w[46]]/32, 0, 0, 0, 0, 
   -dlog[w[41]]/16 + dlog[w[43]]/16, 0, 0, dlog[w[40]]/8 - dlog[w[43]]/16 - 
    dlog[w[44]]/16 + dlog[w[45]]/16 + dlog[w[46]]/16, 
   dlog[w[40]]/8 - dlog[w[43]]/16 - dlog[w[44]]/16 + dlog[w[45]]/16 + 
    dlog[w[46]]/16, -dlog[w[40]]/8, -dlog[w[40]]/16 + dlog[w[43]]/32 + 
    dlog[w[44]]/32 - dlog[w[45]]/32 - dlog[w[46]]/32, 
   dlog[w[40]]/8 - (3*dlog[w[43]])/64 + dlog[w[44]]/64 + (3*dlog[w[45]])/64 - 
    dlog[w[46]]/64, -dlog[w[40]]/8 + dlog[w[43]]/16 + dlog[w[44]]/16 - 
    dlog[w[45]]/16 - dlog[w[46]]/16, 0, dlog[w[43]]/16 - dlog[w[44]]/4 - 
    dlog[w[45]]/16 + dlog[w[46]]/8, (-5*dlog[w[43]])/32 + 
    (5*dlog[w[44]])/32 + dlog[w[45]]/32 - (5*dlog[w[46]])/32, 
   dlog[w[40]]/8 - dlog[w[43]]/16 - dlog[w[44]]/16 + dlog[w[45]]/16 + 
    dlog[w[46]]/16, 0, 0, 0, (-3*dlog[w[43]])/16 + (5*dlog[w[44]])/16 + 
    (3*dlog[w[45]])/16 - (3*dlog[w[46]])/16, (5*dlog[w[43]])/16 - 
    (3*dlog[w[44]])/16 - (3*dlog[w[45]])/16 + (3*dlog[w[46]])/16, 0, 0, 
   (3*dlog[w[43]])/64 - dlog[w[44]]/64 - (3*dlog[w[45]])/64 + dlog[w[46]]/64, 
   dlog[w[43]]/32 - (3*dlog[w[44]])/32 - dlog[w[45]]/32 + (3*dlog[w[46]])/32, 
   -dlog[w[43]]/16 - dlog[w[44]]/16 + dlog[w[45]]/16 + dlog[w[46]]/16, 
   -dlog[w[43]]/16 + dlog[w[44]]/16 + dlog[w[45]]/16 - dlog[w[46]]/16, 
   dlog[w[43]]/16 + dlog[w[44]]/16 - dlog[w[45]]/16 - dlog[w[46]]/16, 
   -dlog[w[43]]/16 + dlog[w[44]]/16 + dlog[w[45]]/16 - dlog[w[46]]/16, 
   -dlog[w[43]]/16 + dlog[w[44]]/16 + dlog[w[45]]/16 - dlog[w[46]]/16, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -4*dlog[w[3]] - 2*dlog[w[5]] + 2*dlog[w[23]], 
   -2*dlog[w[33]] - 2*dlog[w[37]], -2*dlog[w[33]] - 2*dlog[w[37]], 
   -24*dlog[w[1]] - (43*dlog[w[2]])/2 + 64*dlog[w[3]] + (79*dlog[w[5]])/2 + 
    66*dlog[w[6]] + 12*dlog[w[7]] - 9*dlog[w[8]] + (3*dlog[w[12]])/2 - 
    (85*dlog[w[13]])/2 + 50*dlog[w[15]] - (99*dlog[w[22]])/2 + 
    (59*dlog[w[23]])/2, -16*dlog[w[41]] - 16*dlog[w[44]], 
   -dlog[w[2]] + dlog[w[5]] - 3*dlog[w[6]] - 2*dlog[w[8]] - 3*dlog[w[12]] + 
    3*dlog[w[22]] + dlog[w[25]], -4*dlog[w[2]] - 12*dlog[w[3]] - 
    6*dlog[w[5]] - 8*dlog[w[6]] + 10*dlog[w[13]] - 8*dlog[w[15]] + 
    6*dlog[w[22]], 2*dlog[w[2]] + 4*dlog[w[3]] + 2*dlog[w[5]] + 
    2*dlog[w[8]] - 2*dlog[w[13]] + 4*dlog[w[15]] - 4*dlog[w[22]], 
   4*dlog[w[1]] + 4*dlog[w[2]] + 8*dlog[w[3]] + 4*dlog[w[5]] - 2*dlog[w[6]] - 
    4*dlog[w[13]] + 8*dlog[w[15]] - 8*dlog[w[22]] + 2*dlog[w[23]], 
   -4*dlog[w[2]] - 24*dlog[w[3]] - 16*dlog[w[5]] - 8*dlog[w[6]] + 
    24*dlog[w[13]] - 32*dlog[w[15]] - 4*dlog[w[18]] + 20*dlog[w[22]] - 
    4*dlog[w[23]], 10*dlog[w[1]] + 2*dlog[w[2]] - 32*dlog[w[3]] - 
    18*dlog[w[5]] + 16*dlog[w[6]] + 4*dlog[w[8]] + 6*dlog[w[12]] - 
    6*dlog[w[22]] + 6*dlog[w[23]] - 2*dlog[w[25]], 
   142*dlog[w[2]] + 32*dlog[w[3]] + 14*dlog[w[5]] + 46*dlog[w[6]] + 
    8*dlog[w[8]] + 6*dlog[w[12]] - 120*dlog[w[13]] + 96*dlog[w[15]] - 
    26*dlog[w[22]] - 2*dlog[w[25]], -10*dlog[w[1]] - 72*dlog[w[2]] + 
    88*dlog[w[3]] + 44*dlog[w[5]] - 6*dlog[w[6]] + 12*dlog[w[13]] + 
    16*dlog[w[15]] + 4*dlog[w[18]] - 36*dlog[w[22]] + 2*dlog[w[23]], 
   -6*dlog[w[2]] - 8*dlog[w[3]] - 2*dlog[w[5]] - 6*dlog[w[6]] - 
    8*dlog[w[8]] - 6*dlog[w[12]] + 4*dlog[w[13]] - 8*dlog[w[15]] + 
    14*dlog[w[22]] + 2*dlog[w[25]], 2*dlog[w[33]] + 2*dlog[w[37]], 
   2*dlog[w[1]] + 8*dlog[w[3]] + 4*dlog[w[5]] - 2*dlog[w[6]] - 4*dlog[w[8]] + 
    4*dlog[w[13]] - 4*dlog[w[18]] - 2*dlog[w[23]], 
   -2*dlog[w[1]] + 8*dlog[w[3]] + 4*dlog[w[5]] - 6*dlog[w[6]] - 
    4*dlog[w[8]] + 2*dlog[w[23]], -4*dlog[w[1]] - 12*dlog[w[2]] + 
    4*dlog[w[3]] + 4*dlog[w[5]] - 8*dlog[w[6]] - 4*dlog[w[8]] + 
    4*dlog[w[15]] + 4*dlog[w[23]], 4*dlog[w[1]] + (71*dlog[w[2]])/4 - 
    10*dlog[w[3]] - (25*dlog[w[5]])/4 + (5*dlog[w[6]])/2 + (3*dlog[w[8]])/2 - 
    dlog[w[12]]/4 - (9*dlog[w[13]])/4 - 3*dlog[w[15]] + (19*dlog[w[22]])/4 - 
    (15*dlog[w[23]])/4, 2*dlog[w[1]] + 4*dlog[w[2]] + 2*dlog[w[6]] - 
    2*dlog[w[23]], -dlog[w[1]] - 2*dlog[w[2]] - 10*dlog[w[3]] - 
    4*dlog[w[5]] + 4*dlog[w[6]] + 9*dlog[w[8]] + 2*dlog[w[22]], 
   5*dlog[w[1]] + dlog[w[2]]/2 - 10*dlog[w[3]] - (11*dlog[w[5]])/2 + 
    8*dlog[w[6]] + (3*dlog[w[12]])/2 - (3*dlog[w[13]])/2 - dlog[w[22]]/2 - 
    dlog[w[23]]/2, -5*dlog[w[1]] - 3*dlog[w[2]] + 4*dlog[w[3]] + 
    7*dlog[w[5]] - 8*dlog[w[6]] - 10*dlog[w[8]] - 9*dlog[w[13]] + 
    8*dlog[w[15]] + 8*dlog[w[22]], 3*dlog[w[1]] - 3*dlog[w[2]] - 
    6*dlog[w[3]] - (3*dlog[w[5]])/2 - (3*dlog[w[6]])/2 - 3*dlog[w[8]] + 
    (3*dlog[w[12]])/2 + (9*dlog[w[13]])/2 - 3*dlog[w[22]] + 3*dlog[w[23]], 
   4*dlog[w[1]] + 42*dlog[w[2]] + 4*dlog[w[3]] + 9*dlog[w[5]] + 
    14*dlog[w[6]] - 4*dlog[w[7]] - 2*dlog[w[8]] - 27*dlog[w[13]] + 
    14*dlog[w[15]] - 3*dlog[w[22]] - 4*dlog[w[23]], 
   4*dlog[w[33]] + 4*dlog[w[37]], 2*dlog[w[1]] + 2*dlog[w[2]] + 
    4*dlog[w[3]] + 4*dlog[w[6]] + 4*dlog[w[8]] - 2*dlog[w[22]] - 
    4*dlog[w[23]], -10*dlog[w[33]] - 10*dlog[w[37]], 
   -2*dlog[w[1]] + dlog[w[2]] + 4*dlog[w[3]] + dlog[w[5]] + 4*dlog[w[6]] + 
    2*dlog[w[8]] + dlog[w[12]] - 3*dlog[w[13]] + dlog[w[22]] - 3*dlog[w[23]], 
   2*dlog[w[2]] - 8*dlog[w[3]] - 4*dlog[w[5]] + 4*dlog[w[6]] + 6*dlog[w[8]] - 
    2*dlog[w[22]], (7*dlog[w[1]])/2 + (11*dlog[w[2]])/2 - 3*dlog[w[3]] + 
    dlog[w[5]]/4 - (11*dlog[w[6]])/4 - dlog[w[7]] + (9*dlog[w[8]])/2 - 
    (9*dlog[w[12]])/4 + (9*dlog[w[13]])/4 - (5*dlog[w[22]])/2 - 
    (5*dlog[w[23]])/2, 4*dlog[w[1]] + 15*dlog[w[2]] - 14*dlog[w[3]] - 
    (11*dlog[w[5]])/2 + 11*dlog[w[6]] - 3*dlog[w[8]] - (23*dlog[w[13]])/2 + 
    3*dlog[w[15]] - (3*dlog[w[22]])/2 + 6*dlog[w[23]], 
   dlog[w[1]] + 13*dlog[w[2]] - 10*dlog[w[3]] - 8*dlog[w[5]] + 9*dlog[w[6]] + 
    3*dlog[w[8]] - 8*dlog[w[13]] + 3*dlog[w[22]] + dlog[w[23]], 
   -2*dlog[w[1]] - 11*dlog[w[2]] + 6*dlog[w[3]] + (5*dlog[w[5]])/2 + 
    3*dlog[w[6]] + dlog[w[8]] + (9*dlog[w[13]])/2 - dlog[w[15]] - 
    (7*dlog[w[22]])/2 + 2*dlog[w[23]], 0, -4*dlog[w[1]] - 3*dlog[w[2]] + 
    16*dlog[w[3]] + 7*dlog[w[5]] - dlog[w[6]] + dlog[w[12]] + 3*dlog[w[22]] - 
    6*dlog[w[23]] - dlog[w[25]], 2*dlog[w[1]] + 7*dlog[w[2]] + dlog[w[5]] - 
    5*dlog[w[6]] - dlog[w[12]] + dlog[w[22]] - 4*dlog[w[23]] + dlog[w[25]], 
   -4*dlog[w[1]] - 8*dlog[w[2]] - 24*dlog[w[3]] - 6*dlog[w[5]] - 
    4*dlog[w[6]] - 4*dlog[w[8]] + 2*dlog[w[13]] + 6*dlog[w[22]] + 
    8*dlog[w[23]], -4*dlog[w[1]] - 6*dlog[w[2]] - 2*dlog[w[8]] + 
    6*dlog[w[22]], 2*dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[22]], 
   -2*dlog[w[33]] - 2*dlog[w[37]], -10*dlog[w[2]] + 8*dlog[w[3]] + 
    4*dlog[w[5]] + 2*dlog[w[6]] + 4*dlog[w[13]] - 6*dlog[w[22]] + 
    2*dlog[w[23]], -10*dlog[w[2]] + 8*dlog[w[3]] + 8*dlog[w[5]] - 
    4*dlog[w[6]] - 2*dlog[w[8]] + 8*dlog[w[13]] - 4*dlog[w[15]] - 
    6*dlog[w[22]], 2*dlog[w[2]] + 4*dlog[w[3]] + 2*dlog[w[5]] + 
    2*dlog[w[6]] - 2*dlog[w[13]] - 2*dlog[w[23]], 
   -dlog[w[2]] + 2*dlog[w[3]] + (3*dlog[w[5]])/2 - dlog[w[6]] - dlog[w[8]] - 
    dlog[w[13]]/2 + dlog[w[15]] - dlog[w[22]]/2, 
   -5*dlog[w[2]] + 4*dlog[w[3]] + 4*dlog[w[5]] - 5*dlog[w[6]] - 
    6*dlog[w[8]] + dlog[w[12]] - dlog[w[13]] + 6*dlog[w[15]] + dlog[w[25]], 
   (-3*dlog[w[1]])/2 - dlog[w[2]]/2 + dlog[w[3]] + dlog[w[5]]/4 + 
    dlog[w[6]]/4 + dlog[w[8]]/2 - dlog[w[12]]/4 - (3*dlog[w[13]])/4 + 
    (3*dlog[w[22]])/2 - dlog[w[23]]/2, -dlog[w[1]] + 4*dlog[w[2]] + 
    6*dlog[w[3]] + dlog[w[5]]/2 + (5*dlog[w[6]])/2 + 3*dlog[w[8]] - 
    dlog[w[12]]/2 - (9*dlog[w[13]])/2 + 2*dlog[w[22]] - 3*dlog[w[23]] - 
    dlog[w[25]], -dlog[w[1]] - dlog[w[2]] + dlog[w[22]], 
   -2*dlog[w[1]] + 2*dlog[w[2]] + 4*dlog[w[3]] + 2*dlog[w[5]] - 
    2*dlog[w[13]], -dlog[w[2]] - 2*dlog[w[3]] + dlog[w[8]] + dlog[w[22]], 
   4*dlog[w[3]] + 2*dlog[w[5]] - 2*dlog[w[13]] + 4*dlog[w[15]] - 
    2*dlog[w[22]], -dlog[w[2]] - dlog[w[5]] + dlog[w[6]] + dlog[w[12]] + 
    dlog[w[22]] - dlog[w[25]], -2*dlog[w[2]] - 2*dlog[w[8]] + 2*dlog[w[22]], 
   -2*dlog[w[2]] + 2*dlog[w[6]] - 2*dlog[w[22]] + 2*dlog[w[23]], 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 4*dlog[w[6]] - 2*dlog[w[7]] + 
    4*dlog[w[15]] - 2*dlog[w[23]], 2*dlog[w[1]] + 2*dlog[w[2]] + 
    2*dlog[w[5]] - 4*dlog[w[6]] - 2*dlog[w[7]] + 4*dlog[w[15]] - 
    2*dlog[w[23]], 4*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] + 2*dlog[w[7]] - 
    6*dlog[w[8]] + dlog[w[12]] + dlog[w[13]] - 4*dlog[w[15]], 
   -dlog[w[1]] - dlog[w[2]] - dlog[w[5]] + 2*dlog[w[6]] + dlog[w[7]] - 
    2*dlog[w[15]] + dlog[w[23]], dlog[w[1]]/2 - 6*dlog[w[2]] - dlog[w[3]] + 
    (5*dlog[w[5]])/4 - (13*dlog[w[6]])/4 - (3*dlog[w[8]])/2 + 
    (3*dlog[w[12]])/4 + (9*dlog[w[13]])/4 + 4*dlog[w[15]] + 3*dlog[w[22]] - 
    2*dlog[w[23]], -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 
    4*dlog[w[6]] + 2*dlog[w[7]] - 4*dlog[w[15]] + 2*dlog[w[23]], 0, 
   4*dlog[w[1]] - 7*dlog[w[2]] - 14*dlog[w[3]] - (7*dlog[w[5]])/2 - 
    (11*dlog[w[6]])/2 - 2*dlog[w[7]] + 7*dlog[w[8]] - (3*dlog[w[12]])/2 + 
    (41*dlog[w[13]])/2 - 12*dlog[w[15]] - 6*dlog[w[22]] + 2*dlog[w[23]], 
   -5*dlog[w[1]] - 2*dlog[w[2]] + 6*dlog[w[3]] + dlog[w[5]]/2 + 
    (11*dlog[w[6]])/2 + dlog[w[7]] + dlog[w[8]] - (5*dlog[w[12]])/2 - 
    (9*dlog[w[13]])/2 - 4*dlog[w[15]] + 6*dlog[w[22]] - dlog[w[23]], 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 4*dlog[w[6]] - 2*dlog[w[7]] + 
    4*dlog[w[15]] - 2*dlog[w[23]], 0, 0, 16*dlog[w[2]] + 12*dlog[w[6]] - 
    12*dlog[w[13]], -6*dlog[w[1]] + 14*dlog[w[2]] + 20*dlog[w[3]] + 
    7*dlog[w[5]] + 9*dlog[w[6]] - 2*dlog[w[8]] - dlog[w[12]] - 
    25*dlog[w[13]] + 8*dlog[w[15]] + 8*dlog[w[22]] - 6*dlog[w[23]], 
   6*dlog[w[1]] - 6*dlog[w[2]] - 12*dlog[w[3]] - 3*dlog[w[5]] - dlog[w[6]] - 
    6*dlog[w[8]] + 5*dlog[w[12]] + 9*dlog[w[13]] - 8*dlog[w[22]] + 
    6*dlog[w[23]], 0, 0, dlog[w[1]]/2 - 7*dlog[w[3]] - (9*dlog[w[5]])/4 + 
    (5*dlog[w[6]])/4 - dlog[w[8]]/2 + dlog[w[12]]/4 + (3*dlog[w[13]])/4 - 
    dlog[w[22]] + 3*dlog[w[23]], -dlog[w[1]] - 2*dlog[w[2]] - 14*dlog[w[3]] - 
    (11*dlog[w[5]])/2 - dlog[w[6]]/2 + 5*dlog[w[8]] - dlog[w[12]]/2 + 
    (9*dlog[w[13]])/2 - 2*dlog[w[22]] + 4*dlog[w[23]], 
   2*dlog[w[1]] + 6*dlog[w[2]] + 4*dlog[w[3]] + dlog[w[5]] + dlog[w[6]] + 
    2*dlog[w[8]] - dlog[w[12]] - 3*dlog[w[13]] - 2*dlog[w[22]] - 
    2*dlog[w[23]], -2*dlog[w[1]] + 4*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 
    2*dlog[w[7]] - 2*dlog[w[8]] + dlog[w[12]] - 3*dlog[w[13]] + 
    4*dlog[w[22]] - 2*dlog[w[23]], -2*dlog[w[1]] - 4*dlog[w[2]] + 
    4*dlog[w[3]] - dlog[w[5]] + 5*dlog[w[6]] + 2*dlog[w[7]] - 2*dlog[w[8]] + 
    dlog[w[12]] - 3*dlog[w[13]] + 2*dlog[w[23]], 
   -2*dlog[w[1]] + 4*dlog[w[2]] + 8*dlog[w[3]] + 2*dlog[w[5]] + 
    2*dlog[w[6]] - 6*dlog[w[13]] + 2*dlog[w[22]] - 2*dlog[w[23]], 
   -2*dlog[w[1]] + 2*dlog[w[2]] + 4*dlog[w[3]] + dlog[w[5]] + dlog[w[6]] + 
    2*dlog[w[8]] - dlog[w[12]] - 3*dlog[w[13]] + 2*dlog[w[22]] - 
    2*dlog[w[23]], 0, 0, 0, 0, 0, 0, 0, -2*dlog[w[1]] + 8*dlog[w[3]] - 
    2*dlog[w[6]] - 2*dlog[w[23]], -2*dlog[w[33]] - 2*dlog[w[37]], 0, 0, 
   -4*dlog[w[1]] + 4*dlog[w[2]] - 8*dlog[w[3]] - 4*dlog[w[5]] + 
    4*dlog[w[6]] + 8*dlog[w[8]] - 4*dlog[w[13]] + 4*dlog[w[18]], 
   2*dlog[w[2]] + 2*dlog[w[6]] + 2*dlog[w[8]] - 2*dlog[w[13]], 
   4*dlog[w[1]] - 4*dlog[w[2]] + 4*dlog[w[3]] + 4*dlog[w[5]] - 4*dlog[w[6]] - 
    8*dlog[w[8]] + 4*dlog[w[15]], -4*dlog[w[1]] + 4*dlog[w[8]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, dlog[w[33]]/4 - dlog[w[34]]/4 - dlog[w[37]]/4 - 
    dlog[w[38]]/4, (-15*dlog[w[1]])/4 - 3*dlog[w[2]] + (3*dlog[w[4]])/4 + 
    (3*dlog[w[5]])/2 - (3*dlog[w[6]])/2 + (3*dlog[w[9]])/4 - 
    (59*dlog[w[12]])/8 - (3*dlog[w[13]])/8 + 7*dlog[w[14]] + 
    (15*dlog[w[23]])/8 + (9*dlog[w[24]])/8, -4*dlog[w[45]] - 4*dlog[w[46]], 
   dlog[w[12]] - dlog[w[14]], dlog[w[2]]/2 - dlog[w[4]]/2 + dlog[w[9]]/2 - 
    dlog[w[13]]/2, 0, 0, dlog[w[2]] - dlog[w[4]] + dlog[w[9]] - dlog[w[13]], 
   -2*dlog[w[12]] + 2*dlog[w[14]], -dlog[w[2]] + dlog[w[4]] - dlog[w[9]] - 
    10*dlog[w[12]] + dlog[w[13]] + 10*dlog[w[14]], 
   -dlog[w[2]] + dlog[w[4]] - dlog[w[9]] + dlog[w[13]], 
   2*dlog[w[12]] - 2*dlog[w[14]], 0, 0, 0, 0, dlog[w[1]]/8 - dlog[w[4]]/8 - 
    dlog[w[9]]/8 + dlog[w[12]]/16 + dlog[w[13]]/16 - dlog[w[23]]/16 + 
    dlog[w[24]]/16, 0, 0, dlog[w[1]]/4 - dlog[w[4]]/4 - dlog[w[9]]/4 - 
    (3*dlog[w[12]])/8 + dlog[w[13]]/8 + dlog[w[14]]/2 - dlog[w[23]]/8 + 
    dlog[w[24]]/8, (5*dlog[w[1]])/4 + dlog[w[2]]/4 - (3*dlog[w[5]])/8 + 
    (5*dlog[w[6]])/8 - (3*dlog[w[9]])/2 + (3*dlog[w[13]])/4 - dlog[w[22]]/4 - 
    (5*dlog[w[23]])/8 + (3*dlog[w[24]])/8, (-3*dlog[w[1]])/4 + dlog[w[2]]/4 + 
    (3*dlog[w[4]])/4 - dlog[w[5]]/4 + (3*dlog[w[9]])/4 - (3*dlog[w[12]])/8 - 
    (3*dlog[w[13]])/8 + dlog[w[22]]/4 + (3*dlog[w[23]])/8 - 
    (5*dlog[w[24]])/8, dlog[w[1]] + dlog[w[2]] - dlog[w[5]]/2 + 
    dlog[w[6]]/2 - (5*dlog[w[12]])/2 + (5*dlog[w[14]])/2 - dlog[w[23]]/2 - 
    dlog[w[24]]/2, 0, 0, dlog[w[33]]/4 - dlog[w[34]]/4 - dlog[w[37]]/4 - 
    dlog[w[38]]/4, dlog[w[4]]/2 - dlog[w[5]]/4 + dlog[w[6]]/4 - 
    dlog[w[9]]/2 - dlog[w[12]]/4 + dlog[w[13]]/4, 0, 
   (5*dlog[w[1]])/8 + dlog[w[2]] - (9*dlog[w[4]])/8 - dlog[w[5]]/2 - 
    dlog[w[7]]/4 + (3*dlog[w[9]])/8 + (9*dlog[w[12]])/16 - 
    (3*dlog[w[13]])/16 + dlog[w[22]]/2 - (5*dlog[w[23]])/16 - 
    (7*dlog[w[24]])/16, 0, 0, -dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[5]]/4 - 
    dlog[w[6]]/4 + dlog[w[23]]/4 + dlog[w[24]]/4, 0, 0, 
   dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[5]]/4 + dlog[w[6]]/4 - 
    dlog[w[23]]/4 - dlog[w[24]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/8 - dlog[w[4]]/8 - dlog[w[9]]/8 + dlog[w[12]]/16 + 
    dlog[w[13]]/16 - dlog[w[23]]/16 + dlog[w[24]]/16, 
   (3*dlog[w[1]])/4 + dlog[w[2]]/2 + dlog[w[4]]/4 - dlog[w[5]]/2 + 
    dlog[w[6]]/2 - (3*dlog[w[9]])/4 - dlog[w[12]]/8 + (3*dlog[w[13]])/8 - 
    (3*dlog[w[23]])/8 - dlog[w[24]]/8, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[5]]/4 + dlog[w[6]]/4 - 
    dlog[w[23]]/4 - dlog[w[24]]/4, dlog[w[1]]/2 + dlog[w[2]]/2 - 
    dlog[w[5]]/4 + dlog[w[6]]/4 - dlog[w[23]]/4 - dlog[w[24]]/4, 
   dlog[w[4]]/2 - dlog[w[5]]/4 + dlog[w[6]]/4 - dlog[w[9]]/2 - 
    dlog[w[12]]/4 + dlog[w[13]]/4, -dlog[w[1]]/4 - dlog[w[2]]/4 + 
    dlog[w[5]]/8 - dlog[w[6]]/8 + dlog[w[23]]/8 + dlog[w[24]]/8, 
   dlog[w[1]]/8 - dlog[w[2]]/2 + (3*dlog[w[4]])/8 + (3*dlog[w[5]])/4 - 
    dlog[w[6]]/4 + dlog[w[7]]/2 + (3*dlog[w[9]])/8 - (3*dlog[w[12]])/16 - 
    (3*dlog[w[13]])/16 - dlog[w[22]]/2 - dlog[w[23]]/16 + dlog[w[24]]/16, 
   -dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[5]]/4 - dlog[w[6]]/4 + 
    dlog[w[12]]/4 - dlog[w[14]]/4 + dlog[w[23]]/4 + dlog[w[24]]/4, 
   (-3*dlog[w[12]])/4 + (3*dlog[w[14]])/4, -dlog[w[1]]/2 + (3*dlog[w[2]])/4 - 
    (3*dlog[w[4]])/4 - dlog[w[5]]/8 - dlog[w[6]]/8 - dlog[w[7]]/2 + 
    (7*dlog[w[9]])/4 + (3*dlog[w[12]])/8 - (7*dlog[w[13]])/8 + 
    dlog[w[22]]/4 + dlog[w[23]]/4 - dlog[w[24]]/2, 
   dlog[w[1]]/4 - (3*dlog[w[2]])/4 - dlog[w[4]]/4 + dlog[w[5]]/2 - 
    dlog[w[6]]/4 + dlog[w[7]]/4 - (3*dlog[w[9]])/4 + (9*dlog[w[12]])/8 + 
    (3*dlog[w[13]])/8 - dlog[w[14]] - dlog[w[22]]/4 - dlog[w[23]]/8 + 
    (5*dlog[w[24]])/8, dlog[w[1]]/2 + dlog[w[2]] - dlog[w[4]]/2 - 
    dlog[w[5]]/4 + dlog[w[6]]/4 + dlog[w[9]]/2 - dlog[w[13]]/2 - 
    dlog[w[23]]/4 - dlog[w[24]]/4, -dlog[w[2]]/2 + dlog[w[4]]/2 - 
    dlog[w[9]]/2 + dlog[w[13]]/2, -dlog[w[12]] + dlog[w[14]], 0, 
   (3*dlog[w[1]])/2 - dlog[w[4]]/2 - dlog[w[5]]/2 + dlog[w[6]]/2 - 
    (5*dlog[w[9]])/2 + dlog[w[12]]/4 + (5*dlog[w[13]])/4 - 
    (3*dlog[w[23]])/4 + (3*dlog[w[24]])/4, (-3*dlog[w[1]])/2 + 
    (3*dlog[w[4]])/2 + (3*dlog[w[9]])/2 - (7*dlog[w[12]])/4 - 
    (3*dlog[w[13]])/4 + dlog[w[14]] + (3*dlog[w[23]])/4 - (3*dlog[w[24]])/4, 
   -dlog[w[12]]/4 + dlog[w[14]]/4, -dlog[w[2]]/2 + dlog[w[4]]/2 - 
    dlog[w[9]]/2 - dlog[w[12]]/2 + dlog[w[13]]/2 + dlog[w[14]]/2, 
   -dlog[w[1]]/8 + dlog[w[4]]/8 + dlog[w[9]]/8 - dlog[w[12]]/16 - 
    dlog[w[13]]/16 + dlog[w[23]]/16 - dlog[w[24]]/16, 
   (-3*dlog[w[1]])/4 + dlog[w[4]]/4 + (5*dlog[w[9]])/4 + dlog[w[10]] + 
    dlog[w[12]]/8 - (7*dlog[w[13]])/8 - dlog[w[23]]/8 - (3*dlog[w[24]])/8, 
   dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[4]]/2 - dlog[w[5]]/2 - dlog[w[9]]/2 + 
    dlog[w[12]]/4 + dlog[w[13]]/4 + dlog[w[22]]/2 - dlog[w[23]]/4 - 
    dlog[w[24]]/4, dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[4]]/2 + 
    dlog[w[5]]/2 + dlog[w[7]]/2 - dlog[w[9]]/2 - dlog[w[12]]/4 + 
    dlog[w[13]]/4 - dlog[w[22]]/2 - dlog[w[23]]/4 + dlog[w[24]]/4, 
   -dlog[w[1]]/2 - dlog[w[2]] + dlog[w[4]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[7]]/2 - dlog[w[9]]/2 - dlog[w[12]]/4 + dlog[w[13]]/4 + 
    dlog[w[23]]/4 + dlog[w[24]]/4, dlog[w[1]]/2 - dlog[w[5]]/4 + 
    dlog[w[6]]/4 - dlog[w[9]] + dlog[w[13]]/2 - dlog[w[23]]/4 + 
    dlog[w[24]]/4, dlog[w[1]]/2 - dlog[w[4]]/2 - dlog[w[9]]/2 + 
    dlog[w[12]]/4 + dlog[w[13]]/4 - dlog[w[23]]/4 + dlog[w[24]]/4, 
   -dlog[w[2]]/2 + dlog[w[4]]/2 - dlog[w[9]]/2 + dlog[w[13]]/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*dlog[w[33]])/4 + (3*dlog[w[34]])/4 + dlog[w[37]]/4 - 
    (3*dlog[w[38]])/4, (-3*dlog[w[1]])/4 - 3*dlog[w[2]] - (3*dlog[w[3]])/4 - 
    (9*dlog[w[5]])/2 + (9*dlog[w[6]])/2 - (3*dlog[w[8]])/4 + 
    (9*dlog[w[12]])/8 - (59*dlog[w[13]])/8 + (17*dlog[w[15]])/2 - 
    (15*dlog[w[23]])/8 + (27*dlog[w[24]])/8, 4*dlog[w[45]] - 12*dlog[w[46]], 
   dlog[w[2]]/2 - dlog[w[3]]/2 + dlog[w[8]]/2 - dlog[w[12]]/2, 
   dlog[w[13]] - dlog[w[15]], 0, 0, 2*dlog[w[13]] - 2*dlog[w[15]], 
   -dlog[w[2]] + dlog[w[3]] - dlog[w[8]] + dlog[w[12]], 
   -dlog[w[2]] + dlog[w[3]] - dlog[w[8]] + dlog[w[12]] - 10*dlog[w[13]] + 
    10*dlog[w[15]], -2*dlog[w[13]] + 2*dlog[w[15]], 
   dlog[w[2]] - dlog[w[3]] + dlog[w[8]] - dlog[w[12]], 0, 0, 0, 0, 
   (-3*dlog[w[1]])/8 + dlog[w[3]]/8 + dlog[w[8]]/8 - (3*dlog[w[12]])/16 + 
    dlog[w[13]]/16 - dlog[w[15]]/4 + dlog[w[23]]/16 + (3*dlog[w[24]])/16, 0, 
   0, (-3*dlog[w[1]])/4 + dlog[w[3]]/4 + dlog[w[8]]/4 - (3*dlog[w[12]])/8 - 
    (3*dlog[w[13]])/8 + dlog[w[23]]/8 + (3*dlog[w[24]])/8, 
   (-11*dlog[w[1]])/4 + dlog[w[2]]/4 + (3*dlog[w[3]])/2 + (9*dlog[w[5]])/8 - 
    (15*dlog[w[6]])/8 - (9*dlog[w[13]])/4 + dlog[w[22]]/4 + 
    (5*dlog[w[23]])/8 + (9*dlog[w[24]])/8, (13*dlog[w[1]])/4 + dlog[w[2]]/4 - 
    (3*dlog[w[3]])/4 + (3*dlog[w[5]])/4 - (3*dlog[w[8]])/4 + 
    (9*dlog[w[12]])/8 + (9*dlog[w[13]])/8 - dlog[w[22]]/4 - 
    (3*dlog[w[23]])/8 - (15*dlog[w[24]])/8, dlog[w[1]] + dlog[w[2]] + 
    (3*dlog[w[5]])/2 - (3*dlog[w[6]])/2 - (5*dlog[w[13]])/2 + 
    (5*dlog[w[15]])/2 + dlog[w[23]]/2 - (3*dlog[w[24]])/2, 0, 0, 
   (-3*dlog[w[33]])/4 + (3*dlog[w[34]])/4 + dlog[w[37]]/4 - 
    (3*dlog[w[38]])/4, dlog[w[3]]/2 + (3*dlog[w[5]])/4 - (3*dlog[w[6]])/4 - 
    dlog[w[8]]/2 + (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4, 0, 
   (9*dlog[w[1]])/8 + dlog[w[2]] - (3*dlog[w[3]])/8 + (3*dlog[w[5]])/2 - 
    dlog[w[7]]/4 + (9*dlog[w[8]])/8 - (27*dlog[w[12]])/16 + 
    (9*dlog[w[13]])/16 - dlog[w[22]]/2 + (5*dlog[w[23]])/16 - 
    (21*dlog[w[24]])/16, (-3*dlog[w[13]])/4 + (3*dlog[w[15]])/4, 0, 
   -dlog[w[1]]/2 - dlog[w[2]]/2 - (3*dlog[w[5]])/4 + (3*dlog[w[6]])/4 + 
    dlog[w[13]]/4 - dlog[w[15]]/4 - dlog[w[23]]/4 + (3*dlog[w[24]])/4, 0, 
   -dlog[w[2]]/2 + dlog[w[3]]/2 - dlog[w[8]]/2 + dlog[w[12]]/2, 
   dlog[w[1]]/2 + dlog[w[2]] - dlog[w[3]]/2 + (3*dlog[w[5]])/4 - 
    (3*dlog[w[6]])/4 + dlog[w[8]]/2 - dlog[w[12]]/2 + dlog[w[23]]/4 - 
    (3*dlog[w[24]])/4, 0, 0, 0, 0, 0, 0, 0, -dlog[w[13]]/4 + dlog[w[15]]/4, 
   -dlog[w[2]]/2 + dlog[w[3]]/2 - dlog[w[8]]/2 + dlog[w[12]]/2 - 
    dlog[w[13]]/2 + dlog[w[15]]/2, (-3*dlog[w[1]])/8 + dlog[w[3]]/8 + 
    dlog[w[8]]/8 - (3*dlog[w[12]])/16 - (3*dlog[w[13]])/16 + dlog[w[23]]/16 + 
    (3*dlog[w[24]])/16, (-9*dlog[w[1]])/4 - dlog[w[2]] + (5*dlog[w[3]])/4 + 
    (3*dlog[w[5]])/2 - (3*dlog[w[6]])/2 + dlog[w[8]]/4 + 3*dlog[w[11]] - 
    dlog[w[12]]/8 - (9*dlog[w[13]])/8 + (3*dlog[w[23]])/8 - 
    (3*dlog[w[24]])/8, 0, 0, 0, 0, -dlog[w[2]]/2 + dlog[w[3]]/2 - 
    dlog[w[8]]/2 + dlog[w[12]]/2, 0, 0, dlog[w[1]]/2 + dlog[w[2]]/2 + 
    (3*dlog[w[5]])/4 - (3*dlog[w[6]])/4 + dlog[w[23]]/4 - (3*dlog[w[24]])/4, 
   dlog[w[1]]/2 + dlog[w[2]]/2 + (3*dlog[w[5]])/4 - (3*dlog[w[6]])/4 + 
    dlog[w[23]]/4 - (3*dlog[w[24]])/4, dlog[w[3]]/2 + (3*dlog[w[5]])/4 - 
    (3*dlog[w[6]])/4 - dlog[w[8]]/2 + (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4, 
   -dlog[w[1]]/4 - dlog[w[2]]/4 - (3*dlog[w[5]])/8 + (3*dlog[w[6]])/8 - 
    dlog[w[23]]/8 + (3*dlog[w[24]])/8, (-3*dlog[w[1]])/8 - dlog[w[2]]/2 - 
    (3*dlog[w[3]])/8 - (9*dlog[w[5]])/4 + (3*dlog[w[6]])/4 + dlog[w[7]]/2 - 
    (3*dlog[w[8]])/8 + (9*dlog[w[12]])/16 + (9*dlog[w[13]])/16 + 
    dlog[w[22]]/2 + dlog[w[23]]/16 + (3*dlog[w[24]])/16, 
   -dlog[w[1]]/2 - dlog[w[2]]/2 - (3*dlog[w[5]])/4 + (3*dlog[w[6]])/4 - 
    dlog[w[23]]/4 + (3*dlog[w[24]])/4, 0, (5*dlog[w[1]])/2 + 
    (3*dlog[w[2]])/4 - (7*dlog[w[3]])/4 + (3*dlog[w[5]])/8 + 
    (3*dlog[w[6]])/8 - dlog[w[7]]/2 + (3*dlog[w[8]])/4 - (9*dlog[w[12]])/8 + 
    (29*dlog[w[13]])/8 - dlog[w[15]] - dlog[w[22]]/4 - dlog[w[23]]/4 - 
    (3*dlog[w[24]])/2, (-11*dlog[w[1]])/4 - (3*dlog[w[2]])/4 + 
    (3*dlog[w[3]])/4 - (3*dlog[w[5]])/2 + (3*dlog[w[6]])/4 + dlog[w[7]]/4 + 
    dlog[w[8]]/4 - (3*dlog[w[12]])/8 - (9*dlog[w[13]])/8 + dlog[w[22]]/4 + 
    dlog[w[23]]/8 + (15*dlog[w[24]])/8, dlog[w[1]]/2 + dlog[w[2]]/2 + 
    (3*dlog[w[5]])/4 - (3*dlog[w[6]])/4 + dlog[w[23]]/4 - (3*dlog[w[24]])/4, 
   0, 0, -dlog[w[13]] + dlog[w[15]], (-9*dlog[w[1]])/2 + (5*dlog[w[3]])/2 + 
    (3*dlog[w[5]])/2 - (3*dlog[w[6]])/2 + dlog[w[8]]/2 - (3*dlog[w[12]])/4 - 
    (19*dlog[w[13]])/4 + dlog[w[15]] + (3*dlog[w[23]])/4 + (9*dlog[w[24]])/4, 
   (9*dlog[w[1]])/2 - (3*dlog[w[3]])/2 - (3*dlog[w[8]])/2 + 
    (9*dlog[w[12]])/4 + (9*dlog[w[13]])/4 - (3*dlog[w[23]])/4 - 
    (9*dlog[w[24]])/4, 0, 0, (3*dlog[w[1]])/8 - dlog[w[3]]/8 - dlog[w[8]]/8 + 
    (3*dlog[w[12]])/16 + (3*dlog[w[13]])/16 - dlog[w[23]]/16 - 
    (3*dlog[w[24]])/16, (9*dlog[w[1]])/4 + (3*dlog[w[2]])/2 - 
    (3*dlog[w[3]])/4 + dlog[w[8]]/4 - 2*dlog[w[10]] - (3*dlog[w[12]])/8 + 
    (9*dlog[w[13]])/8 + dlog[w[23]]/8 - (9*dlog[w[24]])/8, 
   dlog[w[1]]/2 + dlog[w[2]]/2 + dlog[w[3]]/2 + (3*dlog[w[5]])/2 + 
    dlog[w[8]]/2 - (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4 - dlog[w[22]]/2 + 
    dlog[w[23]]/4 - (3*dlog[w[24]])/4, (-3*dlog[w[1]])/2 - dlog[w[2]]/2 + 
    dlog[w[3]]/2 - (3*dlog[w[5]])/2 + dlog[w[7]]/2 - dlog[w[8]]/2 + 
    (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4 + dlog[w[22]]/2 + dlog[w[23]]/4 + 
    (3*dlog[w[24]])/4, -dlog[w[1]]/2 - dlog[w[2]] + dlog[w[3]]/2 - 
    (3*dlog[w[5]])/2 + (3*dlog[w[6]])/2 + dlog[w[7]]/2 - dlog[w[8]]/2 + 
    (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4 - dlog[w[23]]/4 + 
    (3*dlog[w[24]])/4, (-3*dlog[w[1]])/2 + dlog[w[3]] + (3*dlog[w[5]])/4 - 
    (3*dlog[w[6]])/4 - (3*dlog[w[13]])/2 + dlog[w[23]]/4 + (3*dlog[w[24]])/4, 
   (-3*dlog[w[1]])/2 + dlog[w[3]]/2 + dlog[w[8]]/2 - (3*dlog[w[12]])/4 - 
    (3*dlog[w[13]])/4 + dlog[w[23]]/4 + (3*dlog[w[24]])/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[33]]/2 - dlog[w[34]]/2 - dlog[w[37]]/2 + dlog[w[38]]/2, 
   (-3*dlog[w[1]])/2 + 3*dlog[w[5]] - 3*dlog[w[6]] - (3*dlog[w[12]])/4 - 
    (3*dlog[w[13]])/4 + (15*dlog[w[23]])/4 - (9*dlog[w[24]])/4, 
   -8*dlog[w[45]] + 8*dlog[w[46]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/4 + dlog[w[12]]/8 + dlog[w[13]]/8 - dlog[w[23]]/8 - 
    dlog[w[24]]/8, 0, 0, dlog[w[1]]/2 + dlog[w[12]]/4 + dlog[w[13]]/4 - 
    dlog[w[23]]/4 - dlog[w[24]]/4, 2*dlog[w[1]] - (3*dlog[w[5]])/4 + 
    (5*dlog[w[6]])/4 + (3*dlog[w[13]])/2 - (5*dlog[w[23]])/4 - 
    (3*dlog[w[24]])/4, -2*dlog[w[1]] - dlog[w[5]]/2 - (3*dlog[w[12]])/4 - 
    (3*dlog[w[13]])/4 + (3*dlog[w[23]])/4 + (5*dlog[w[24]])/4, 
   -dlog[w[5]] + dlog[w[6]] - dlog[w[23]] + dlog[w[24]], 0, 0, 
   dlog[w[33]]/2 - dlog[w[34]]/2 - dlog[w[37]]/2 + dlog[w[38]]/2, 
   -dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[12]]/2 + dlog[w[13]]/2, 0, 
   -dlog[w[1]]/4 - dlog[w[5]] + (9*dlog[w[12]])/8 - (3*dlog[w[13]])/8 - 
    (5*dlog[w[23]])/8 + (7*dlog[w[24]])/8, 0, 0, 
   dlog[w[5]]/2 - dlog[w[6]]/2 + dlog[w[23]]/2 - dlog[w[24]]/2, 0, 0, 
   -dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[23]]/2 + dlog[w[24]]/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, dlog[w[1]]/4 + dlog[w[12]]/8 + dlog[w[13]]/8 - 
    dlog[w[23]]/8 - dlog[w[24]]/8, (3*dlog[w[1]])/2 + dlog[w[2]] - 
    dlog[w[5]] + dlog[w[6]] - 2*dlog[w[11]] - dlog[w[12]]/4 + 
    (3*dlog[w[13]])/4 - (3*dlog[w[23]])/4 + dlog[w[24]]/4, 0, 0, 0, 0, 0, 0, 
   0, -dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[23]]/2 + dlog[w[24]]/2, 
   -dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[23]]/2 + dlog[w[24]]/2, 
   -dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[12]]/2 + dlog[w[13]]/2, 
   dlog[w[5]]/4 - dlog[w[6]]/4 + dlog[w[23]]/4 - dlog[w[24]]/4, 
   dlog[w[1]]/4 + (3*dlog[w[5]])/2 - dlog[w[6]]/2 - (3*dlog[w[12]])/8 - 
    (3*dlog[w[13]])/8 - dlog[w[23]]/8 - dlog[w[24]]/8, 
   dlog[w[5]]/2 - dlog[w[6]]/2 + dlog[w[23]]/2 - dlog[w[24]]/2, 0, 
   (-3*dlog[w[1]])/2 - dlog[w[5]]/4 - dlog[w[6]]/4 + (3*dlog[w[12]])/4 - 
    (7*dlog[w[13]])/4 + dlog[w[23]]/2 + dlog[w[24]], 
   (3*dlog[w[1]])/2 + dlog[w[5]] - dlog[w[6]]/2 + dlog[w[12]]/4 + 
    (3*dlog[w[13]])/4 - dlog[w[23]]/4 - (5*dlog[w[24]])/4, 
   -dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[23]]/2 + dlog[w[24]]/2, 0, 0, 0, 
   3*dlog[w[1]] - dlog[w[5]] + dlog[w[6]] + dlog[w[12]]/2 + 
    (5*dlog[w[13]])/2 - (3*dlog[w[23]])/2 - (3*dlog[w[24]])/2, 
   -3*dlog[w[1]] - (3*dlog[w[12]])/2 - (3*dlog[w[13]])/2 + 
    (3*dlog[w[23]])/2 + (3*dlog[w[24]])/2, 0, 0, 
   -dlog[w[1]]/4 - dlog[w[12]]/8 - dlog[w[13]]/8 + dlog[w[23]]/8 + 
    dlog[w[24]]/8, (-3*dlog[w[1]])/2 - dlog[w[2]] + 2*dlog[w[10]] + 
    dlog[w[12]]/4 - (3*dlog[w[13]])/4 - dlog[w[23]]/4 + (3*dlog[w[24]])/4, 
   -dlog[w[5]] + dlog[w[12]]/2 + dlog[w[13]]/2 - dlog[w[23]]/2 + 
    dlog[w[24]]/2, dlog[w[1]] + dlog[w[5]] - dlog[w[12]]/2 + dlog[w[13]]/2 - 
    dlog[w[23]]/2 - dlog[w[24]]/2, dlog[w[5]] - dlog[w[6]] - dlog[w[12]]/2 + 
    dlog[w[13]]/2 + dlog[w[23]]/2 - dlog[w[24]]/2, 
   dlog[w[1]] - dlog[w[5]]/2 + dlog[w[6]]/2 + dlog[w[13]] - dlog[w[23]]/2 - 
    dlog[w[24]]/2, dlog[w[1]] + dlog[w[12]]/2 + dlog[w[13]]/2 - 
    dlog[w[23]]/2 - dlog[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[33]] + dlog[w[34]] + dlog[w[37]] + 
    dlog[w[38]], 15*dlog[w[1]] + 12*dlog[w[2]] - 3*dlog[w[4]] - 
    6*dlog[w[5]] + 6*dlog[w[6]] - 3*dlog[w[9]] + (3*dlog[w[12]])/2 + 
    (3*dlog[w[13]])/2 - (15*dlog[w[23]])/2 - (9*dlog[w[24]])/2, 
   16*dlog[w[45]] + 16*dlog[w[46]], 0, -2*dlog[w[2]] + 2*dlog[w[4]] - 
    2*dlog[w[9]] + 2*dlog[w[13]], 0, 0, -4*dlog[w[2]] + 4*dlog[w[4]] - 
    4*dlog[w[9]] + 4*dlog[w[13]], 0, 4*dlog[w[2]] - 4*dlog[w[4]] + 
    4*dlog[w[9]] - 4*dlog[w[13]], 4*dlog[w[2]] - 4*dlog[w[4]] + 
    4*dlog[w[9]] - 4*dlog[w[13]], 0, 0, 0, 0, 0, 
   -dlog[w[1]]/2 + dlog[w[4]]/2 + dlog[w[9]]/2 - dlog[w[12]]/4 - 
    dlog[w[13]]/4 + dlog[w[23]]/4 - dlog[w[24]]/4, 0, 0, 
   -dlog[w[1]] + dlog[w[4]] + dlog[w[9]] - dlog[w[12]]/2 - dlog[w[13]]/2 + 
    dlog[w[23]]/2 - dlog[w[24]]/2, -5*dlog[w[1]] - dlog[w[2]] + 
    (3*dlog[w[5]])/2 - (5*dlog[w[6]])/2 + 6*dlog[w[9]] - 3*dlog[w[13]] + 
    dlog[w[22]] + (5*dlog[w[23]])/2 - (3*dlog[w[24]])/2, 
   3*dlog[w[1]] - dlog[w[2]] - 3*dlog[w[4]] + dlog[w[5]] - 3*dlog[w[9]] + 
    (3*dlog[w[12]])/2 + (3*dlog[w[13]])/2 - dlog[w[22]] - (3*dlog[w[23]])/2 + 
    (5*dlog[w[24]])/2, -4*dlog[w[1]] - 4*dlog[w[2]] + 2*dlog[w[5]] - 
    2*dlog[w[6]] + 2*dlog[w[23]] + 2*dlog[w[24]], 0, 0, 
   -dlog[w[33]] + dlog[w[34]] + dlog[w[37]] + dlog[w[38]], 
   -2*dlog[w[4]] + dlog[w[5]] - dlog[w[6]] + 2*dlog[w[9]] + dlog[w[12]] - 
    dlog[w[13]], 0, (-5*dlog[w[1]])/2 - 4*dlog[w[2]] + (9*dlog[w[4]])/2 + 
    2*dlog[w[5]] + dlog[w[7]] - (3*dlog[w[9]])/2 - (9*dlog[w[12]])/4 + 
    (3*dlog[w[13]])/4 - 2*dlog[w[22]] + (5*dlog[w[23]])/4 + 
    (7*dlog[w[24]])/4, 0, 0, 2*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[5]] + 
    dlog[w[6]] - dlog[w[23]] - dlog[w[24]], 0, 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] + dlog[w[5]] - dlog[w[6]] + dlog[w[23]] + 
    dlog[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[1]]/2 + dlog[w[4]]/2 + 
    dlog[w[9]]/2 - dlog[w[12]]/4 - dlog[w[13]]/4 + dlog[w[23]]/4 - 
    dlog[w[24]]/4, -3*dlog[w[1]] - 2*dlog[w[2]] - dlog[w[4]] + 2*dlog[w[5]] - 
    2*dlog[w[6]] + 3*dlog[w[9]] + dlog[w[12]]/2 - (3*dlog[w[13]])/2 + 
    (3*dlog[w[23]])/2 + dlog[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] + dlog[w[5]] - dlog[w[6]] + dlog[w[23]] + 
    dlog[w[24]], -2*dlog[w[1]] - 2*dlog[w[2]] + dlog[w[5]] - dlog[w[6]] + 
    dlog[w[23]] + dlog[w[24]], -2*dlog[w[4]] + dlog[w[5]] - dlog[w[6]] + 
    2*dlog[w[9]] + dlog[w[12]] - dlog[w[13]], dlog[w[1]] + dlog[w[2]] - 
    dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[23]]/2 - dlog[w[24]]/2, 
   -dlog[w[1]]/2 + 2*dlog[w[2]] - (3*dlog[w[4]])/2 - 3*dlog[w[5]] + 
    dlog[w[6]] - 2*dlog[w[7]] - (3*dlog[w[9]])/2 + (3*dlog[w[12]])/4 + 
    (3*dlog[w[13]])/4 + 2*dlog[w[22]] + dlog[w[23]]/4 - dlog[w[24]]/4, 
   2*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[5]] + dlog[w[6]] - dlog[w[23]] - 
    dlog[w[24]], 0, 2*dlog[w[1]] - 3*dlog[w[2]] + 3*dlog[w[4]] + 
    dlog[w[5]]/2 + dlog[w[6]]/2 + 2*dlog[w[7]] - 7*dlog[w[9]] - 
    (3*dlog[w[12]])/2 + (7*dlog[w[13]])/2 - dlog[w[22]] - dlog[w[23]] + 
    2*dlog[w[24]], -dlog[w[1]] + 3*dlog[w[2]] + dlog[w[4]] - 2*dlog[w[5]] + 
    dlog[w[6]] - dlog[w[7]] + 3*dlog[w[9]] - dlog[w[12]]/2 - 
    (3*dlog[w[13]])/2 + dlog[w[22]] + dlog[w[23]]/2 - (5*dlog[w[24]])/2, 
   -2*dlog[w[1]] - 4*dlog[w[2]] + 2*dlog[w[4]] + dlog[w[5]] - dlog[w[6]] - 
    2*dlog[w[9]] + 2*dlog[w[13]] + dlog[w[23]] + dlog[w[24]], 
   2*dlog[w[2]] - 2*dlog[w[4]] + 2*dlog[w[9]] - 2*dlog[w[13]], 0, 0, 
   -6*dlog[w[1]] + 2*dlog[w[4]] + 2*dlog[w[5]] - 2*dlog[w[6]] + 
    10*dlog[w[9]] - dlog[w[12]] - 5*dlog[w[13]] + 3*dlog[w[23]] - 
    3*dlog[w[24]], 6*dlog[w[1]] - 6*dlog[w[4]] - 6*dlog[w[9]] + 
    3*dlog[w[12]] + 3*dlog[w[13]] - 3*dlog[w[23]] + 3*dlog[w[24]], 0, 
   -2*dlog[w[2]] - 2*dlog[w[4]] + 2*dlog[w[9]] - 2*dlog[w[13]] + 
    4*dlog[w[20]], dlog[w[1]]/2 - dlog[w[4]]/2 - dlog[w[9]]/2 + 
    dlog[w[12]]/4 + dlog[w[13]]/4 - dlog[w[23]]/4 + dlog[w[24]]/4, 
   3*dlog[w[1]] - dlog[w[4]] - 5*dlog[w[9]] - 4*dlog[w[10]] - dlog[w[12]]/2 + 
    (7*dlog[w[13]])/2 + dlog[w[23]]/2 + (3*dlog[w[24]])/2, 
   -2*dlog[w[1]] - 2*dlog[w[2]] + 2*dlog[w[4]] + 2*dlog[w[5]] + 
    2*dlog[w[9]] - dlog[w[12]] - dlog[w[13]] - 2*dlog[w[22]] + dlog[w[23]] + 
    dlog[w[24]], -2*dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[4]] - 2*dlog[w[5]] - 
    2*dlog[w[7]] + 2*dlog[w[9]] + dlog[w[12]] - dlog[w[13]] + 2*dlog[w[22]] + 
    dlog[w[23]] - dlog[w[24]], 2*dlog[w[1]] + 4*dlog[w[2]] - 2*dlog[w[4]] - 
    2*dlog[w[5]] + 2*dlog[w[6]] - 2*dlog[w[7]] + 2*dlog[w[9]] + dlog[w[12]] - 
    dlog[w[13]] - dlog[w[23]] - dlog[w[24]], -2*dlog[w[1]] + dlog[w[5]] - 
    dlog[w[6]] + 4*dlog[w[9]] - 2*dlog[w[13]] + dlog[w[23]] - dlog[w[24]], 
   -2*dlog[w[1]] + 2*dlog[w[4]] + 2*dlog[w[9]] - dlog[w[12]] - dlog[w[13]] + 
    dlog[w[23]] - dlog[w[24]], 2*dlog[w[2]] - 2*dlog[w[4]] + 2*dlog[w[9]] - 
    2*dlog[w[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -6*dlog[w[35]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[35]]/2 + dlog[w[39]]/2, dlog[w[35]]/2 - dlog[w[39]]/2, 
   2*dlog[w[35]], 0, 0, 0, 0, 0, 2*dlog[w[35]] + dlog[w[36]]/2 - dlog[w[39]], 
   0, 0, -dlog[w[35]], 0, 0, dlog[w[35]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, dlog[w[35]], dlog[w[35]], 0, -dlog[w[35]]/2, 
   -dlog[w[35]] - dlog[w[36]] + dlog[w[39]], -dlog[w[35]], 0, 
   (3*dlog[w[35]])/2 + dlog[w[36]] - dlog[w[39]]/2, 
   (-3*dlog[w[35]])/2 - dlog[w[36]]/2 + dlog[w[39]]/2, dlog[w[35]], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, dlog[w[35]] - dlog[w[39]], -dlog[w[35]] - dlog[w[36]] + 
    dlog[w[39]], -2*dlog[w[35]] - dlog[w[36]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[47]]/32, (3*dlog[w[43]])/16 + (3*dlog[w[44]])/16 - 
    (15*dlog[w[45]])/64 - (9*dlog[w[46]])/64, -dlog[w[1]] - dlog[w[12]]/2 - 
    dlog[w[13]]/2 + dlog[w[23]]/2 + dlog[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[45]]/128 - dlog[w[46]]/128, 0, 0, 
   dlog[w[45]]/64 - dlog[w[46]]/64, (-5*dlog[w[43]])/64 - 
    (3*dlog[w[44]])/64 + (5*dlog[w[45]])/64 - (3*dlog[w[46]])/64, 
   -dlog[w[44]]/32 - (3*dlog[w[45]])/64 + (5*dlog[w[46]])/64, 
   -dlog[w[43]]/16 - dlog[w[44]]/16 + dlog[w[45]]/16 + dlog[w[46]]/16, 0, 0, 
   dlog[w[47]]/32, -dlog[w[43]]/32 - dlog[w[44]]/32, 0, 
   -dlog[w[40]]/32 + dlog[w[43]]/32 - dlog[w[44]]/32 + (5*dlog[w[45]])/128 + 
    (7*dlog[w[46]])/128, 0, 0, dlog[w[43]]/32 + dlog[w[44]]/32 - 
    dlog[w[45]]/32 - dlog[w[46]]/32, 0, 0, -dlog[w[43]]/32 - dlog[w[44]]/32 + 
    dlog[w[45]]/32 + dlog[w[46]]/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[45]]/128 - dlog[w[46]]/128, -dlog[w[43]]/16 - dlog[w[44]]/16 + 
    (3*dlog[w[45]])/64 + dlog[w[46]]/64, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[45]]/32 + dlog[w[46]]/32, 
   -dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[45]]/32 + dlog[w[46]]/32, 
   -dlog[w[43]]/32 - dlog[w[44]]/32, dlog[w[43]]/64 + dlog[w[44]]/64 - 
    dlog[w[45]]/64 - dlog[w[46]]/64, dlog[w[40]]/16 - dlog[w[43]]/32 + 
    dlog[w[44]]/32 + dlog[w[45]]/128 - dlog[w[46]]/128, 
   dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - dlog[w[46]]/32, 0, 
   -dlog[w[40]]/16 + (5*dlog[w[43]])/64 + (3*dlog[w[44]])/64 - 
    dlog[w[45]]/32 + dlog[w[46]]/16, dlog[w[40]]/32 + dlog[w[44]]/32 + 
    dlog[w[45]]/64 - (5*dlog[w[46]])/64, -dlog[w[43]]/32 - dlog[w[44]]/32 + 
    dlog[w[45]]/32 + dlog[w[46]]/32, 0, 0, 0, 
   -dlog[w[43]]/16 - dlog[w[44]]/16 + (3*dlog[w[45]])/32 - 
    (3*dlog[w[46]])/32, (-3*dlog[w[45]])/32 + (3*dlog[w[46]])/32, 0, 0, 
   -dlog[w[45]]/128 + dlog[w[46]]/128, dlog[w[45]]/64 + (3*dlog[w[46]])/64, 
   -dlog[w[44]]/16 + dlog[w[45]]/32 + dlog[w[46]]/32, 
   dlog[w[40]]/16 - dlog[w[43]]/16 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   dlog[w[40]]/16 - dlog[w[45]]/32 - dlog[w[46]]/32, 
   -dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   dlog[w[45]]/32 - dlog[w[46]]/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[47]]/16, 
   (-3*dlog[w[40]])/4 + (15*dlog[w[43]])/32 + (9*dlog[w[44]])/16 - 
    (15*dlog[w[45]])/32 - (3*dlog[w[46]])/16, dlog[w[2]] - dlog[w[13]] - 
    dlog[w[22]] + dlog[w[23]] + dlog[w[24]] - dlog[w[26]], 0, 
   dlog[w[42]]/16 - (3*dlog[w[44]])/16, 0, 0, 
   dlog[w[42]]/8 - (3*dlog[w[44]])/8, 0, -dlog[w[42]]/8 + (3*dlog[w[44]])/8, 
   -dlog[w[42]]/8 + (3*dlog[w[44]])/8, 0, 0, 0, 0, 0, 
   -dlog[w[43]]/64 - dlog[w[44]]/32 + dlog[w[45]]/64 - dlog[w[46]]/32, 0, 0, 
   dlog[w[43]]/32 + dlog[w[44]]/16 + dlog[w[45]]/32 - dlog[w[46]]/16, 
   (-5*dlog[w[43]])/32 + (3*dlog[w[44]])/32 + (5*dlog[w[45]])/32 - 
    (3*dlog[w[46]])/32, (3*dlog[w[43]])/32 - (7*dlog[w[44]])/32 - 
    (3*dlog[w[45]])/32 + (7*dlog[w[46]])/32, 
   dlog[w[40]]/4 - (3*dlog[w[43]])/16 - dlog[w[44]]/8 + dlog[w[45]]/8 + 
    dlog[w[46]]/8, 0, 0, dlog[w[47]]/16, dlog[w[44]]/16 - dlog[w[46]]/16, 0, 
   dlog[w[40]]/8 - (5*dlog[w[43]])/64 - (9*dlog[w[44]])/64 + 
    (5*dlog[w[45]])/64 + (9*dlog[w[46]])/64, 0, 0, 
   -dlog[w[40]]/8 + dlog[w[43]]/16 + dlog[w[44]]/16 - dlog[w[45]]/16 - 
    dlog[w[46]]/16, 0, 0, dlog[w[40]]/8 - dlog[w[43]]/16 - dlog[w[44]]/16 + 
    dlog[w[45]]/16 + dlog[w[46]]/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[43]]/64 + (3*dlog[w[44]])/64 + dlog[w[45]]/64 - 
    (3*dlog[w[46]])/64, (-3*dlog[w[43]])/32 + dlog[w[44]]/32 + 
    (3*dlog[w[45]])/32 - dlog[w[46]]/32, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[40]]/8 - dlog[w[43]]/16 - dlog[w[44]]/16 + dlog[w[45]]/16 + 
    dlog[w[46]]/16, dlog[w[40]]/8 - dlog[w[43]]/16 - dlog[w[44]]/16 + 
    dlog[w[45]]/16 + dlog[w[46]]/16, -dlog[w[40]]/8, 
   -dlog[w[40]]/16 + dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - 
    dlog[w[46]]/32, -dlog[w[43]]/64 + dlog[w[44]]/64 + dlog[w[45]]/64 - 
    dlog[w[46]]/64, dlog[w[43]]/32 + dlog[w[44]]/16 - dlog[w[45]]/16 - 
    dlog[w[46]]/16, -dlog[w[43]]/32 - dlog[w[44]]/8 + dlog[w[46]]/8, 
   dlog[w[43]]/16 - dlog[w[44]]/4 - dlog[w[45]]/16 + dlog[w[46]]/8, 
   (-5*dlog[w[43]])/32 + (5*dlog[w[44]])/32 + dlog[w[45]]/32 - 
    (5*dlog[w[46]])/32, dlog[w[42]]/16 - dlog[w[43]]/16 - dlog[w[44]]/8 + 
    dlog[w[45]]/16 + dlog[w[46]]/16, -dlog[w[42]]/16 + (3*dlog[w[44]])/16 - 
    dlog[w[46]]/8, 0, 0, (-3*dlog[w[43]])/16 + (5*dlog[w[44]])/16 + 
    (3*dlog[w[45]])/16 - (3*dlog[w[46]])/16, (5*dlog[w[43]])/16 - 
    (3*dlog[w[44]])/16 - (3*dlog[w[45]])/16 + (3*dlog[w[46]])/16, 
   dlog[w[43]]/32, dlog[w[42]]/16 + dlog[w[43]]/16 + dlog[w[44]]/16, 
   dlog[w[43]]/64 - dlog[w[44]]/64 - dlog[w[45]]/64 + dlog[w[46]]/64, 
   -dlog[w[42]]/16 - dlog[w[43]]/32 - (5*dlog[w[44]])/32 + dlog[w[45]]/32 + 
    (3*dlog[w[46]])/32, -dlog[w[43]]/16 - dlog[w[44]]/16 + dlog[w[45]]/16 + 
    dlog[w[46]]/16, -dlog[w[43]]/16 + dlog[w[44]]/16 + dlog[w[45]]/16 - 
    dlog[w[46]]/16, dlog[w[43]]/16 + dlog[w[44]]/16 - dlog[w[45]]/16 - 
    dlog[w[46]]/16, -dlog[w[43]]/16 + dlog[w[44]]/16 + dlog[w[45]]/16 - 
    dlog[w[46]]/16, -dlog[w[43]]/16 + dlog[w[44]]/16 + dlog[w[45]]/16 - 
    dlog[w[46]]/16, -dlog[w[42]]/16 + dlog[w[44]]/16, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[4]] + dlog[w[6]] - dlog[w[24]], 0, dlog[w[34]] + dlog[w[38]], 
   dlog[w[34]] + dlog[w[38]], (-65*dlog[w[2]])/4 - 11*dlog[w[4]] - 
    33*dlog[w[5]] - (19*dlog[w[6]])/4 - 6*dlog[w[7]] + 12*dlog[w[9]] + 
    (73*dlog[w[12]])/4 - (9*dlog[w[13]])/4 - 16*dlog[w[14]] + 
    12*dlog[w[19]] + (45*dlog[w[22]])/4 - (41*dlog[w[24]])/4, 
   8*dlog[w[42]] + 8*dlog[w[43]], 2*dlog[w[2]] + 6*dlog[w[4]] + 
    4*dlog[w[5]] + 3*dlog[w[6]] - 5*dlog[w[12]] + 4*dlog[w[14]] - 
    3*dlog[w[22]], dlog[w[2]]/2 + (3*dlog[w[5]])/2 - dlog[w[6]]/2 + 
    dlog[w[9]] + (3*dlog[w[13]])/2 - (3*dlog[w[22]])/2 - dlog[w[26]]/2, 
   -dlog[w[2]] - 2*dlog[w[4]] - dlog[w[6]] - dlog[w[9]] + dlog[w[12]] - 
    2*dlog[w[14]] + 2*dlog[w[22]], -2*dlog[w[1]] - 2*dlog[w[2]] - 
    4*dlog[w[4]] + dlog[w[5]] - 2*dlog[w[6]] + 2*dlog[w[12]] - 
    4*dlog[w[14]] + 4*dlog[w[22]] - dlog[w[24]], 
   3*dlog[w[2]] + 4*dlog[w[4]] + 3*dlog[w[5]] + dlog[w[6]] + 4*dlog[w[9]] - 
    2*dlog[w[12]] + 3*dlog[w[13]] + 4*dlog[w[14]] - 7*dlog[w[22]] - 
    dlog[w[26]], 5*dlog[w[1]] + 36*dlog[w[2]] - 44*dlog[w[4]] + 
    3*dlog[w[5]] - 22*dlog[w[6]] - 6*dlog[w[12]] - 8*dlog[w[14]] - 
    2*dlog[w[19]] + 18*dlog[w[22]] - dlog[w[24]], 
   -71*dlog[w[2]] - 16*dlog[w[4]] - 23*dlog[w[5]] - 7*dlog[w[6]] - 
    4*dlog[w[9]] + 60*dlog[w[12]] - 3*dlog[w[13]] - 48*dlog[w[14]] + 
    13*dlog[w[22]] + dlog[w[26]], -5*dlog[w[1]] - dlog[w[2]] + 
    16*dlog[w[4]] - 8*dlog[w[5]] + 9*dlog[w[6]] - 2*dlog[w[9]] - 
    3*dlog[w[13]] + 3*dlog[w[22]] - 3*dlog[w[24]] + dlog[w[26]], 
   2*dlog[w[2]] + 12*dlog[w[4]] + 4*dlog[w[5]] + 8*dlog[w[6]] - 
    12*dlog[w[12]] + 16*dlog[w[14]] + 2*dlog[w[19]] - 10*dlog[w[22]] + 
    2*dlog[w[24]], -dlog[w[34]] - dlog[w[38]], dlog[w[1]] - 3*dlog[w[2]] + 
    2*dlog[w[4]] - 2*dlog[w[5]] + dlog[w[6]] - 2*dlog[w[9]] + 3*dlog[w[12]] - 
    2*dlog[w[19]], -dlog[w[1]] - 3*dlog[w[2]] + 2*dlog[w[4]] + dlog[w[6]] + 
    dlog[w[12]] - 2*dlog[w[19]], -2*dlog[w[1]] + 2*dlog[w[2]] + 
    4*dlog[w[4]] + 2*dlog[w[6]] - 2*dlog[w[12]], 
   2*dlog[w[1]] - (11*dlog[w[2]])/8 - (9*dlog[w[4]])/2 + (7*dlog[w[5]])/4 - 
    (19*dlog[w[6]])/8 + (5*dlog[w[12]])/8 + (3*dlog[w[13]])/8 - 
    dlog[w[22]]/8 + dlog[w[24]]/8, dlog[w[1]] - dlog[w[2]] - 2*dlog[w[4]] - 
    dlog[w[6]] + dlog[w[12]], -dlog[w[1]]/2 + dlog[w[2]]/2 + 6*dlog[w[4]] - 
    (5*dlog[w[5]])/2 + (5*dlog[w[6]])/2 - (9*dlog[w[9]])/2 - dlog[w[12]]/2 - 
    dlog[w[22]] + dlog[w[24]]/2, (5*dlog[w[1]])/2 + (53*dlog[w[2]])/4 - 
    11*dlog[w[4]] + dlog[w[5]]/2 - (27*dlog[w[6]])/4 + (3*dlog[w[9]])/2 - 
    (7*dlog[w[12]])/4 - dlog[w[13]]/4 - 3*dlog[w[14]] + (19*dlog[w[22]])/4 - 
    (7*dlog[w[24]])/4, (-5*dlog[w[1]])/2 + dlog[w[2]] + 2*dlog[w[4]] + 
    dlog[w[6]] + 3*dlog[w[9]] - dlog[w[12]] - (3*dlog[w[13]])/2 + 
    (3*dlog[w[22]])/2 - (3*dlog[w[24]])/2, (3*dlog[w[1]])/2 + dlog[w[2]] + 
    dlog[w[4]] + (15*dlog[w[5]])/4 - (11*dlog[w[6]])/4 + (7*dlog[w[9]])/2 + 
    (9*dlog[w[12]])/4 + (3*dlog[w[13]])/4 - 4*dlog[w[14]] - 4*dlog[w[22]] + 
    dlog[w[24]], -2*dlog[w[1]] - 21*dlog[w[2]] - 2*dlog[w[4]] - 
    7*dlog[w[5]] - (9*dlog[w[6]])/2 + 2*dlog[w[7]] + dlog[w[9]] + 
    (27*dlog[w[12]])/2 - 7*dlog[w[14]] + (3*dlog[w[22]])/2 + 2*dlog[w[24]], 
   -2*dlog[w[34]] - 2*dlog[w[38]], dlog[w[1]] - 2*dlog[w[4]] - dlog[w[6]] - 
    dlog[w[9]] - dlog[w[12]] + 2*dlog[w[19]] + dlog[w[22]], 
   5*dlog[w[34]] + 5*dlog[w[38]], -dlog[w[1]] + dlog[w[2]]/2 - 4*dlog[w[4]] - 
    dlog[w[5]] - (3*dlog[w[6]])/2 + dlog[w[9]] - (3*dlog[w[12]])/2 - 
    dlog[w[13]]/2 + 2*dlog[w[19]] - dlog[w[22]]/2 + (5*dlog[w[24]])/2, 
   3*dlog[w[2]] - 6*dlog[w[4]] + dlog[w[5]] - 2*dlog[w[6]] - 2*dlog[w[12]] + 
    2*dlog[w[19]] + dlog[w[22]] + dlog[w[24]], (-7*dlog[w[1]])/4 + 
    (7*dlog[w[4]])/2 + (43*dlog[w[5]])/8 - (11*dlog[w[6]])/8 + 
    (3*dlog[w[7]])/2 - (3*dlog[w[9]])/4 - (27*dlog[w[12]])/8 + 
    (3*dlog[w[13]])/8 - 2*dlog[w[14]] - (3*dlog[w[22]])/2 + 
    (5*dlog[w[24]])/2, 2*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[4]] - 
    2*dlog[w[6]] + 2*dlog[w[12]], dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[4]] - 
    dlog[w[6]]/2 + dlog[w[12]]/2, dlog[w[1]] + dlog[w[2]] - 2*dlog[w[5]] + 
    dlog[w[6]] - dlog[w[7]] + 2*dlog[w[14]] - dlog[w[24]], 
   (-11*dlog[w[2]])/2 + 5*dlog[w[4]] - 4*dlog[w[5]] + 4*dlog[w[6]] - 
    (3*dlog[w[9]])/2 + 4*dlog[w[12]] - (3*dlog[w[22]])/2 - dlog[w[24]], 
   -2*dlog[w[1]] + 2*dlog[w[2]] + 4*dlog[w[4]] + 2*dlog[w[6]] - 
    2*dlog[w[12]], -dlog[w[1]] - dlog[w[2]] + 2*dlog[w[5]] - dlog[w[6]] + 
    dlog[w[7]] - 2*dlog[w[14]] + dlog[w[24]], 5*dlog[w[2]] + 4*dlog[w[4]] + 
    2*dlog[w[6]] + dlog[w[9]] - 2*dlog[w[12]] - 3*dlog[w[22]], 
   12*dlog[w[4]] + 3*dlog[w[6]] + 2*dlog[w[9]] - dlog[w[12]] - 
    3*dlog[w[22]] - 2*dlog[w[24]], dlog[w[1]] - 4*dlog[w[4]] + dlog[w[5]] + 
    dlog[w[24]], dlog[w[34]] + dlog[w[38]], 0, -dlog[w[2]] - 2*dlog[w[4]] - 
    dlog[w[5]] - dlog[w[6]] + dlog[w[12]] + dlog[w[24]], 
   5*dlog[w[2]] - 4*dlog[w[4]] + 2*dlog[w[5]] - 4*dlog[w[6]] + dlog[w[9]] - 
    4*dlog[w[12]] + 2*dlog[w[14]] + 3*dlog[w[22]], 0, 0, 
   -dlog[w[1]]/4 + (7*dlog[w[4]])/2 - (5*dlog[w[5]])/8 + (9*dlog[w[6]])/8 + 
    dlog[w[9]]/4 - (3*dlog[w[12]])/8 - dlog[w[13]]/8 + dlog[w[22]]/2 - 
    (3*dlog[w[24]])/2, dlog[w[1]]/2 - dlog[w[2]] + 3*dlog[w[4]] - 
    (3*dlog[w[5]])/4 + (7*dlog[w[6]])/4 - dlog[w[9]]/2 + (3*dlog[w[12]])/4 - 
    (3*dlog[w[13]])/4 + dlog[w[22]] - 2*dlog[w[24]], 
   -dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[4]] - dlog[w[5]]/2 - dlog[w[9]]/2 - 
    dlog[w[22]]/2 + dlog[w[24]]/2, -dlog[w[1]] - 2*dlog[w[2]] - dlog[w[5]] + 
    dlog[w[24]], dlog[w[2]] + dlog[w[4]] + dlog[w[6]]/2 - dlog[w[12]]/2 - 
    dlog[w[22]]/2, -dlog[w[2]] - dlog[w[9]] + dlog[w[22]], 0, 
   2*dlog[w[4]] + dlog[w[6]] - dlog[w[12]] + 2*dlog[w[14]] - dlog[w[22]], 0, 
   -dlog[w[1]] - dlog[w[2]] + 2*dlog[w[5]] - dlog[w[6]] + dlog[w[7]] - 
    2*dlog[w[14]] + dlog[w[24]], -dlog[w[1]] - dlog[w[2]] + 2*dlog[w[5]] - 
    dlog[w[6]] + dlog[w[7]] - 2*dlog[w[14]] + dlog[w[24]], 
   -2*dlog[w[4]] + dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[7]] + 3*dlog[w[9]] - 
    dlog[w[12]]/2 - dlog[w[13]]/2 + 2*dlog[w[14]], 
   dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[5]] + dlog[w[6]]/2 - dlog[w[7]]/2 + 
    dlog[w[14]] - dlog[w[24]]/2, -dlog[w[1]]/4 + dlog[w[2]]/4 - 
    (3*dlog[w[4]])/2 - (19*dlog[w[5]])/8 + (5*dlog[w[6]])/8 - dlog[w[7]] - 
    (3*dlog[w[9]])/4 + (9*dlog[w[12]])/8 + (3*dlog[w[13]])/8 + 
    (5*dlog[w[22]])/4 - dlog[w[24]]/4, dlog[w[1]] + (11*dlog[w[2]])/2 - 
    3*dlog[w[4]] - (3*dlog[w[5]])/2 - (5*dlog[w[6]])/4 - dlog[w[9]]/2 - 
    (9*dlog[w[12]])/4 + dlog[w[14]]/2 + (7*dlog[w[22]])/4 - dlog[w[24]], 
   (-7*dlog[w[2]])/2 + 7*dlog[w[4]] - (7*dlog[w[5]])/2 + (11*dlog[w[6]])/4 + 
    (3*dlog[w[9]])/2 + (23*dlog[w[12]])/4 - (3*dlog[w[14]])/2 + 
    (3*dlog[w[22]])/4 - 5*dlog[w[24]], dlog[w[1]] - dlog[w[2]]/2 + 
    3*dlog[w[4]] + (7*dlog[w[5]])/4 - dlog[w[6]]/4 + dlog[w[7]] - 
    (7*dlog[w[9]])/2 - (9*dlog[w[12]])/4 + (11*dlog[w[13]])/4 + 
    2*dlog[w[14]] - 3*dlog[w[22]] + 2*dlog[w[24]], 
   -dlog[w[1]]/2 + 5*dlog[w[2]] + dlog[w[4]] - (7*dlog[w[5]])/4 + 
    (7*dlog[w[6]])/4 - dlog[w[7]]/2 - dlog[w[9]]/2 - (23*dlog[w[12]])/4 - 
    (3*dlog[w[13]])/4 + 6*dlog[w[14]] + 3*dlog[w[22]] - (5*dlog[w[24]])/2, 
   -dlog[w[1]] - (7*dlog[w[2]])/2 + (5*dlog[w[5]])/2 - dlog[w[6]]/2 + 
    dlog[w[13]]/2 - dlog[w[22]]/2 + 2*dlog[w[24]] - dlog[w[26]]/2, 
   (-5*dlog[w[2]])/2 - 8*dlog[w[4]] - (3*dlog[w[5]])/2 - (7*dlog[w[6]])/2 - 
    dlog[w[13]]/2 - (3*dlog[w[22]])/2 + 5*dlog[w[24]] + dlog[w[26]]/2, 
   -8*dlog[w[2]] - 6*dlog[w[5]] + 6*dlog[w[12]], 0, 
   -3*dlog[w[1]] + dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    5*dlog[w[9]] - (3*dlog[w[12]])/2 - (7*dlog[w[13]])/2 + 4*dlog[w[22]] - 
    3*dlog[w[24]], 3*dlog[w[1]] - 5*dlog[w[2]] - 6*dlog[w[4]] - 
    (7*dlog[w[5]])/2 - (5*dlog[w[6]])/2 - dlog[w[9]] + (19*dlog[w[12]])/2 + 
    (3*dlog[w[13]])/2 - 4*dlog[w[14]] - 4*dlog[w[22]] + 3*dlog[w[24]], 
   dlog[w[2]]/2 - dlog[w[4]] + dlog[w[5]]/2 - (3*dlog[w[6]])/4 + 
    dlog[w[9]]/2 + dlog[w[12]]/4 - dlog[w[14]]/2 + dlog[w[22]]/4, 
   (5*dlog[w[2]])/2 - 2*dlog[w[4]] + (5*dlog[w[5]])/2 - 2*dlog[w[6]] + 
    3*dlog[w[9]] + dlog[w[12]]/2 - dlog[w[13]]/2 - 3*dlog[w[14]] - 
    dlog[w[26]]/2, (3*dlog[w[1]])/4 + dlog[w[2]]/4 - dlog[w[4]]/2 - 
    dlog[w[5]]/8 - dlog[w[6]]/8 - dlog[w[9]]/4 + (3*dlog[w[12]])/8 + 
    dlog[w[13]]/8 - (3*dlog[w[22]])/4 + dlog[w[24]]/4, 
   dlog[w[1]]/2 + dlog[w[4]] - dlog[w[5]]/4 + (3*dlog[w[6]])/4 - 
    (7*dlog[w[9]])/2 - (3*dlog[w[12]])/4 + (5*dlog[w[13]])/4 - dlog[w[22]] + 
    (3*dlog[w[24]])/2 + dlog[w[26]]/2, -dlog[w[1]] - dlog[w[2]] + 
    2*dlog[w[4]] + (5*dlog[w[5]])/2 + dlog[w[6]]/2 + dlog[w[9]] - 
    (3*dlog[w[12]])/2 - dlog[w[13]]/2 - dlog[w[22]] + dlog[w[24]], 
   -dlog[w[1]] - 2*dlog[w[4]] - (5*dlog[w[5]])/2 + dlog[w[6]]/2 - 
    dlog[w[7]] + dlog[w[9]] + (3*dlog[w[12]])/2 - dlog[w[13]]/2 + 
    2*dlog[w[22]] - dlog[w[24]], dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[4]] - 
    (5*dlog[w[5]])/2 + dlog[w[6]]/2 - dlog[w[7]] + dlog[w[9]] + 
    (3*dlog[w[12]])/2 - dlog[w[13]]/2 - dlog[w[24]], 
   -dlog[w[1]] + 2*dlog[w[9]] - dlog[w[13]] + dlog[w[22]] - dlog[w[24]], 
   -dlog[w[1]] + dlog[w[2]] + 2*dlog[w[4]] + dlog[w[5]]/2 + dlog[w[6]]/2 + 
    dlog[w[9]] - (3*dlog[w[12]])/2 - dlog[w[13]]/2 + dlog[w[22]] - 
    dlog[w[24]], dlog[w[2]]/2 - dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[13]]/2 - 
    dlog[w[22]]/2 + dlog[w[26]]/2, 0, 2*dlog[w[1]] - 2*dlog[w[2]] + 
    4*dlog[w[4]] - 2*dlog[w[5]] + 2*dlog[w[6]] - 4*dlog[w[9]] + 
    2*dlog[w[12]] - 2*dlog[w[19]], 2*dlog[w[2]] - 2*dlog[w[4]] + 
    2*dlog[w[5]] - 2*dlog[w[6]] + 2*dlog[w[9]] - 2*dlog[w[14]], 
   -dlog[w[2]] - dlog[w[5]] - dlog[w[9]] + dlog[w[12]], 
   -2*dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[4]] + 2*dlog[w[5]] - 
    2*dlog[w[6]] + 4*dlog[w[9]] - 2*dlog[w[14]], 2*dlog[w[1]] - 2*dlog[w[9]], 
   -dlog[w[1]] - dlog[w[2]] + dlog[w[22]], dlog[w[34]] + dlog[w[38]], 
   5*dlog[w[2]] - 4*dlog[w[4]] - dlog[w[5]] - 2*dlog[w[6]] - 2*dlog[w[12]] + 
    3*dlog[w[22]] - dlog[w[24]], dlog[w[2]] - dlog[w[5]] + dlog[w[22]] - 
    dlog[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[33]] - dlog[w[34]] - dlog[w[37]] - dlog[w[38]], 
   -25*dlog[w[1]] - (37*dlog[w[2]])/2 + 31*dlog[w[4]] + (15*dlog[w[5]])/2 + 
    3*dlog[w[6]] + 3*dlog[w[9]] - (31*dlog[w[12]])/2 - (3*dlog[w[13]])/2 - 
    (21*dlog[w[22]])/2 + (25*dlog[w[23]])/2 + 6*dlog[w[24]], 
   -16*dlog[w[42]] + 16*dlog[w[43]] + 16*dlog[w[44]] - 16*dlog[w[45]], 
   dlog[w[2]] - 6*dlog[w[4]] - dlog[w[5]] - 2*dlog[w[6]] - dlog[w[7]] + 
    3*dlog[w[12]] + 3*dlog[w[22]], -dlog[w[5]] + dlog[w[7]] - 2*dlog[w[9]] + 
    dlog[w[26]], 2*dlog[w[4]] + dlog[w[5]] + dlog[w[6]] + 2*dlog[w[9]] - 
    dlog[w[12]] - dlog[w[13]] - 2*dlog[w[22]], 4*dlog[w[4]] + 2*dlog[w[5]] + 
    2*dlog[w[6]] + 4*dlog[w[9]] - 2*dlog[w[12]] - 2*dlog[w[13]] - 
    4*dlog[w[22]], -4*dlog[w[4]] - 4*dlog[w[5]] - 2*dlog[w[6]] + 
    2*dlog[w[7]] - 8*dlog[w[9]] + 2*dlog[w[12]] + 2*dlog[w[13]] + 
    4*dlog[w[22]] + 2*dlog[w[26]], -8*dlog[w[1]] - 6*dlog[w[2]] + 
    44*dlog[w[4]] + 2*dlog[w[5]] + 16*dlog[w[6]] + 2*dlog[w[7]] - 
    22*dlog[w[12]] - 18*dlog[w[22]] + 4*dlog[w[23]], 
   -2*dlog[w[2]] + 16*dlog[w[4]] + 6*dlog[w[5]] + 6*dlog[w[6]] + 
    8*dlog[w[9]] - 8*dlog[w[12]] - 2*dlog[w[13]] - 10*dlog[w[22]] - 
    2*dlog[w[26]], 2*dlog[w[5]] - 2*dlog[w[7]] + 4*dlog[w[9]] - 
    2*dlog[w[26]], 2*dlog[w[2]] - 16*dlog[w[4]] - 4*dlog[w[5]] - 
    6*dlog[w[6]] - 2*dlog[w[7]] - 4*dlog[w[9]] + 8*dlog[w[12]] + 
    2*dlog[w[13]] + 10*dlog[w[22]], dlog[w[33]] - dlog[w[34]] - dlog[w[37]] - 
    dlog[w[38]], -2*dlog[w[1]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 
    dlog[w[7]] - dlog[w[12]] + dlog[w[23]], 2*dlog[w[1]] - 2*dlog[w[4]] + 
    dlog[w[5]] - dlog[w[6]] + dlog[w[7]] + dlog[w[12]] - dlog[w[23]], 
   4*dlog[w[1]] - 4*dlog[w[4]] + 2*dlog[w[5]] - 2*dlog[w[6]] + 2*dlog[w[7]] + 
    2*dlog[w[12]] - 2*dlog[w[23]], -dlog[w[1]] + dlog[w[2]]/2 + 
    (3*dlog[w[4]])/2 - (5*dlog[w[5]])/4 + (5*dlog[w[6]])/4 - dlog[w[7]] - 
    dlog[w[9]]/2 - (3*dlog[w[12]])/4 + dlog[w[13]]/4 + dlog[w[23]]/2, 
   -2*dlog[w[1]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - dlog[w[7]] - 
    dlog[w[12]] + dlog[w[23]], -dlog[w[4]] - dlog[w[6]] + dlog[w[7]]/2 + 
    dlog[w[12]]/2 + dlog[w[22]] - dlog[w[24]]/2, -dlog[w[1]] - dlog[w[2]]/2 + 
    10*dlog[w[4]] - dlog[w[5]]/2 + 5*dlog[w[6]] - dlog[w[7]]/2 - dlog[w[9]] - 
    5*dlog[w[12]] + dlog[w[13]]/2 - (9*dlog[w[22]])/2 + dlog[w[23]]/2 + 
    dlog[w[24]]/2, 5*dlog[w[1]] - 2*dlog[w[4]] - dlog[w[5]]/2 + 
    dlog[w[6]]/2 + dlog[w[7]] - 6*dlog[w[9]] + dlog[w[12]] + 3*dlog[w[13]] - 
    (5*dlog[w[23]])/2 + (3*dlog[w[24]])/2, -3*dlog[w[1]] + 2*dlog[w[2]] + 
    3*dlog[w[4]] - 2*dlog[w[5]] + 3*dlog[w[9]] - (3*dlog[w[12]])/2 - 
    (3*dlog[w[13]])/2 + 2*dlog[w[22]] + (3*dlog[w[23]])/2 - 
    (7*dlog[w[24]])/2, 4*dlog[w[1]] + 4*dlog[w[2]] + 2*dlog[w[4]] - 
    2*dlog[w[5]] + 3*dlog[w[6]] - dlog[w[12]] - dlog[w[22]] - 2*dlog[w[23]] - 
    2*dlog[w[24]], 0, dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]] + 2*dlog[w[6]] - 
    dlog[w[7]] - dlog[w[12]] - dlog[w[22]], 3*dlog[w[33]] - 3*dlog[w[34]] - 
    3*dlog[w[37]] - 3*dlog[w[38]], 2*dlog[w[1]] + dlog[w[2]] - dlog[w[5]] + 
    dlog[w[7]] - 2*dlog[w[9]] + dlog[w[13]] + dlog[w[22]] - dlog[w[23]] - 
    dlog[w[24]], -dlog[w[2]] + dlog[w[5]] - dlog[w[22]] + dlog[w[24]], 
   (5*dlog[w[1]])/2 + 4*dlog[w[2]] - (9*dlog[w[4]])/2 - 2*dlog[w[5]] - 
    dlog[w[7]] + (3*dlog[w[9]])/2 + (9*dlog[w[12]])/4 - (3*dlog[w[13]])/4 + 
    2*dlog[w[22]] - (5*dlog[w[23]])/4 - (7*dlog[w[24]])/4, 
   -4*dlog[w[1]] + 4*dlog[w[4]] - 2*dlog[w[5]] + 2*dlog[w[6]] - 
    2*dlog[w[7]] - 2*dlog[w[12]] + 2*dlog[w[23]], 
   -dlog[w[1]] + dlog[w[4]] - dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[7]]/2 - 
    dlog[w[12]]/2 + dlog[w[23]]/2, -2*dlog[w[1]] - 2*dlog[w[2]] + 
    dlog[w[5]] - dlog[w[6]] + dlog[w[23]] + dlog[w[24]], 
   -dlog[w[2]]/2 - 4*dlog[w[4]] + dlog[w[5]]/2 - 2*dlog[w[6]] + 
    2*dlog[w[12]] + (3*dlog[w[22]])/2 + dlog[w[24]]/2, 
   4*dlog[w[1]] - 4*dlog[w[4]] + 2*dlog[w[5]] - 2*dlog[w[6]] + 2*dlog[w[7]] + 
    2*dlog[w[12]] - 2*dlog[w[23]], 2*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[5]] + 
    dlog[w[6]] - dlog[w[23]] - dlog[w[24]], -3*dlog[w[2]] - 4*dlog[w[4]] + 
    2*dlog[w[5]] - 5*dlog[w[6]] + 3*dlog[w[7]] - 2*dlog[w[9]] + 
    2*dlog[w[12]] + dlog[w[13]] + 3*dlog[w[22]], 
   3*dlog[w[2]] - 2*dlog[w[4]] - 3*dlog[w[5]] - dlog[w[7]] + dlog[w[12]] + 
    3*dlog[w[22]] - 2*dlog[w[24]], 0, 0, 0, 2*dlog[w[4]] + dlog[w[7]] - 
    dlog[w[12]] - dlog[w[24]], dlog[w[2]] + 4*dlog[w[4]] + 3*dlog[w[6]] - 
    dlog[w[7]] + 2*dlog[w[9]] - 2*dlog[w[12]] - dlog[w[13]] - 3*dlog[w[22]], 
   0, 0, dlog[w[1]]/2 - dlog[w[4]]/2 - dlog[w[9]]/2 + dlog[w[12]]/4 + 
    dlog[w[13]]/4 - dlog[w[23]]/4 + dlog[w[24]]/4, 
   3*dlog[w[1]] + 2*dlog[w[2]] + dlog[w[4]] - 2*dlog[w[5]] + 2*dlog[w[6]] - 
    3*dlog[w[9]] - dlog[w[12]]/2 + (3*dlog[w[13]])/2 - (3*dlog[w[23]])/2 - 
    dlog[w[24]]/2, dlog[w[2]]/2 - dlog[w[5]]/2 + dlog[w[22]]/2 - 
    dlog[w[24]]/2, dlog[w[5]] - dlog[w[6]] + dlog[w[7]] + 2*dlog[w[9]] - 
    dlog[w[13]] - dlog[w[24]], -dlog[w[2]]/2 - dlog[w[4]] + dlog[w[5]]/2 - 
    dlog[w[6]] + dlog[w[7]]/2 + dlog[w[12]]/2 + dlog[w[22]]/2, 
   dlog[w[2]] + dlog[w[6]] - dlog[w[7]] + 2*dlog[w[9]] - dlog[w[13]] - 
    dlog[w[22]], 0, dlog[w[2]] - 2*dlog[w[4]] - dlog[w[5]] - dlog[w[7]] + 
    dlog[w[12]] + dlog[w[22]], 0, 2*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[5]] + 
    dlog[w[6]] - dlog[w[23]] - dlog[w[24]], 2*dlog[w[1]] + 2*dlog[w[2]] - 
    dlog[w[5]] + dlog[w[6]] - dlog[w[23]] - dlog[w[24]], 
   2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 2*dlog[w[9]] - dlog[w[12]] + 
    dlog[w[13]], -dlog[w[1]] - dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[23]]/2 + dlog[w[24]]/2, dlog[w[1]]/2 - 2*dlog[w[2]] + 
    (3*dlog[w[4]])/2 + 3*dlog[w[5]] - dlog[w[6]] + 2*dlog[w[7]] + 
    (3*dlog[w[9]])/2 - (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4 - 
    2*dlog[w[22]] - dlog[w[23]]/4 + dlog[w[24]]/4, 
   -2*dlog[w[1]] - 2*dlog[w[2]] + 3*dlog[w[4]] + dlog[w[5]] + dlog[w[6]]/2 - 
    (3*dlog[w[12]])/2 - (3*dlog[w[22]])/2 + dlog[w[23]] + dlog[w[24]], 
   -2*dlog[w[2]] - dlog[w[4]] + 2*dlog[w[5]] - dlog[w[6]]/2 + dlog[w[12]]/2 - 
    (3*dlog[w[22]])/2 + 2*dlog[w[24]], -2*dlog[w[1]] + 3*dlog[w[2]] - 
    3*dlog[w[4]] - dlog[w[5]]/2 - dlog[w[6]]/2 - 2*dlog[w[7]] + 
    7*dlog[w[9]] + (3*dlog[w[12]])/2 - (7*dlog[w[13]])/2 + dlog[w[22]] + 
    dlog[w[23]] - 2*dlog[w[24]], dlog[w[1]] - 3*dlog[w[2]] - dlog[w[4]] + 
    2*dlog[w[5]] - dlog[w[6]] + dlog[w[7]] - 3*dlog[w[9]] + dlog[w[12]]/2 + 
    (3*dlog[w[13]])/2 - dlog[w[22]] - dlog[w[23]]/2 + (5*dlog[w[24]])/2, 
   2*dlog[w[1]] + 4*dlog[w[2]] - 3*dlog[w[5]] + 2*dlog[w[6]] - dlog[w[13]] - 
    dlog[w[23]] - 2*dlog[w[24]] + dlog[w[26]], dlog[w[2]] - dlog[w[5]] - 
    dlog[w[6]] + dlog[w[13]] + 3*dlog[w[22]] - 2*dlog[w[24]] - dlog[w[26]], 
   0, 0, 6*dlog[w[1]] - 2*dlog[w[4]] - 2*dlog[w[5]] + 2*dlog[w[6]] - 
    10*dlog[w[9]] + dlog[w[12]] + 5*dlog[w[13]] - 3*dlog[w[23]] + 
    3*dlog[w[24]], -6*dlog[w[1]] + 6*dlog[w[4]] + 6*dlog[w[9]] - 
    3*dlog[w[12]] - 3*dlog[w[13]] + 3*dlog[w[23]] - 3*dlog[w[24]], 
   dlog[w[4]] + dlog[w[6]]/2 - dlog[w[12]]/2 - dlog[w[22]]/2, 
   dlog[w[2]] + 2*dlog[w[4]] - 3*dlog[w[5]] + 2*dlog[w[6]] - 4*dlog[w[9]] - 
    dlog[w[12]] + dlog[w[13]] + dlog[w[26]], (-3*dlog[w[1]])/2 - 
    dlog[w[2]]/2 + dlog[w[4]]/2 - dlog[w[6]]/2 + dlog[w[9]]/2 - 
    dlog[w[12]]/4 - dlog[w[13]]/4 + dlog[w[22]]/2 + (3*dlog[w[23]])/4 - 
    dlog[w[24]]/4, -dlog[w[1]] - dlog[w[4]] + 3*dlog[w[5]] - 2*dlog[w[6]] + 
    7*dlog[w[9]] + dlog[w[12]]/2 - (5*dlog[w[13]])/2 + dlog[w[23]]/2 - 
    (3*dlog[w[24]])/2 - dlog[w[26]], 2*dlog[w[1]] + 2*dlog[w[2]] - 
    2*dlog[w[4]] - 2*dlog[w[5]] - 2*dlog[w[9]] + dlog[w[12]] + dlog[w[13]] + 
    2*dlog[w[22]] - dlog[w[23]] - dlog[w[24]], 2*dlog[w[1]] - 2*dlog[w[2]] + 
    2*dlog[w[4]] + 2*dlog[w[5]] + 2*dlog[w[7]] - 2*dlog[w[9]] - dlog[w[12]] + 
    dlog[w[13]] - 2*dlog[w[22]] - dlog[w[23]] + dlog[w[24]], 
   -2*dlog[w[1]] - 4*dlog[w[2]] + 2*dlog[w[4]] + 2*dlog[w[5]] - 
    2*dlog[w[6]] + 2*dlog[w[7]] - 2*dlog[w[9]] - dlog[w[12]] + dlog[w[13]] + 
    dlog[w[23]] + dlog[w[24]], 2*dlog[w[1]] - dlog[w[5]] + dlog[w[6]] - 
    4*dlog[w[9]] + 2*dlog[w[13]] - dlog[w[23]] + dlog[w[24]], 
   2*dlog[w[1]] - 2*dlog[w[4]] - 2*dlog[w[9]] + dlog[w[12]] + dlog[w[13]] - 
    dlog[w[23]] + dlog[w[24]], -dlog[w[2]] + dlog[w[5]] - dlog[w[6]] + 
    dlog[w[13]] + dlog[w[22]] - dlog[w[26]], 0, 0, 0, 0, 0, 0, 
   2*dlog[w[1]] + dlog[w[2]] + dlog[w[6]] - dlog[w[22]] - dlog[w[23]], 
   dlog[w[33]] - dlog[w[34]] - dlog[w[37]] - dlog[w[38]], 
   -dlog[w[2]] + 4*dlog[w[4]] + dlog[w[5]] + 2*dlog[w[6]] - 2*dlog[w[12]] - 
    3*dlog[w[22]] + dlog[w[24]], -dlog[w[2]] + dlog[w[5]] - dlog[w[22]] + 
    dlog[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   4*dlog[w[4]] + 2*dlog[w[6]] - 2*dlog[w[24]], 0, 
   2*dlog[w[34]] + 2*dlog[w[38]], 0, -25*dlog[w[1]] + (13*dlog[w[2]])/2 + 
    12*dlog[w[4]] - (51*dlog[w[5]])/2 - 20*dlog[w[6]] + 3*dlog[w[9]] - 
    14*dlog[w[12]] + 31*dlog[w[19]] + (21*dlog[w[22]])/2 - 
    (13*dlog[w[24]])/2, 16*dlog[w[42]] + 16*dlog[w[43]] + 16*dlog[w[44]] - 
    16*dlog[w[46]], -dlog[w[2]] + 6*dlog[w[4]] - dlog[w[5]] + 2*dlog[w[6]] + 
    dlog[w[7]] + 3*dlog[w[12]] - 4*dlog[w[19]] - 3*dlog[w[22]], 
   2*dlog[w[2]] - 2*dlog[w[4]] + dlog[w[5]] - 2*dlog[w[6]] - dlog[w[7]] + 
    4*dlog[w[9]] - dlog[w[26]], -2*dlog[w[4]] + dlog[w[5]] + dlog[w[6]] - 
    2*dlog[w[9]] - dlog[w[12]] - dlog[w[13]] + 2*dlog[w[22]], 
   -4*dlog[w[1]] - 4*dlog[w[4]] + 4*dlog[w[5]] + 2*dlog[w[6]] - 
    2*dlog[w[12]] - 2*dlog[w[13]] + 4*dlog[w[22]] - 2*dlog[w[24]], 
   4*dlog[w[2]] - 6*dlog[w[6]] - 2*dlog[w[7]] + 12*dlog[w[9]] + 
    2*dlog[w[12]] + 2*dlog[w[13]] - 4*dlog[w[22]] - 2*dlog[w[26]], 
   6*dlog[w[1]] + 6*dlog[w[2]] - 44*dlog[w[4]] + 4*dlog[w[5]] - 
    20*dlog[w[6]] - 2*dlog[w[7]] - 22*dlog[w[12]] + 44*dlog[w[19]] + 
    18*dlog[w[22]] - 2*dlog[w[24]], -2*dlog[w[2]] - 12*dlog[w[4]] + 
    2*dlog[w[5]] + 2*dlog[w[6]] - 12*dlog[w[9]] - 8*dlog[w[12]] - 
    2*dlog[w[13]] + 8*dlog[w[19]] + 10*dlog[w[22]] + 2*dlog[w[26]], 
   -14*dlog[w[1]] - 4*dlog[w[2]] + 36*dlog[w[4]] - 16*dlog[w[5]] + 
    2*dlog[w[7]] - 8*dlog[w[9]] - 2*dlog[w[24]] + 2*dlog[w[26]], 
   -2*dlog[w[2]] + 8*dlog[w[4]] - 4*dlog[w[5]] + 2*dlog[w[6]] + 
    2*dlog[w[7]] + 8*dlog[w[12]] + 2*dlog[w[13]] - 12*dlog[w[19]] - 
    10*dlog[w[22]] + 4*dlog[w[24]], -4*dlog[w[34]] - 2*dlog[w[38]], 
   dlog[w[1]] + 6*dlog[w[4]] + dlog[w[5]] + 4*dlog[w[6]] + dlog[w[7]] - 
    dlog[w[12]] - 4*dlog[w[19]], -dlog[w[1]] + 2*dlog[w[4]] + 5*dlog[w[5]] + 
    2*dlog[w[6]] - dlog[w[7]] + 4*dlog[w[9]] + dlog[w[12]] - 8*dlog[w[19]], 
   -2*dlog[w[1]] + 4*dlog[w[4]] - 2*dlog[w[5]] - 2*dlog[w[7]] + 
    2*dlog[w[12]], 4*dlog[w[1]] - dlog[w[2]]/2 - 8*dlog[w[4]] + 
    (7*dlog[w[5]])/2 + dlog[w[6]] + dlog[w[7]] - dlog[w[9]]/2 - dlog[w[12]] - 
    dlog[w[19]]/2 + dlog[w[24]]/2, dlog[w[1]] - 2*dlog[w[4]] + dlog[w[5]] + 
    dlog[w[7]] - dlog[w[12]], (-3*dlog[w[1]])/2 + 11*dlog[w[4]] - 
    (13*dlog[w[5]])/2 + 4*dlog[w[6]] - dlog[w[7]]/2 - 9*dlog[w[9]] + 
    dlog[w[12]]/2 - dlog[w[22]] + dlog[w[24]], 
   (9*dlog[w[1]])/2 + dlog[w[2]]/2 - 13*dlog[w[4]] - dlog[w[5]] - 
    7*dlog[w[6]] + dlog[w[7]]/2 - (11*dlog[w[12]])/2 + 17*dlog[w[19]] + 
    (9*dlog[w[22]])/2 - (3*dlog[w[24]])/2, dlog[w[2]] + 2*dlog[w[4]] - 
    dlog[w[5]] - dlog[w[7]] + dlog[w[12]] - dlog[w[22]], 
   -dlog[w[1]] - dlog[w[2]] + 8*dlog[w[4]] - 4*dlog[w[5]] - 4*dlog[w[6]] + 
    10*dlog[w[9]] + 10*dlog[w[19]] - dlog[w[22]] - 4*dlog[w[24]], 
   -2*dlog[w[4]] - dlog[w[6]] - dlog[w[12]] + 2*dlog[w[19]] + dlog[w[22]], 
   -4*dlog[w[34]] - 4*dlog[w[38]], 2*dlog[w[1]] - dlog[w[2]] - 2*dlog[w[4]] - 
    3*dlog[w[5]] + dlog[w[7]] - 6*dlog[w[9]] - dlog[w[12]] + 4*dlog[w[19]] + 
    dlog[w[22]], 6*dlog[w[34]] + 6*dlog[w[38]], -dlog[w[1]] - dlog[w[2]] - 
    6*dlog[w[4]] - 6*dlog[w[5]] - 4*dlog[w[6]] - dlog[w[7]] - 4*dlog[w[9]] + 
    dlog[w[12]] + 2*dlog[w[19]] - dlog[w[22]] + 5*dlog[w[24]], 
   dlog[w[1]] + dlog[w[2]] - 12*dlog[w[4]] - 4*dlog[w[6]] - 4*dlog[w[9]] + 
    4*dlog[w[19]] + dlog[w[22]] + 2*dlog[w[24]], -dlog[w[1]] - 2*dlog[w[4]] - 
    2*dlog[w[6]] + dlog[w[19]] + dlog[w[24]], 2*dlog[w[1]] - 4*dlog[w[4]] + 
    2*dlog[w[5]] + 2*dlog[w[7]] - 2*dlog[w[12]], dlog[w[1]]/2 - dlog[w[4]] + 
    dlog[w[5]]/2 + dlog[w[7]]/2 - dlog[w[12]]/2, 0, 
   dlog[w[2]]/2 + 6*dlog[w[4]] + dlog[w[5]]/2 + 2*dlog[w[6]] + dlog[w[9]] + 
    2*dlog[w[12]] - 4*dlog[w[19]] - (3*dlog[w[22]])/2 - (3*dlog[w[24]])/2, 
   -2*dlog[w[1]] + 4*dlog[w[4]] - 2*dlog[w[5]] - 2*dlog[w[7]] + 
    2*dlog[w[12]], 0, 3*dlog[w[2]] + 4*dlog[w[4]] - 2*dlog[w[5]] - 
    dlog[w[6]] - 3*dlog[w[7]] + 2*dlog[w[9]] + 2*dlog[w[12]] + dlog[w[13]] - 
    3*dlog[w[22]], -2*dlog[w[1]] - 3*dlog[w[2]] + 22*dlog[w[4]] - 
    9*dlog[w[5]] + 4*dlog[w[6]] + dlog[w[7]] + 4*dlog[w[9]] + dlog[w[12]] + 
    4*dlog[w[19]] - 3*dlog[w[22]] - 4*dlog[w[24]], 
   3*dlog[w[1]] - 8*dlog[w[4]] + 3*dlog[w[5]] + dlog[w[24]], 
   3*dlog[w[34]] + dlog[w[38]], 0, -2*dlog[w[4]] + 2*dlog[w[5]] - 
    dlog[w[7]] - dlog[w[12]] + dlog[w[24]], -dlog[w[2]] - 4*dlog[w[4]] - 
    dlog[w[6]] + dlog[w[7]] - 2*dlog[w[9]] - 2*dlog[w[12]] - dlog[w[13]] + 
    4*dlog[w[19]] + 3*dlog[w[22]], 0, 0, -dlog[w[1]]/2 + 6*dlog[w[4]] - 
    (3*dlog[w[5]])/2 + 2*dlog[w[6]] - dlog[w[19]] - (3*dlog[w[24]])/2, 
   5*dlog[w[1]] + 8*dlog[w[4]] - 3*dlog[w[5]] + 6*dlog[w[6]] - 4*dlog[w[9]] - 
    4*dlog[w[11]] + 2*dlog[w[19]] - 3*dlog[w[24]], 
   (-3*dlog[w[1]])/2 - dlog[w[2]]/2 + 2*dlog[w[4]] - 2*dlog[w[5]] - 
    dlog[w[9]] - dlog[w[22]]/2 + dlog[w[24]], -3*dlog[w[1]] + dlog[w[6]] - 
    dlog[w[7]] - dlog[w[13]] - 4*dlog[w[19]] + 2*dlog[w[24]], 
   dlog[w[2]]/2 + dlog[w[4]] - dlog[w[5]]/2 - dlog[w[7]]/2 + dlog[w[12]]/2 - 
    dlog[w[22]]/2, -dlog[w[2]] + dlog[w[6]] + dlog[w[7]] - 2*dlog[w[9]] - 
    dlog[w[13]] + dlog[w[22]], 0, -dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]] + 
    dlog[w[7]] + dlog[w[12]] - dlog[w[22]], 0, 0, 0, 0, 0, 0, 
   -3*dlog[w[4]] - (3*dlog[w[6]])/2 - (3*dlog[w[12]])/2 + 3*dlog[w[19]] + 
    (3*dlog[w[22]])/2, 2*dlog[w[2]] + 13*dlog[w[4]] + 2*dlog[w[5]] + 
    (9*dlog[w[6]])/2 + 4*dlog[w[9]] + dlog[w[12]]/2 + 7*dlog[w[19]] + 
    (3*dlog[w[22]])/2 - 10*dlog[w[24]], 0, 0, -2*dlog[w[4]] + 2*dlog[w[5]] - 
    dlog[w[6]] + 2*dlog[w[9]] - dlog[w[13]] + dlog[w[24]] - dlog[w[26]], 
   -3*dlog[w[2]] - 14*dlog[w[4]] - 3*dlog[w[5]] - 7*dlog[w[6]] - 
    2*dlog[w[9]] + dlog[w[13]] - 4*dlog[w[19]] - 3*dlog[w[22]] + 
    10*dlog[w[24]] + dlog[w[26]], 0, 0, 0, 0, -dlog[w[4]] - dlog[w[6]]/2 - 
    dlog[w[12]]/2 + dlog[w[19]] + dlog[w[22]]/2, dlog[w[2]] - dlog[w[5]] - 
    2*dlog[w[6]] + 2*dlog[w[9]] - dlog[w[12]] + dlog[w[13]] + 2*dlog[w[19]] - 
    dlog[w[26]], dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[22]]/2, 
   -dlog[w[1]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 2*dlog[w[9]] - 
    dlog[w[13]] + dlog[w[26]], 0, 0, 0, 0, 0, -dlog[w[2]] + 2*dlog[w[4]] - 
    dlog[w[5]] + dlog[w[6]] - 2*dlog[w[9]] + dlog[w[13]] - dlog[w[22]] + 
    dlog[w[26]], 0, 4*dlog[w[1]] + 8*dlog[w[4]] + 4*dlog[w[6]] - 
    4*dlog[w[9]] - 4*dlog[w[19]], -4*dlog[w[4]] - 4*dlog[w[6]] + 
    4*dlog[w[9]] + 4*dlog[w[19]], 0, -4*dlog[w[1]] - 4*dlog[w[4]] - 
    4*dlog[w[6]] + 8*dlog[w[9]] + 4*dlog[w[19]], 4*dlog[w[1]] - 4*dlog[w[9]], 
   -dlog[w[1]] - dlog[w[2]] + dlog[w[22]], dlog[w[34]] + dlog[w[38]], 
   dlog[w[2]] - 4*dlog[w[4]] - dlog[w[5]] - 2*dlog[w[6]] - 2*dlog[w[12]] + 
    4*dlog[w[19]] + 3*dlog[w[22]] - dlog[w[24]], dlog[w[2]] - dlog[w[5]] + 
    dlog[w[22]] - dlog[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   4*dlog[w[3]] + 2*dlog[w[5]] - 2*dlog[w[23]], 
   2*dlog[w[33]] + 2*dlog[w[37]], 0, 5*dlog[w[1]] + 5*dlog[w[2]] - 
    12*dlog[w[3]] - 11*dlog[w[5]] - 15*dlog[w[6]] - 29*dlog[w[13]] + 
    55*dlog[w[18]] + 24*dlog[w[22]] - 8*dlog[w[23]], 
   16*dlog[w[41]] + 16*dlog[w[43]] + 16*dlog[w[44]] - 16*dlog[w[45]], 
   2*dlog[w[2]] - 2*dlog[w[3]] - 2*dlog[w[5]] + dlog[w[6]] - dlog[w[7]] + 
    4*dlog[w[8]] - dlog[w[25]], -dlog[w[2]] + 6*dlog[w[3]] + 2*dlog[w[5]] - 
    dlog[w[6]] + dlog[w[7]] + 3*dlog[w[13]] - 4*dlog[w[18]] - 3*dlog[w[22]], 
   -2*dlog[w[3]] + dlog[w[5]] + dlog[w[6]] - 2*dlog[w[8]] - dlog[w[12]] - 
    dlog[w[13]] + 2*dlog[w[22]], -4*dlog[w[1]] - 4*dlog[w[3]] + 
    2*dlog[w[5]] + 4*dlog[w[6]] - 2*dlog[w[12]] - 2*dlog[w[13]] + 
    4*dlog[w[22]] - 2*dlog[w[23]], -2*dlog[w[2]] + 8*dlog[w[3]] + 
    2*dlog[w[5]] - 4*dlog[w[6]] + 2*dlog[w[7]] + 2*dlog[w[12]] + 
    8*dlog[w[13]] - 12*dlog[w[18]] - 10*dlog[w[22]] + 4*dlog[w[23]], 
   -14*dlog[w[1]] - 4*dlog[w[2]] + 36*dlog[w[3]] - 16*dlog[w[6]] + 
    2*dlog[w[7]] - 8*dlog[w[8]] - 2*dlog[w[23]] + 2*dlog[w[25]], 
   -2*dlog[w[2]] - 12*dlog[w[3]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 
    12*dlog[w[8]] - 2*dlog[w[12]] - 8*dlog[w[13]] + 8*dlog[w[18]] + 
    10*dlog[w[22]] + 2*dlog[w[25]], 6*dlog[w[1]] + 6*dlog[w[2]] - 
    44*dlog[w[3]] - 20*dlog[w[5]] + 4*dlog[w[6]] - 2*dlog[w[7]] - 
    22*dlog[w[13]] + 44*dlog[w[18]] + 18*dlog[w[22]] - 2*dlog[w[23]], 
   4*dlog[w[2]] - 6*dlog[w[5]] - 2*dlog[w[7]] + 12*dlog[w[8]] + 
    2*dlog[w[12]] + 2*dlog[w[13]] - 4*dlog[w[22]] - 2*dlog[w[25]], 
   -2*dlog[w[37]], -3*dlog[w[1]] - 8*dlog[w[3]] - 3*dlog[w[5]] - dlog[w[7]] - 
    dlog[w[12]] + 2*dlog[w[23]], 3*dlog[w[1]] - 8*dlog[w[3]] - 3*dlog[w[5]] + 
    6*dlog[w[6]] + dlog[w[7]] + 4*dlog[w[8]] + dlog[w[12]] - 2*dlog[w[23]], 
   6*dlog[w[1]] - 4*dlog[w[3]] - 6*dlog[w[5]] + 2*dlog[w[7]] + 4*dlog[w[8]] + 
    2*dlog[w[12]] + 12*dlog[w[18]] - 4*dlog[w[23]], 
   -5*dlog[w[1]] - dlog[w[2]]/4 + 6*dlog[w[3]] + (9*dlog[w[5]])/2 + 
    (3*dlog[w[6]])/4 - dlog[w[7]] - dlog[w[12]] + (5*dlog[w[13]])/2 - 
    (25*dlog[w[18]])/2 - (9*dlog[w[22]])/4 + (11*dlog[w[23]])/4, 
   -3*dlog[w[1]] + dlog[w[5]] - dlog[w[7]] - dlog[w[12]] - 4*dlog[w[18]] + 
    2*dlog[w[23]], dlog[w[1]]/2 + 10*dlog[w[3]] + (7*dlog[w[5]])/2 - 
    6*dlog[w[6]] + dlog[w[7]]/2 - 9*dlog[w[8]] + dlog[w[12]]/2 + 
    2*dlog[w[18]] - dlog[w[22]], (-15*dlog[w[1]])/2 + dlog[w[2]] + 
    12*dlog[w[3]] - (3*dlog[w[5]])/2 - 5*dlog[w[6]] - dlog[w[7]]/2 + 
    dlog[w[8]] - dlog[w[12]]/2 - dlog[w[18]], 2*dlog[w[1]] - dlog[w[2]] + 
    8*dlog[w[3]] - 5*dlog[w[5]] - 4*dlog[w[6]] + dlog[w[7]] + 10*dlog[w[8]] + 
    dlog[w[12]] + 14*dlog[w[18]] - dlog[w[22]] - 6*dlog[w[23]], 
   dlog[w[1]] + dlog[w[2]] - dlog[w[22]], -2*dlog[w[3]] - dlog[w[5]] - 
    dlog[w[13]] + 2*dlog[w[18]] + dlog[w[22]], 
   -4*dlog[w[33]] - 4*dlog[w[37]], -2*dlog[w[1]] + dlog[w[2]] - 
    4*dlog[w[3]] + dlog[w[5]] - dlog[w[7]] - 4*dlog[w[8]] - dlog[w[12]] - 
    4*dlog[w[18]] + dlog[w[22]] + 4*dlog[w[23]], 
   10*dlog[w[33]] + 6*dlog[w[37]], 3*dlog[w[1]] - dlog[w[2]] - dlog[w[5]] - 
    5*dlog[w[6]] + dlog[w[7]] - 4*dlog[w[8]] + dlog[w[12]] + 2*dlog[w[18]] - 
    dlog[w[22]] + 3*dlog[w[23]], dlog[w[1]] - dlog[w[2]] + 8*dlog[w[3]] + 
    4*dlog[w[5]] - 4*dlog[w[6]] - 6*dlog[w[8]] + dlog[w[22]], 0, 
   -6*dlog[w[1]] + 2*dlog[w[2]] + 13*dlog[w[3]] + (13*dlog[w[5]])/2 + 
    2*dlog[w[6]] - 2*dlog[w[7]] + 4*dlog[w[8]] - 2*dlog[w[12]] + 
    dlog[w[13]]/2 - dlog[w[18]] + (3*dlog[w[22]])/2 - 6*dlog[w[23]], 
   (-3*dlog[w[1]])/2 + dlog[w[2]]/2 + 6*dlog[w[3]] + (5*dlog[w[5]])/2 + 
    dlog[w[6]]/2 - dlog[w[7]]/2 + dlog[w[8]] - dlog[w[12]]/2 + 
    2*dlog[w[13]] - 6*dlog[w[18]] - (3*dlog[w[22]])/2 - dlog[w[23]]/2, 
   -3*dlog[w[3]] - (3*dlog[w[5]])/2 - (3*dlog[w[13]])/2 + 3*dlog[w[18]] + 
    (3*dlog[w[22]])/2, 0, 6*dlog[w[1]] - 3*dlog[w[2]] - 14*dlog[w[3]] - 
    9*dlog[w[5]] - 3*dlog[w[6]] + 2*dlog[w[7]] - 2*dlog[w[8]] + 
    3*dlog[w[12]] + 4*dlog[w[18]] - 3*dlog[w[22]] + 6*dlog[w[23]] + 
    dlog[w[25]], -2*dlog[w[3]] - dlog[w[5]] + 2*dlog[w[6]] + 2*dlog[w[8]] - 
    dlog[w[12]] + dlog[w[23]] - dlog[w[25]], 4*dlog[w[1]] - 3*dlog[w[2]] + 
    22*dlog[w[3]] + 2*dlog[w[5]] - 9*dlog[w[6]] + 3*dlog[w[7]] + 
    4*dlog[w[8]] + 2*dlog[w[12]] + dlog[w[13]] + 12*dlog[w[18]] - 
    3*dlog[w[22]] - 8*dlog[w[23]], 2*dlog[w[1]] + 3*dlog[w[2]] - dlog[w[5]] - 
    dlog[w[7]] + 2*dlog[w[8]] + dlog[w[12]] - 3*dlog[w[22]], 
   -dlog[w[1]] - dlog[w[2]] + dlog[w[22]], dlog[w[33]] + dlog[w[37]], 
   dlog[w[2]] - 4*dlog[w[3]] - 2*dlog[w[5]] - dlog[w[6]] - 2*dlog[w[13]] + 
    4*dlog[w[18]] + 3*dlog[w[22]] - dlog[w[23]], -dlog[w[2]] - 4*dlog[w[3]] - 
    dlog[w[5]] + dlog[w[7]] - 2*dlog[w[8]] - dlog[w[12]] - 2*dlog[w[13]] + 
    4*dlog[w[18]] + 3*dlog[w[22]], -2*dlog[w[3]] + 2*dlog[w[6]] - 
    dlog[w[7]] - dlog[w[13]] + dlog[w[23]], -dlog[w[3]] - dlog[w[5]]/2 - 
    dlog[w[13]]/2 + dlog[w[18]] + dlog[w[22]]/2, dlog[w[2]] - 2*dlog[w[5]] - 
    dlog[w[6]] + 2*dlog[w[8]] + dlog[w[12]] - dlog[w[13]] + 2*dlog[w[18]] - 
    dlog[w[25]], dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[22]]/2, 
   -dlog[w[1]] + 2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]] - 2*dlog[w[8]] - 
    dlog[w[12]] + dlog[w[25]], dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[22]]/2, 
   dlog[w[1]] - 2*dlog[w[3]] + dlog[w[6]] + dlog[w[7]] - dlog[w[13]], 
   -dlog[w[2]]/2 + 2*dlog[w[3]] - dlog[w[5]]/2 - 2*dlog[w[6]] + 
    dlog[w[7]]/2 - dlog[w[8]] + dlog[w[12]]/2 + 2*dlog[w[18]] - 
    dlog[w[22]]/2, dlog[w[2]] - 2*dlog[w[3]] + dlog[w[6]] - dlog[w[7]] - 
    dlog[w[13]] + dlog[w[22]], -dlog[w[2]] + 2*dlog[w[3]] + dlog[w[5]] - 
    dlog[w[6]] - 2*dlog[w[8]] + dlog[w[12]] - dlog[w[22]] + dlog[w[25]], 
   dlog[w[2]] - dlog[w[5]] - dlog[w[7]] + 2*dlog[w[8]] + dlog[w[12]] - 
    dlog[w[22]], dlog[w[2]] - dlog[w[6]] + dlog[w[22]] - dlog[w[23]], 0, 0, 
   0, 0, -dlog[w[1]] - 2*dlog[w[3]] - 2*dlog[w[5]] + dlog[w[18]] + 
    dlog[w[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]]/2 + 6*dlog[w[3]] + 2*dlog[w[5]] - (3*dlog[w[6]])/2 - 
    dlog[w[18]] - (3*dlog[w[23]])/2, 5*dlog[w[1]] + 8*dlog[w[3]] + 
    6*dlog[w[5]] - 3*dlog[w[6]] - 4*dlog[w[8]] - 4*dlog[w[10]] + 
    2*dlog[w[18]] - 3*dlog[w[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   3*dlog[w[1]] - 8*dlog[w[3]] + 3*dlog[w[6]] + dlog[w[23]], 
   3*dlog[w[33]] + dlog[w[37]], 0, 0, 4*dlog[w[1]] + 8*dlog[w[3]] + 
    4*dlog[w[5]] - 4*dlog[w[8]] - 4*dlog[w[18]], 0, 
   -4*dlog[w[1]] - 4*dlog[w[3]] - 4*dlog[w[5]] + 8*dlog[w[8]] + 
    4*dlog[w[18]], 4*dlog[w[1]] - 4*dlog[w[8]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   30*dlog[w[1]] - 15*dlog[w[5]] + 57*dlog[w[6]] - 15*dlog[w[23]] - 
    15*dlog[w[24]], -96*dlog[w[43]] - 96*dlog[w[44]], 
   6*dlog[w[5]] - 6*dlog[w[12]], 6*dlog[w[6]] - 6*dlog[w[13]], 
   -6*dlog[w[5]] - 6*dlog[w[6]] + 6*dlog[w[12]] + 6*dlog[w[13]], 
   -12*dlog[w[5]] - 12*dlog[w[6]] + 12*dlog[w[12]] + 12*dlog[w[13]], 
   12*dlog[w[5]] + 24*dlog[w[6]] - 12*dlog[w[12]] - 24*dlog[w[13]], 
   12*dlog[w[1]] + 48*dlog[w[5]] + 12*dlog[w[6]] + 12*dlog[w[12]] - 
    12*dlog[w[23]], -24*dlog[w[5]] - 24*dlog[w[6]] + 24*dlog[w[12]] + 
    24*dlog[w[13]], 12*dlog[w[1]] + 12*dlog[w[5]] + 48*dlog[w[6]] + 
    12*dlog[w[13]] - 12*dlog[w[24]], 24*dlog[w[5]] + 12*dlog[w[6]] - 
    24*dlog[w[12]] - 12*dlog[w[13]], -3*dlog[w[33]] + 3*dlog[w[34]] + 
    3*dlog[w[37]] - 3*dlog[w[38]], 3*dlog[w[1]] - 3*dlog[w[6]] + 
    6*dlog[w[12]] - 3*dlog[w[23]], -3*dlog[w[1]] - 6*dlog[w[5]] - 
    3*dlog[w[6]] - 6*dlog[w[12]] + 3*dlog[w[23]], 
   -6*dlog[w[1]] + 6*dlog[w[6]] - 12*dlog[w[12]] + 6*dlog[w[23]], 
   (3*dlog[w[1]])/2 - (3*dlog[w[5]])/4 - (63*dlog[w[6]])/4 + 6*dlog[w[12]] - 
    (9*dlog[w[23]])/4 + (3*dlog[w[24]])/4, 3*dlog[w[1]] - 3*dlog[w[6]] + 
    6*dlog[w[12]] - 3*dlog[w[23]], (3*dlog[w[1]])/2 + (3*dlog[w[5]])/2 + 
    3*dlog[w[6]] - 3*dlog[w[12]] - (3*dlog[w[24]])/2, 
   (9*dlog[w[1]])/2 + (51*dlog[w[5]])/2 + 3*dlog[w[12]] - 3*dlog[w[23]] - 
    (3*dlog[w[24]])/2, 6*dlog[w[6]] - 6*dlog[w[12]], 
   3*dlog[w[1]] + 3*dlog[w[5]] - 3*dlog[w[24]], 0, 0, 
   -6*dlog[w[6]] + 6*dlog[w[12]], -6*dlog[w[33]] + 6*dlog[w[37]], 
   -3*dlog[w[1]] + 3*dlog[w[6]] - 6*dlog[w[12]] + 3*dlog[w[23]], 
   -3*dlog[w[1]] - 3*dlog[w[5]] + 3*dlog[w[24]], 0, 
   6*dlog[w[1]] - 6*dlog[w[6]] + 12*dlog[w[12]] - 6*dlog[w[23]], 
   (3*dlog[w[1]])/2 - (3*dlog[w[6]])/2 + 3*dlog[w[12]] - (3*dlog[w[23]])/2, 
   0, 0, -6*dlog[w[1]] + 6*dlog[w[6]] - 12*dlog[w[12]] + 6*dlog[w[23]], 0, 
   18*dlog[w[6]] - 12*dlog[w[12]] - 6*dlog[w[13]], 
   6*dlog[w[1]] + 12*dlog[w[5]] - 6*dlog[w[12]] - 6*dlog[w[24]], 
   -3*dlog[w[1]] - 3*dlog[w[5]] + 3*dlog[w[24]], 
   -3*dlog[w[34]] + 3*dlog[w[38]], 0, -6*dlog[w[5]] + 6*dlog[w[12]], 
   -6*dlog[w[6]] + 6*dlog[w[13]], 0, 0, (3*dlog[w[1]])/2 + (3*dlog[w[5]])/2 - 
    (3*dlog[w[24]])/2, -3*dlog[w[1]] + 3*dlog[w[5]] - 6*dlog[w[6]] + 
    12*dlog[w[11]] - 3*dlog[w[24]], (3*dlog[w[1]])/2 + (3*dlog[w[5]])/2 - 
    (3*dlog[w[24]])/2, 3*dlog[w[1]] - 3*dlog[w[5]] + 6*dlog[w[13]] - 
    3*dlog[w[24]], 3*dlog[w[6]] - 3*dlog[w[12]], 
   -6*dlog[w[6]] + 6*dlog[w[13]], 0, 6*dlog[w[5]] - 6*dlog[w[12]], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*dlog[w[1]])/2 + (3*dlog[w[6]])/2 - (3*dlog[w[23]])/2, 
   -3*dlog[w[1]] - 6*dlog[w[5]] + 3*dlog[w[6]] + 12*dlog[w[10]] - 
    3*dlog[w[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3*dlog[w[1]] - 3*dlog[w[6]] + 3*dlog[w[23]], 
   -3*dlog[w[33]] + 3*dlog[w[37]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[4]] - dlog[w[6]] + dlog[w[24]], 0, 0, 
   -dlog[w[34]] - dlog[w[38]], dlog[w[1]] - dlog[w[5]] - 2*dlog[w[9]] + 
    dlog[w[24]], 0, -dlog[w[1]] + dlog[w[5]] - 2*dlog[w[19]] + dlog[w[24]], 
   0, dlog[w[1]] + dlog[w[5]] - dlog[w[24]], 2*dlog[w[9]] + 2*dlog[w[19]] - 
    2*dlog[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[3]] - dlog[w[5]] + dlog[w[23]], -dlog[w[33]] - dlog[w[37]], 
   dlog[w[1]] - dlog[w[6]] - 2*dlog[w[8]] + dlog[w[23]], 
   2*dlog[w[8]] + 2*dlog[w[18]] - 2*dlog[w[23]], dlog[w[1]] + dlog[w[6]] - 
    dlog[w[23]], 0, -dlog[w[1]] + dlog[w[6]] - 2*dlog[w[18]] + dlog[w[23]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[5]] - dlog[w[6]] + 2*dlog[w[48]], 
   -dlog[w[33]] - dlog[w[34]], 0, dlog[w[33]], 0, dlog[w[34]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[33]]/12 + dlog[w[34]]/12, 
   dlog[w[33]]/2, dlog[w[34]]/2, -dlog[w[34]]/2 - dlog[w[38]]/2, 0, 
   -dlog[w[33]]/2 - dlog[w[37]]/2, -dlog[w[2]] - dlog[w[5]]/2 - 
    dlog[w[6]]/2 + dlog[w[23]]/2 + dlog[w[24]]/2 - 2*dlog[w[48]], 
   -dlog[w[33]]/2 - dlog[w[34]]/2 - dlog[w[37]]/2 - dlog[w[38]]/2, 
   dlog[w[33]] + dlog[w[34]] + dlog[w[37]], (3*dlog[w[33]])/2 - 
    dlog[w[34]]/2 + dlog[w[37]]/2 - dlog[w[38]]/2, 
   -dlog[w[33]] - dlog[w[34]], -dlog[w[33]]/2 + (3*dlog[w[34]])/2 - 
    dlog[w[37]]/2 + dlog[w[38]]/2, dlog[w[33]] + dlog[w[34]] + dlog[w[38]], 
   -2*dlog[w[33]] - 2*dlog[w[34]], 2*dlog[w[33]] + 2*dlog[w[34]], 0, 
   -dlog[w[33]] - dlog[w[34]], dlog[w[33]] + dlog[w[34]], 0, -dlog[w[34]], 0, 
   dlog[w[33]], dlog[w[34]], -dlog[w[33]] - dlog[w[34]], 
   dlog[w[33]] + dlog[w[34]], -dlog[w[33]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[43]]/32, 
   dlog[w[44]]/32, -dlog[w[44]]/32 + dlog[w[46]]/32, dlog[w[40]]/32, 
   -dlog[w[43]]/32 + dlog[w[45]]/32, -dlog[w[47]]/32, 
   dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[45]]/32 + 
    dlog[w[46]]/32, -dlog[w[40]]/16 + dlog[w[43]]/16 + dlog[w[44]]/16 - 
    dlog[w[45]]/16, -dlog[w[43]]/32 - dlog[w[44]]/32 - dlog[w[45]]/32 + 
    dlog[w[46]]/32, dlog[w[40]]/16 - dlog[w[43]]/16 - dlog[w[44]]/16, 
   -dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   -dlog[w[40]]/16 + dlog[w[43]]/16 + dlog[w[44]]/16 - dlog[w[46]]/16, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]] - dlog[w[5]] + 
    dlog[w[12]], 0, 0, 0, 0, 0, 0, 0, -2*dlog[w[12]] + 2*dlog[w[19]], 
   -2*dlog[w[12]] + 2*dlog[w[14]], 0, 2*dlog[w[4]] + 2*dlog[w[12]] - 
    2*dlog[w[14]] - 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -dlog[w[2]] - dlog[w[6]] + dlog[w[13]], 0, 0, 0, 0, 0, 
   2*dlog[w[3]] + 2*dlog[w[13]] - 2*dlog[w[15]] - 2*dlog[w[18]], 0, 
   -2*dlog[w[13]] + 2*dlog[w[15]], -2*dlog[w[13]] + 2*dlog[w[18]], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[7]] - dlog[w[22]], 0, 0, 2*dlog[w[1]] + 2*dlog[w[7]] - 
    2*dlog[w[8]] - 2*dlog[w[9]], -2*dlog[w[3]] - 2*dlog[w[7]] + 
    2*dlog[w[8]] + 2*dlog[w[15]], 0, 2*dlog[w[2]] + 2*dlog[w[7]] - 
    2*dlog[w[14]] - 2*dlog[w[15]], 0, -2*dlog[w[4]] - 2*dlog[w[7]] + 
    2*dlog[w[9]] + 2*dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -dlog[w[1]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -dlog[w[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -dlog[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[34]]/6, 0, 
   0, 0, 0, 0, -dlog[w[1]] - dlog[w[5]] - 2*dlog[w[6]] + 2*dlog[w[48]], 0, 0, 
   0, 0, 4*dlog[w[34]], 0, -dlog[w[33]] - dlog[w[34]], dlog[w[33]], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -dlog[w[1]] - dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[5]] - dlog[w[6]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -dlog[w[3]] - dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[6]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8*dlog[w[6]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[1]]/6 + dlog[w[3]]/3 + 
    dlog[w[5]]/6 + dlog[w[6]]/3 - dlog[w[18]]/3, 0, 0, 0, 0, 
   -2*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] + dlog[w[23]], 
   -dlog[w[33]] - dlog[w[37]], -2*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] + 
    dlog[w[23]], 4*dlog[w[3]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 2*dlog[w[23]], 
   2*dlog[w[3]] + dlog[w[5]] + dlog[w[6]] - dlog[w[23]], 0, 
   -4*dlog[w[1]] + 6*dlog[w[3]] + 3*dlog[w[5]] + 7*dlog[w[6]] - 
    8*dlog[w[18]] + dlog[w[23]], 0, dlog[w[1]] + 2*dlog[w[3]] + dlog[w[5]] - 
    2*dlog[w[8]], dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]], 
   -4*dlog[w[3]] - 2*dlog[w[5]] - 2*dlog[w[6]] + 2*dlog[w[8]] + 
    2*dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]]/6, 0, 0, 0, 0, 
   0, 0, 4*dlog[w[1]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[5]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 4*dlog[w[5]], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[3]]/6, 0, 0, 0, 0, 0, 0, 
   0, 4*dlog[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[4]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*dlog[w[4]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[2]]/6, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 4*dlog[w[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[33]]/12, 0, 0, 0, 0, 0, (3*dlog[w[1]])/2 + dlog[w[5]] + 
    (3*dlog[w[6]])/2 - 2*dlog[w[48]], 2*dlog[w[33]] + 2*dlog[w[34]], 0, 0, 0, 
   -2*dlog[w[34]], 0, 0, 0, 0, -dlog[w[33]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/12 - dlog[w[5]]/6 + dlog[w[6]]/12, 0, 0, 0, 0, 0, 
   (3*dlog[w[33]])/2, -2*dlog[w[5]] + 2*dlog[w[6]], 0, 0, 0, 
   2*dlog[w[1]] - 2*dlog[w[5]], 0, 0, 0, 0, -dlog[w[1]]/2 - dlog[w[5]] - 
    dlog[w[6]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[33]]/12 - 
    dlog[w[34]]/12, 0, 0, 0, 0, 0, dlog[w[1]] + (3*dlog[w[5]])/2 + 
    (3*dlog[w[6]])/2 - 2*dlog[w[48]], 0, 0, -2*dlog[w[33]], 0, 
   -2*dlog[w[34]], 0, dlog[w[33]] + dlog[w[34]], -dlog[w[33]] - dlog[w[34]], 
   0, dlog[w[33]]/2 + dlog[w[34]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]]/6 + dlog[w[5]]/12 + dlog[w[6]]/12, 0, 0, 0, 0, 0, 
   (-3*dlog[w[33]])/2 - (3*dlog[w[34]])/2, 0, 0, 
   -2*dlog[w[1]] + 2*dlog[w[6]], 0, -2*dlog[w[1]] + 2*dlog[w[5]], 0, 
   -2*dlog[w[1]] - dlog[w[5]] - dlog[w[6]], 2*dlog[w[1]] + dlog[w[5]] + 
    dlog[w[6]], 0, -dlog[w[1]] - dlog[w[5]]/2 - dlog[w[6]]/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[1]]/12 + dlog[w[5]]/12 - dlog[w[6]]/6, 0, 0, 0, 0, 0, 
   (3*dlog[w[34]])/2, 2*dlog[w[5]] - 2*dlog[w[6]], 0, 
   2*dlog[w[1]] - 2*dlog[w[6]], 0, 0, 0, 0, -dlog[w[1]] - dlog[w[5]] - 
    2*dlog[w[6]], 0, dlog[w[1]]/2 + dlog[w[5]]/2 + dlog[w[6]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -dlog[w[1]]/12 + dlog[w[9]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2*dlog[w[1]] + 2*dlog[w[9]], 0, 0, 0, 0, -dlog[w[1]] - dlog[w[9]], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[3]]/12 + dlog[w[18]]/12, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[w[3]] + 2*dlog[w[18]], 0, 0, 0, 0, 
   0, 0, -dlog[w[3]] - dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[6]]/12 + dlog[w[18]]/12, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[6]] + 2*dlog[w[18]], 0, 0, 0, 0, 0, 0, 
   -dlog[w[6]] - dlog[w[18]], 0, 0, dlog[w[6]] + dlog[w[18]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -dlog[w[3]]/12 + dlog[w[15]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[3]] + 2*dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[3]] - dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[5]]/12 + dlog[w[19]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[5]] + 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[5]] - dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]]/12 - dlog[w[3]]/12, 
   0, 0, 0, 0, (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[8]]/2 + dlog[w[23]]/2, 
   dlog[w[34]]/2 - dlog[w[37]]/2, (-3*dlog[w[3]])/2 - dlog[w[5]] + 
    dlog[w[8]]/2 + dlog[w[23]]/2, 3*dlog[w[3]] + 2*dlog[w[5]] - dlog[w[8]] - 
    dlog[w[23]], 2*dlog[w[1]] - dlog[w[3]]/2 + dlog[w[5]] - dlog[w[8]]/2 - 
    dlog[w[23]]/2, 0, (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[8]]/2 + 
    dlog[w[23]]/2, 0, dlog[w[1]] + dlog[w[3]] + dlog[w[5]] - dlog[w[8]], 
   -dlog[w[1]] - dlog[w[3]] - dlog[w[5]] + dlog[w[8]], 0, 
   dlog[w[1]]/2 + dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[8]]/2, 0, 
   -2*dlog[w[3]] - dlog[w[5]] + dlog[w[8]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/12 - dlog[w[3]]/12, 0, 0, 0, dlog[w[7]]/2 + dlog[w[8]]/2 - 
    dlog[w[22]], 0, 0, dlog[w[7]] + dlog[w[8]] - 2*dlog[w[22]], 
   -dlog[w[7]] - dlog[w[8]] + 2*dlog[w[22]], 0, -2*dlog[w[3]] + dlog[w[7]] + 
    dlog[w[8]] - 2*dlog[w[14]], 0, 2*dlog[w[1]] - dlog[w[7]] - dlog[w[8]] + 
    2*dlog[w[14]], 0, 0, 0, 0, dlog[w[1]] - dlog[w[8]] + dlog[w[22]], 0, 
   -dlog[w[3]] + dlog[w[8]] - dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[3]]/12 - dlog[w[5]]/12, 0, 0, 0, 0, (-3*dlog[w[3]])/2 - 
    dlog[w[5]]/2 + dlog[w[23]]/2, -dlog[w[37]]/2, 
   dlog[w[3]]/2 - dlog[w[5]]/2 - 2*dlog[w[8]] + dlog[w[23]]/2, 
   -3*dlog[w[3]] - dlog[w[5]] + 2*dlog[w[8]] + 2*dlog[w[18]] - dlog[w[23]], 
   (3*dlog[w[3]])/2 + dlog[w[5]]/2 - dlog[w[23]]/2, 0, 
   dlog[w[3]]/2 - dlog[w[5]]/2 - 2*dlog[w[18]] + dlog[w[23]]/2, 0, 0, 0, 0, 
   -dlog[w[3]]/2 - dlog[w[5]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[4]]/12 - dlog[w[6]]/12, 0, 0, (-3*dlog[w[4]])/2 - dlog[w[6]]/2 + 
    dlog[w[24]]/2, 0, 0, -dlog[w[38]]/2, dlog[w[4]]/2 - dlog[w[6]]/2 - 
    2*dlog[w[9]] + dlog[w[24]]/2, 0, dlog[w[4]]/2 - dlog[w[6]]/2 - 
    2*dlog[w[19]] + dlog[w[24]]/2, 0, (3*dlog[w[4]])/2 + dlog[w[6]]/2 - 
    dlog[w[24]]/2, -3*dlog[w[4]] - dlog[w[6]] + 2*dlog[w[9]] + 
    2*dlog[w[19]] - dlog[w[24]], 0, -dlog[w[4]] - dlog[w[6]], 0, 
   dlog[w[4]]/2 + dlog[w[6]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-7*dlog[w[1]])/24 + (5*dlog[w[4]])/6 - (7*dlog[w[5]])/24 + 
    (5*dlog[w[6]])/12 - dlog[w[9]]/8 - dlog[w[19]]/8, 0, 0, 
   -dlog[w[1]]/2 + 4*dlog[w[4]] - dlog[w[5]]/2 + 2*dlog[w[6]] - 
    (3*dlog[w[24]])/2, 0, 0, (3*dlog[w[34]])/2 + (3*dlog[w[38]])/2, 
   -dlog[w[1]]/2 + 4*dlog[w[4]] - dlog[w[5]]/2 + 2*dlog[w[6]] - 
    (3*dlog[w[24]])/2, 0, -dlog[w[1]]/2 + 4*dlog[w[4]] - dlog[w[5]]/2 + 
    2*dlog[w[6]] - (3*dlog[w[24]])/2, 0, (-3*dlog[w[1]])/2 - 
    (3*dlog[w[5]])/2 + (3*dlog[w[24]])/2, -3*dlog[w[9]] - 3*dlog[w[19]] + 
    3*dlog[w[24]], 0, 0, 0, 0, -dlog[w[1]]/2 - 2*dlog[w[4]] + dlog[w[5]] - 
    dlog[w[6]] + (3*dlog[w[9]])/2, 0, 0, dlog[w[1]] - 2*dlog[w[4]] - 
    dlog[w[5]]/2 - dlog[w[6]] + (3*dlog[w[19]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[34]]/4, 0, 0, dlog[w[34]]/2 + dlog[w[38]]/2, 0, 0, 
   (-3*dlog[w[1]])/2 - (3*dlog[w[5]])/2 - 2*dlog[w[6]] - dlog[w[24]]/2 + 
    4*dlog[w[48]], dlog[w[34]]/2 + dlog[w[38]]/2, 0, 
   dlog[w[34]]/2 + dlog[w[38]]/2, 0, (3*dlog[w[34]])/2 - dlog[w[38]]/2, 
   -dlog[w[34]] - dlog[w[38]], 0, 0, 0, 0, -dlog[w[33]] - dlog[w[34]], 0, 0, 
   dlog[w[33]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]]/4 + dlog[w[3]]/12 - 
    (7*dlog[w[6]])/12 + dlog[w[18]]/4, 0, -dlog[w[2]] - dlog[w[6]] + 
    dlog[w[13]]/2 + dlog[w[18]]/2, 0, 0, 0, 0, 0, 
   -2*dlog[w[2]] - 2*dlog[w[6]] + dlog[w[13]] + dlog[w[18]], 0, 
   2*dlog[w[2]] + 2*dlog[w[3]] - dlog[w[13]] - dlog[w[18]], 
   -2*dlog[w[6]] - dlog[w[13]] + dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] + dlog[w[3]] + dlog[w[6]] - dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]]/12 - dlog[w[6]]/12, 0, -dlog[w[2]] - dlog[w[6]]/2 + 
    dlog[w[13]]/2, 0, 0, 0, 0, 0, -dlog[w[6]] + dlog[w[13]] - 2*dlog[w[15]], 
   0, -2*dlog[w[2]] - dlog[w[6]] - dlog[w[13]] + 2*dlog[w[15]], 
   2*dlog[w[2]] + dlog[w[6]] - dlog[w[13]], 0, 0, 0, 
   -dlog[w[2]] - dlog[w[6]], 0, 0, dlog[w[2]] + dlog[w[6]], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -dlog[w[2]]/12 - dlog[w[5]]/12, -dlog[w[2]] - dlog[w[5]]/2 + 
    dlog[w[12]]/2, 0, 0, 0, 0, 0, 0, 0, 2*dlog[w[2]] + dlog[w[5]] - 
    dlog[w[12]], -2*dlog[w[2]] - dlog[w[5]] - dlog[w[12]] + 2*dlog[w[14]], 0, 
   -dlog[w[5]] + dlog[w[12]] - 2*dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - dlog[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*dlog[w[2]])/3 - 
    dlog[w[3]]/6 + (2*dlog[w[6]])/3 - dlog[w[15]]/4 - dlog[w[18]]/4, 0, 
   4*dlog[w[2]] - dlog[w[3]] + 4*dlog[w[6]] - 3*dlog[w[13]], 0, 0, 0, 0, 0, 
   8*dlog[w[2]] - 2*dlog[w[3]] + 8*dlog[w[6]] - 6*dlog[w[13]], 0, 
   6*dlog[w[13]] - 6*dlog[w[15]], 6*dlog[w[13]] - 6*dlog[w[18]], 0, 0, 0, 0, 
   0, 0, -2*dlog[w[2]] - dlog[w[3]] - 2*dlog[w[6]] + 3*dlog[w[18]], 
   -2*dlog[w[2]] - dlog[w[3]] - 2*dlog[w[6]] + 3*dlog[w[15]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -dlog[w[3]]/2 + dlog[w[13]]/2, 0, 0, 0, 0, 0, 
   -dlog[w[3]] + dlog[w[13]], 0, dlog[w[3]] - dlog[w[13]], 
   dlog[w[3]] - dlog[w[13]], 0, 0, 0, 0, 0, 0, -dlog[w[2]] + dlog[w[6]], 
   dlog[w[2]] - dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[1]]/12 + 
    (2*dlog[w[4]])/3 - dlog[w[5]]/3 + dlog[w[6]]/3 - dlog[w[9]]/4, 0, 0, 
   -dlog[w[1]] + 8*dlog[w[4]] + 4*dlog[w[6]] - dlog[w[19]] - 3*dlog[w[24]], 
   0, 0, 3*dlog[w[34]] + 3*dlog[w[38]], -dlog[w[1]] + 8*dlog[w[4]] + 
    4*dlog[w[6]] - dlog[w[19]] - 3*dlog[w[24]], 0, 
   3*dlog[w[1]] - 4*dlog[w[5]] + 7*dlog[w[19]] - 3*dlog[w[24]], 0, 
   -3*dlog[w[1]] - 4*dlog[w[5]] + dlog[w[19]] + 3*dlog[w[24]], 
   -6*dlog[w[9]] - 6*dlog[w[19]] + 6*dlog[w[24]], 
   2*dlog[w[5]] - 2*dlog[w[19]], -2*dlog[w[5]] + 2*dlog[w[19]], 0, 
   dlog[w[5]] - dlog[w[19]], -dlog[w[1]] - 4*dlog[w[4]] - 2*dlog[w[6]] + 
    3*dlog[w[9]] + 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]]/2 - dlog[w[19]]/2 + dlog[w[24]]/2, 0, 0, 
   -dlog[w[33]]/2 - dlog[w[38]]/2, -dlog[w[1]]/2 - dlog[w[19]]/2 + 
    dlog[w[24]]/2, 0, -dlog[w[1]]/2 - dlog[w[19]]/2 + dlog[w[24]]/2, 0, 
   dlog[w[1]]/2 + dlog[w[19]]/2 - dlog[w[24]]/2, dlog[w[1]] + dlog[w[19]] - 
    dlog[w[24]], dlog[w[6]] - dlog[w[19]], -dlog[w[6]] + dlog[w[19]], 0, 
   dlog[w[6]]/2 - dlog[w[19]]/2, -dlog[w[6]] + dlog[w[19]], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -dlog[w[1]]/3 + (2*dlog[w[4]])/3 - dlog[w[5]]/12 + dlog[w[6]]/3 - 
    dlog[w[19]]/4, 0, 0, 8*dlog[w[4]] - dlog[w[5]] + 4*dlog[w[6]] - 
    dlog[w[9]] - 3*dlog[w[24]], 0, 0, 3*dlog[w[34]] + 3*dlog[w[38]], 
   -4*dlog[w[1]] + 3*dlog[w[5]] + 7*dlog[w[9]] - 3*dlog[w[24]], 0, 
   8*dlog[w[4]] - dlog[w[5]] + 4*dlog[w[6]] - dlog[w[9]] - 3*dlog[w[24]], 0, 
   -4*dlog[w[1]] - 3*dlog[w[5]] + dlog[w[9]] + 3*dlog[w[24]], 
   -6*dlog[w[9]] - 6*dlog[w[19]] + 6*dlog[w[24]], 0, 0, 0, 
   dlog[w[1]] - dlog[w[9]], 0, 0, 0, -4*dlog[w[4]] - dlog[w[5]] - 
    2*dlog[w[6]] + 2*dlog[w[9]] + 3*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[5]]/2 - dlog[w[9]]/2 + dlog[w[24]]/2, 0, 0, 
   dlog[w[33]]/2 + dlog[w[34]]/2 - dlog[w[38]]/2, 
   -dlog[w[5]]/2 - dlog[w[9]]/2 + dlog[w[24]]/2, 0, 
   -dlog[w[5]]/2 - dlog[w[9]]/2 + dlog[w[24]]/2, 0, 
   dlog[w[5]]/2 + dlog[w[9]]/2 - dlog[w[24]]/2, dlog[w[5]] + dlog[w[9]] - 
    dlog[w[24]], 0, 0, 0, dlog[w[6]]/2 - dlog[w[9]]/2, 0, 0, 0, 
   -dlog[w[6]] + dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]]/3 + (2*dlog[w[3]])/3 + dlog[w[5]]/3 - dlog[w[6]]/12 - 
    dlog[w[18]]/4, 0, 0, 0, 0, 8*dlog[w[3]] + 4*dlog[w[5]] - dlog[w[6]] - 
    dlog[w[8]] - 3*dlog[w[23]], 3*dlog[w[33]] + 3*dlog[w[37]], 
   -4*dlog[w[1]] + 3*dlog[w[6]] + 7*dlog[w[8]] - 3*dlog[w[23]], 
   -6*dlog[w[8]] - 6*dlog[w[18]] + 6*dlog[w[23]], 
   -4*dlog[w[1]] - 3*dlog[w[6]] + dlog[w[8]] + 3*dlog[w[23]], 0, 
   8*dlog[w[3]] + 4*dlog[w[5]] - dlog[w[6]] - dlog[w[8]] - 3*dlog[w[23]], 0, 
   0, 2*dlog[w[1]] - 2*dlog[w[8]], -4*dlog[w[3]] - 2*dlog[w[5]] - 
    dlog[w[6]] + 2*dlog[w[8]] + 3*dlog[w[18]], -dlog[w[1]] + dlog[w[8]], 0, 
   4*dlog[w[3]] + 2*dlog[w[5]] + dlog[w[6]] - 2*dlog[w[8]] - 3*dlog[w[18]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[2]]/12 - dlog[w[3]]/12, 
   dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 + dlog[w[15]] - dlog[w[22]]/2, 
   -dlog[w[2]] - dlog[w[5]]/2 - dlog[w[6]] + (3*dlog[w[13]])/2 - 
    dlog[w[15]] + dlog[w[22]]/2, dlog[w[2]]/2 + dlog[w[9]]/2 - dlog[w[22]]/2, 
   -dlog[w[2]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 - (3*dlog[w[7]])/2 + 
    dlog[w[15]] + dlog[w[22]], dlog[w[2]]/2 - (3*dlog[w[3]])/2 - 
    dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[15]] + dlog[w[22]]/2, 0, 
   dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 - 3*dlog[w[7]] + 
    (5*dlog[w[9]])/2 + dlog[w[15]], -3*dlog[w[3]] - 3*dlog[w[5]] + 
    3*dlog[w[7]] + 3*dlog[w[13]] - 6*dlog[w[15]], 
   -2*dlog[w[2]] + (3*dlog[w[3]])/2 - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    dlog[w[9]]/2 - dlog[w[15]], 3*dlog[w[2]] + 3*dlog[w[5]] - 3*dlog[w[7]] - 
    3*dlog[w[13]] + 6*dlog[w[15]], dlog[w[3]]/2 + dlog[w[5]]/2 + 
    (5*dlog[w[6]])/2 - dlog[w[9]]/2 - 3*dlog[w[13]] + dlog[w[15]], 
   3*dlog[w[7]] - 3*dlog[w[9]], 0, 0, 0, -dlog[w[3]]/2 - dlog[w[5]]/2 + 
    dlog[w[6]]/2 + dlog[w[9]]/2 - dlog[w[15]], 0, 0, 0, 
   dlog[w[2]] + dlog[w[5]] - dlog[w[6]] - dlog[w[9]] + 2*dlog[w[15]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -dlog[w[2]] - dlog[w[5]] + dlog[w[6]]/2 + (3*dlog[w[12]])/2 + 
    dlog[w[22]]/2 - dlog[w[31]], dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[22]]/2, 
   -dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[5]]/2 + dlog[w[19]]/2 + 
    dlog[w[22]]/2, dlog[w[2]]/2 + dlog[w[5]]/2 + dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 - dlog[w[22]] - dlog[w[31]], 
   -dlog[w[2]]/2 + (3*dlog[w[3]])/2 + dlog[w[5]] - dlog[w[6]]/2 - 
    (3*dlog[w[8]])/2 - dlog[w[22]]/2 + dlog[w[31]], 0, 
   -dlog[w[1]]/2 + (3*dlog[w[3]])/2 + (3*dlog[w[5]])/2 + dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 + dlog[w[19]]/2 - 2*dlog[w[22]] - dlog[w[31]], 
   -2*dlog[w[3]] - 2*dlog[w[5]] + 2*dlog[w[22]], 
   (-5*dlog[w[1]])/2 + dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 - 3*dlog[w[12]] + (5*dlog[w[19]])/2 + dlog[w[31]], 
   3*dlog[w[2]] - 3*dlog[w[3]] + 3*dlog[w[8]] - 3*dlog[w[12]], 
   dlog[w[1]]/2 + dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 - 
    (3*dlog[w[8]])/2 - dlog[w[19]]/2 + dlog[w[31]], 
   3*dlog[w[1]] - 3*dlog[w[8]] + 3*dlog[w[12]] - 3*dlog[w[19]], 
   -dlog[w[1]] - dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 3*dlog[w[8]] + 
    dlog[w[19]] - 2*dlog[w[31]], dlog[w[1]] + dlog[w[3]] + dlog[w[5]] - 
    dlog[w[6]] - 3*dlog[w[8]] - dlog[w[19]] + 2*dlog[w[31]], 0, 
   -dlog[w[1]]/2 - dlog[w[3]]/2 - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 + dlog[w[19]]/2 - dlog[w[31]], 
   dlog[w[1]] - dlog[w[6]] - 3*dlog[w[8]] - dlog[w[19]] + dlog[w[22]] + 
    2*dlog[w[31]], -dlog[w[2]] + 2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]] - 
    3*dlog[w[8]] + 2*dlog[w[31]], dlog[w[2]] - dlog[w[3]] + dlog[w[6]] + 
    3*dlog[w[8]] - dlog[w[22]] - 2*dlog[w[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]]/12 + dlog[w[4]]/12, dlog[w[2]] + dlog[w[5]] + dlog[w[6]]/2 - 
    (3*dlog[w[12]])/2 + dlog[w[14]] - dlog[w[22]]/2, 
   -dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 - dlog[w[14]] + dlog[w[22]]/2, 
   -dlog[w[2]]/2 + (3*dlog[w[4]])/2 - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    dlog[w[14]] - dlog[w[22]]/2, dlog[w[2]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    (3*dlog[w[7]])/2 - dlog[w[14]] - dlog[w[22]], 
   -dlog[w[2]]/2 - dlog[w[8]]/2 + dlog[w[22]]/2, 0, 
   -dlog[w[4]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 + 3*dlog[w[7]] - 
    (5*dlog[w[8]])/2 - dlog[w[14]], -3*dlog[w[7]] + 3*dlog[w[8]], 
   -dlog[w[4]]/2 - (5*dlog[w[5]])/2 - dlog[w[6]]/2 + dlog[w[8]]/2 + 
    3*dlog[w[12]] - dlog[w[14]], -3*dlog[w[2]] - 3*dlog[w[6]] + 
    3*dlog[w[7]] + 3*dlog[w[12]] - 6*dlog[w[14]], 
   2*dlog[w[2]] - (3*dlog[w[4]])/2 - dlog[w[5]]/2 + dlog[w[6]]/2 - 
    dlog[w[8]]/2 + dlog[w[14]], 3*dlog[w[4]] + 3*dlog[w[6]] - 3*dlog[w[7]] - 
    3*dlog[w[12]] + 6*dlog[w[14]], 0, dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 
    dlog[w[8]] + 2*dlog[w[14]], -dlog[w[2]] + dlog[w[5]] - dlog[w[6]] + 
    dlog[w[8]] - 2*dlog[w[14]], -dlog[w[4]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[8]]/2 - dlog[w[14]], 0, dlog[w[2]] - dlog[w[5]] + dlog[w[6]] - 
    dlog[w[8]] + 2*dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]]/6 + dlog[w[2]]/6 + dlog[w[3]]/3 + dlog[w[5]]/6 + 
    (7*dlog[w[6]])/12 - (3*dlog[w[18]])/4, -dlog[w[2]] - dlog[w[3]] - 
    dlog[w[5]]/2 + dlog[w[6]]/2 + dlog[w[22]]/2, dlog[w[2]] + dlog[w[3]] + 
    dlog[w[5]]/2 + dlog[w[6]] - (3*dlog[w[18]])/2 - dlog[w[22]]/2, 
   -dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[22]]/2, dlog[w[2]]/2 - dlog[w[3]] - 
    dlog[w[5]]/2 + dlog[w[6]]/2 + (3*dlog[w[8]])/2 - dlog[w[22]], 
   -dlog[w[2]]/2 - 2*dlog[w[3]] - dlog[w[5]] - dlog[w[6]]/2 - dlog[w[22]]/2 + 
    (3*dlog[w[23]])/2, (-3*dlog[w[33]])/2 - (3*dlog[w[37]])/2, 
   -dlog[w[1]]/2 - 4*dlog[w[3]] - 2*dlog[w[5]] + dlog[w[6]]/2 + 
    3*dlog[w[8]] - 2*dlog[w[22]] + (3*dlog[w[23]])/2, 
   2*dlog[w[2]] + 8*dlog[w[3]] + 4*dlog[w[5]] + 2*dlog[w[6]] - 3*dlog[w[8]] - 
    3*dlog[w[18]] + 2*dlog[w[22]] - 3*dlog[w[23]], 
   -dlog[w[1]]/2 + 2*dlog[w[2]] + 4*dlog[w[3]] + 2*dlog[w[5]] - 
    dlog[w[6]]/2 - (3*dlog[w[23]])/2, -3*dlog[w[2]] - 6*dlog[w[3]] - 
    3*dlog[w[5]] + 3*dlog[w[8]] + 3*dlog[w[18]], 
   (-3*dlog[w[1]])/2 + (3*dlog[w[6]])/2 - 3*dlog[w[18]] + (3*dlog[w[23]])/2, 
   3*dlog[w[1]] - 3*dlog[w[8]], 0, 0, 0, 0, dlog[w[1]] + 2*dlog[w[3]] + 
    dlog[w[5]] - dlog[w[6]] - 3*dlog[w[8]] + dlog[w[22]], 0, 
   -dlog[w[2]] - 4*dlog[w[3]] - 2*dlog[w[5]] - dlog[w[6]] + 3*dlog[w[8]] + 
    3*dlog[w[18]] - dlog[w[22]], dlog[w[1]] - dlog[w[2]] - 2*dlog[w[3]] - 
    dlog[w[5]] + dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]] - dlog[w[4]], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - dlog[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[1]] - dlog[w[2]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*dlog[w[2]])/3 - dlog[w[14]]/3 - dlog[w[15]]/3 + dlog[w[22]]/3, 0, 0, 0, 
   -dlog[w[2]] + dlog[w[7]] - dlog[w[22]], 0, 0, 
   -2*dlog[w[2]] + 2*dlog[w[7]] - 2*dlog[w[22]], 
   2*dlog[w[2]] - 2*dlog[w[7]] + 2*dlog[w[22]], 0, 
   14*dlog[w[2]] + 2*dlog[w[7]] - 8*dlog[w[14]] - 8*dlog[w[15]] + 
    6*dlog[w[22]], 0, 2*dlog[w[2]] - 2*dlog[w[7]] + 2*dlog[w[22]], 0, 0, 0, 
   0, 0, 0, 0, 0, -2*dlog[w[2]] - 2*dlog[w[4]] + 2*dlog[w[9]] + 
    2*dlog[w[14]] - 2*dlog[w[22]], -2*dlog[w[2]] - 2*dlog[w[3]] + 
    2*dlog[w[8]] + 2*dlog[w[15]] - 2*dlog[w[22]], 
   2*dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[8]] - 2*dlog[w[9]] + 2*dlog[w[22]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -dlog[w[1]]/12 + dlog[w[8]]/12, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[1]] + 2*dlog[w[8]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[8]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[4]]/12 + dlog[w[14]]/12, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[w[4]] + 2*dlog[w[14]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[4]] - dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[4]]/12 + dlog[w[19]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[4]] + 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -dlog[w[4]] - dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]]/12 + dlog[w[15]]/12, 
   0, 0, 0, 0, 0, 0, 0, -2*dlog[w[2]] + 2*dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, dlog[w[2]] + dlog[w[15]], 0, 0, -dlog[w[2]] - dlog[w[15]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -dlog[w[2]]/12 + dlog[w[14]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[2]] + 2*dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - dlog[w[14]], 0, 0, 0, dlog[w[2]] + dlog[w[14]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/12 - dlog[w[4]]/12, 0, 0, 0, dlog[w[7]]/2 + dlog[w[9]]/2 - 
    dlog[w[22]], 0, 0, dlog[w[7]] + dlog[w[9]] - 2*dlog[w[22]], 
   2*dlog[w[1]] - dlog[w[7]] - dlog[w[9]] + 2*dlog[w[15]], 0, 
   -2*dlog[w[4]] + dlog[w[7]] + dlog[w[9]] - 2*dlog[w[15]], 0, 
   -dlog[w[7]] - dlog[w[9]] + 2*dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]] - dlog[w[9]] + dlog[w[22]], -dlog[w[4]] + dlog[w[9]] - 
    dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]]/12 - dlog[w[4]]/12, 
   0, 0, (-3*dlog[w[4]])/2 - dlog[w[6]] + dlog[w[9]]/2 + dlog[w[24]]/2, 0, 0, 
   dlog[w[33]]/2 - dlog[w[38]]/2, (-3*dlog[w[4]])/2 - dlog[w[6]] + 
    dlog[w[9]]/2 + dlog[w[24]]/2, 0, (-3*dlog[w[4]])/2 - dlog[w[6]] + 
    dlog[w[9]]/2 + dlog[w[24]]/2, 0, 2*dlog[w[1]] - dlog[w[4]]/2 + 
    dlog[w[6]] - dlog[w[9]]/2 - dlog[w[24]]/2, 3*dlog[w[4]] + 2*dlog[w[6]] - 
    dlog[w[9]] - dlog[w[24]], dlog[w[1]] + dlog[w[4]] + dlog[w[6]] - 
    dlog[w[9]], -dlog[w[1]] - dlog[w[4]] - dlog[w[6]] + dlog[w[9]], 0, 
   dlog[w[1]]/2 + dlog[w[4]]/2 + dlog[w[6]]/2 - dlog[w[9]]/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2*dlog[w[4]] - dlog[w[6]] + dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-7*dlog[w[2]])/12 + dlog[w[4]]/12 - dlog[w[5]]/4 + dlog[w[14]]/4, 
   -dlog[w[2]] - dlog[w[5]] + dlog[w[12]]/2 + dlog[w[14]]/2, 0, 0, 0, 0, 0, 
   0, 0, 2*dlog[w[4]] + 2*dlog[w[5]] - dlog[w[12]] - dlog[w[14]], 
   -2*dlog[w[2]] - dlog[w[12]] + dlog[w[14]], 0, 
   -2*dlog[w[2]] - 2*dlog[w[5]] + dlog[w[12]] + dlog[w[14]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, dlog[w[2]] + dlog[w[4]] + dlog[w[5]] - 
    dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-7*dlog[w[2]])/12 + dlog[w[3]]/12 - dlog[w[6]]/4 + 
    dlog[w[15]]/4, 0, -dlog[w[2]] - dlog[w[6]] + dlog[w[13]]/2 + 
    dlog[w[15]]/2, 0, 0, 0, 0, 0, -2*dlog[w[2]] - 2*dlog[w[6]] + 
    dlog[w[13]] + dlog[w[15]], 0, -2*dlog[w[2]] - dlog[w[13]] + dlog[w[15]], 
   2*dlog[w[3]] + 2*dlog[w[6]] - dlog[w[13]] - dlog[w[15]], 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] + dlog[w[3]] + dlog[w[6]] - dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]]/12 - dlog[w[6]]/12, 0, -dlog[w[2]]/2 - dlog[w[6]] + 
    dlog[w[13]]/2, 0, 0, 0, 0, 0, -dlog[w[2]] + dlog[w[13]] - 2*dlog[w[18]], 
   0, dlog[w[2]] + 2*dlog[w[6]] - dlog[w[13]], -dlog[w[2]] - 2*dlog[w[6]] - 
    dlog[w[13]] + 2*dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] + dlog[w[6]], 0, 0, -dlog[w[2]] - dlog[w[6]], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]]/12 - dlog[w[5]]/12, -dlog[w[2]]/2 - dlog[w[5]] + 
    dlog[w[12]]/2, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]] - 2*dlog[w[5]] - 
    dlog[w[12]] + 2*dlog[w[19]], dlog[w[2]] + 2*dlog[w[5]] - dlog[w[12]], 0, 
   -dlog[w[2]] + dlog[w[12]] - 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - dlog[w[5]], 0, 0, 0, dlog[w[2]] + dlog[w[5]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*dlog[w[2]])/3 - dlog[w[4]]/6 + (2*dlog[w[5]])/3 - dlog[w[14]]/4 - 
    dlog[w[19]]/4, 4*dlog[w[2]] - dlog[w[4]] + 4*dlog[w[5]] - 3*dlog[w[12]], 
   0, 0, 0, 0, 0, 0, 0, 6*dlog[w[12]] - 6*dlog[w[19]], 
   6*dlog[w[12]] - 6*dlog[w[14]], 0, 8*dlog[w[2]] - 2*dlog[w[4]] + 
    8*dlog[w[5]] - 6*dlog[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[2]] - dlog[w[4]] - 2*dlog[w[5]] + 3*dlog[w[14]], 
   -2*dlog[w[2]] - dlog[w[4]] - 2*dlog[w[5]] + 3*dlog[w[19]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[4]]/2 + dlog[w[12]]/2, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[4]] - dlog[w[12]], dlog[w[4]] - dlog[w[12]], 0, 
   -dlog[w[4]] + dlog[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] - dlog[w[5]], -dlog[w[2]] + dlog[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]]/12 + (2*dlog[w[3]])/3 + dlog[w[5]]/3 - dlog[w[6]]/3 - 
    dlog[w[8]]/4, 0, 0, 0, 0, -dlog[w[1]] + 8*dlog[w[3]] + 4*dlog[w[5]] - 
    dlog[w[18]] - 3*dlog[w[23]], 3*dlog[w[33]] + 3*dlog[w[37]], 
   -dlog[w[1]] + 8*dlog[w[3]] + 4*dlog[w[5]] - dlog[w[18]] - 3*dlog[w[23]], 
   -6*dlog[w[8]] - 6*dlog[w[18]] + 6*dlog[w[23]], 
   -3*dlog[w[1]] - 4*dlog[w[6]] + dlog[w[18]] + 3*dlog[w[23]], 0, 
   3*dlog[w[1]] - 4*dlog[w[6]] + 7*dlog[w[18]] - 3*dlog[w[23]], 0, 
   2*dlog[w[6]] - 2*dlog[w[18]], -2*dlog[w[6]] + 2*dlog[w[18]], 0, 
   dlog[w[6]] - dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - 4*dlog[w[3]] - 2*dlog[w[5]] + 3*dlog[w[8]] + 2*dlog[w[18]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -dlog[w[1]]/2 - dlog[w[18]]/2 + dlog[w[23]]/2, 
   -dlog[w[34]]/2 - dlog[w[37]]/2, -dlog[w[1]]/2 - dlog[w[18]]/2 + 
    dlog[w[23]]/2, dlog[w[1]] + dlog[w[18]] - dlog[w[23]], 
   dlog[w[1]]/2 + dlog[w[18]]/2 - dlog[w[23]]/2, 0, 
   -dlog[w[1]]/2 - dlog[w[18]]/2 + dlog[w[23]]/2, 0, 
   dlog[w[5]] - dlog[w[18]], -dlog[w[5]] + dlog[w[18]], 0, 
   dlog[w[5]]/2 - dlog[w[18]]/2, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[5]] + dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]]/24 - dlog[w[4]]/12 - 
    dlog[w[9]]/12 - dlog[w[15]]/24 + dlog[w[22]]/12, 0, 0, 0, 
   -dlog[w[1]]/4 + dlog[w[2]]/4 - dlog[w[4]]/2 - dlog[w[7]]/2 + 
    dlog[w[9]]/2 - dlog[w[15]]/2 + (3*dlog[w[22]])/4, 0, 0, 
   -dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[4]] - dlog[w[7]] + dlog[w[9]] - 
    dlog[w[15]] + (3*dlog[w[22]])/2, -dlog[w[1]]/2 - dlog[w[2]]/2 + 
    dlog[w[4]] + dlog[w[7]] - dlog[w[9]] - dlog[w[22]]/2, 0, 
   -dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[4]] - dlog[w[7]] + dlog[w[9]] - 
    dlog[w[15]] + (3*dlog[w[22]])/2, 0, (3*dlog[w[1]])/2 - (3*dlog[w[2]])/2 - 
    dlog[w[4]] + dlog[w[7]] - 3*dlog[w[9]] + dlog[w[15]] - dlog[w[22]]/2, 0, 
   0, 0, 0, dlog[w[1]]/2 + dlog[w[2]]/2 + dlog[w[9]] - dlog[w[22]]/2, 0, 
   dlog[w[1]]/2 - dlog[w[4]] - dlog[w[15]]/2 + dlog[w[22]]/2, 0, 
   dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[9]] + dlog[w[15]] - dlog[w[22]]/2, 
   -dlog[w[1]]/2 + dlog[w[4]] + dlog[w[15]]/2 - dlog[w[22]]/2, 
   dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[4]] + dlog[w[9]] - dlog[w[15]] + 
    dlog[w[22]]/2, -dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[4]] - dlog[w[9]] + 
    dlog[w[15]] - dlog[w[22]]/2, -dlog[w[1]]/2 + dlog[w[2]]/2 + dlog[w[9]] - 
    dlog[w[15]] + dlog[w[22]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]]/24 - dlog[w[3]]/12 - 
    dlog[w[8]]/12 - dlog[w[14]]/24 + dlog[w[22]]/12, 0, 0, 0, 
   -dlog[w[1]]/4 + dlog[w[2]]/4 - dlog[w[3]]/2 - dlog[w[7]]/2 + 
    dlog[w[8]]/2 - dlog[w[14]]/2 + (3*dlog[w[22]])/4, 0, 0, 
   -dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[3]] - dlog[w[7]] + dlog[w[8]] - 
    dlog[w[14]] + (3*dlog[w[22]])/2, (3*dlog[w[1]])/2 - (3*dlog[w[2]])/2 - 
    dlog[w[3]] + dlog[w[7]] - 3*dlog[w[8]] + dlog[w[14]] - dlog[w[22]]/2, 0, 
   -dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[3]] - dlog[w[7]] + dlog[w[8]] - 
    dlog[w[14]] + (3*dlog[w[22]])/2, 0, -dlog[w[1]]/2 - dlog[w[2]]/2 + 
    dlog[w[3]] + dlog[w[7]] - dlog[w[8]] - dlog[w[22]]/2, 0, 0, 0, 0, 
   -dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[3]] - dlog[w[8]] + dlog[w[14]] - 
    dlog[w[22]]/2, 0, -dlog[w[1]]/2 + dlog[w[2]]/2 + dlog[w[8]] - 
    dlog[w[14]] + dlog[w[22]]/2, 0, -dlog[w[1]]/2 + dlog[w[3]] + 
    dlog[w[14]]/2 - dlog[w[22]]/2, dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[8]] + 
    dlog[w[14]] - dlog[w[22]]/2, dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[3]] + 
    dlog[w[8]] - dlog[w[14]] + dlog[w[22]]/2, dlog[w[1]]/2 + dlog[w[2]]/2 + 
    dlog[w[8]] - dlog[w[22]]/2, dlog[w[1]]/2 - dlog[w[3]] - dlog[w[14]]/2 + 
    dlog[w[22]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]]/24 + dlog[w[3]]/12 + 
    dlog[w[9]]/24 + dlog[w[15]]/12 - dlog[w[22]]/12, 0, 0, 0, 
   -dlog[w[1]]/4 + dlog[w[2]]/4 + dlog[w[3]]/2 + dlog[w[7]]/2 + 
    dlog[w[9]]/2 - dlog[w[15]]/2 - (3*dlog[w[22]])/4, 0, 0, 
   -dlog[w[1]]/2 + dlog[w[2]]/2 + dlog[w[3]] + dlog[w[7]] + dlog[w[9]] - 
    dlog[w[15]] - (3*dlog[w[22]])/2, (3*dlog[w[1]])/2 - (3*dlog[w[2]])/2 + 
    dlog[w[3]] - dlog[w[7]] - dlog[w[9]] + 3*dlog[w[15]] + dlog[w[22]]/2, 0, 
   -dlog[w[1]]/2 + dlog[w[2]]/2 + dlog[w[3]] + dlog[w[7]] + dlog[w[9]] - 
    dlog[w[15]] - (3*dlog[w[22]])/2, 0, dlog[w[1]]/2 + dlog[w[2]]/2 - 
    dlog[w[3]] - dlog[w[7]] + dlog[w[15]] + dlog[w[22]]/2, 0, 0, 0, 0, 
   dlog[w[2]]/2 - dlog[w[3]] - dlog[w[9]]/2 + dlog[w[22]]/2, 0, 
   dlog[w[1]]/2 + dlog[w[2]]/2 + dlog[w[15]] - dlog[w[22]]/2, 0, 
   dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[3]] - dlog[w[9]] + dlog[w[15]] + 
    dlog[w[22]]/2, -dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[15]] + 
    dlog[w[22]]/2, -dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[3]] + dlog[w[9]] - 
    dlog[w[15]] - dlog[w[22]]/2, dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[9]] + 
    dlog[w[15]] + dlog[w[22]]/2, -dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[3]] + 
    dlog[w[9]] - dlog[w[15]] - dlog[w[22]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[2]]/24 - dlog[w[3]]/4 - 
    dlog[w[5]]/12 + dlog[w[6]]/12 + dlog[w[8]]/12 + dlog[w[9]]/12 + 
    dlog[w[15]]/8, dlog[w[1]]/2 - dlog[w[6]]/2, dlog[w[1]]/2 + dlog[w[2]] - 
    dlog[w[5]]/2 + 2*dlog[w[6]] - dlog[w[13]], dlog[w[1]]/2 + dlog[w[5]]/2 - 
    dlog[w[24]]/2, dlog[w[1]]/2 + dlog[w[7]]/2 - dlog[w[8]]/2 - dlog[w[9]]/2, 
   -dlog[w[1]]/2 + dlog[w[6]]/2 - dlog[w[18]] + dlog[w[23]]/2, 
   (3*dlog[w[33]])/2 + dlog[w[34]]/2 - dlog[w[37]]/2 + dlog[w[38]]/2, 
   dlog[w[1]] + dlog[w[5]]/2 + dlog[w[6]]/2 + dlog[w[7]] - dlog[w[8]] - 
    dlog[w[9]] - dlog[w[18]] + dlog[w[23]]/2 - dlog[w[24]]/2, 
   -dlog[w[1]] - dlog[w[2]] - 6*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] - 
    dlog[w[7]] + 3*dlog[w[8]] + dlog[w[9]] - 2*dlog[w[13]] + 3*dlog[w[15]] + 
    6*dlog[w[18]] - dlog[w[23]], 2*dlog[w[1]] + dlog[w[5]]/2 - 
    (3*dlog[w[6]])/2 + dlog[w[18]] - dlog[w[23]]/2 - dlog[w[24]]/2, 
   -dlog[w[1]] - 2*dlog[w[2]] + dlog[w[5]] - 3*dlog[w[6]] + dlog[w[7]] - 
    dlog[w[8]] - dlog[w[9]] + 2*dlog[w[13]], 
   2*dlog[w[2]] - (3*dlog[w[5]])/2 + (9*dlog[w[6]])/2 + 2*dlog[w[13]] - 
    5*dlog[w[18]] + dlog[w[23]]/2 + dlog[w[24]]/2, 
   -3*dlog[w[1]] - dlog[w[5]] - dlog[w[6]] - dlog[w[7]] + dlog[w[8]] + 
    3*dlog[w[9]] + dlog[w[24]], 2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 
    2*dlog[w[18]], -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 
    2*dlog[w[18]], 0, dlog[w[1]] + dlog[w[2]] + dlog[w[5]] - dlog[w[18]], 
   -dlog[w[1]] - dlog[w[2]] - dlog[w[5]] + dlog[w[6]] + dlog[w[8]] - 
    dlog[w[9]], 0, -dlog[w[2]]/2 + dlog[w[5]] - 2*dlog[w[6]] - dlog[w[8]] + 
    (3*dlog[w[15]])/2, 0, -dlog[w[6]] + dlog[w[9]], 
   dlog[w[2]]/2 - dlog[w[5]] + 2*dlog[w[6]] + dlog[w[8]] - (3*dlog[w[15]])/2, 
   dlog[w[1]] + dlog[w[2]] + dlog[w[5]] + dlog[w[6]] - dlog[w[8]] - 
    dlog[w[9]], -dlog[w[1]] - dlog[w[2]] - dlog[w[5]] - dlog[w[6]] - 
    dlog[w[8]] + dlog[w[9]] + 2*dlog[w[18]], dlog[w[6]] - dlog[w[9]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[3]]/6 + dlog[w[4]]/6 - dlog[w[5]]/12 + dlog[w[6]]/12 - 
    dlog[w[8]]/12 - dlog[w[14]]/12 - dlog[w[22]]/12, 
   -dlog[w[1]] - (3*dlog[w[2]])/2 - 3*dlog[w[5]] + dlog[w[6]]/2 + 
    dlog[w[12]] + dlog[w[22]]/2, dlog[w[2]]/2 + dlog[w[5]]/2 + dlog[w[6]] - 
    dlog[w[22]]/2, -dlog[w[2]]/2 - 2*dlog[w[4]] - dlog[w[5]]/2 - dlog[w[6]] + 
    dlog[w[19]] + dlog[w[22]]/2 + dlog[w[24]]/2, 
   -dlog[w[1]]/4 - dlog[w[2]]/4 + dlog[w[4]]/2 - dlog[w[5]]/2 + 
    dlog[w[6]]/2 + dlog[w[8]]/2 + dlog[w[14]]/2 - (3*dlog[w[22]])/4, 
   dlog[w[2]]/2 + 2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]]/2 - dlog[w[22]]/2 - 
    dlog[w[23]]/2, -dlog[w[33]]/2 - (3*dlog[w[34]])/2 + dlog[w[37]]/2 - 
    dlog[w[38]]/2, -dlog[w[1]]/2 - dlog[w[2]]/2 + 2*dlog[w[3]] - dlog[w[4]] - 
    dlog[w[5]]/2 - dlog[w[6]]/2 + dlog[w[8]] + dlog[w[14]] + dlog[w[19]] - 
    (3*dlog[w[22]])/2 - dlog[w[23]]/2 + dlog[w[24]]/2, 
   (3*dlog[w[1]])/2 + (3*dlog[w[2]])/2 - dlog[w[4]] + 2*dlog[w[5]] - 
    3*dlog[w[8]] - dlog[w[14]] + dlog[w[22]]/2 + dlog[w[23]], 
   -2*dlog[w[1]] - 4*dlog[w[2]] - (15*dlog[w[5]])/2 + dlog[w[6]]/2 - 
    2*dlog[w[12]] + 5*dlog[w[19]] + dlog[w[23]]/2 + dlog[w[24]]/2, 
   (3*dlog[w[1]])/2 + (3*dlog[w[2]])/2 + dlog[w[4]] + 4*dlog[w[5]] - 
    2*dlog[w[6]] + dlog[w[8]] - 2*dlog[w[12]] + dlog[w[14]] - 
    (3*dlog[w[22]])/2, 2*dlog[w[2]] + (5*dlog[w[5]])/2 + (5*dlog[w[6]])/2 - 
    dlog[w[19]] - dlog[w[23]]/2 - dlog[w[24]]/2, 
   (3*dlog[w[1]])/2 + (3*dlog[w[2]])/2 + 7*dlog[w[4]] + 2*dlog[w[5]] - 
    dlog[w[8]] + 2*dlog[w[12]] - 3*dlog[w[14]] - 6*dlog[w[19]] + 
    dlog[w[22]]/2 - dlog[w[24]], -2*dlog[w[1]] - 2*dlog[w[2]] - 
    2*dlog[w[5]] + 2*dlog[w[19]], 2*dlog[w[1]] + 2*dlog[w[2]] + 
    2*dlog[w[5]] - 2*dlog[w[19]], 0, -dlog[w[1]] - dlog[w[2]] - dlog[w[5]] + 
    dlog[w[19]], (3*dlog[w[1]])/2 + (3*dlog[w[2]])/2 + dlog[w[4]] + 
    2*dlog[w[5]] - dlog[w[8]] - dlog[w[14]] - 2*dlog[w[19]] + dlog[w[22]]/2, 
   0, -dlog[w[1]]/2 - (3*dlog[w[2]])/2 + dlog[w[4]] - 2*dlog[w[5]] - 
    dlog[w[6]] + dlog[w[8]] + dlog[w[14]] - dlog[w[22]]/2, 0, 
   -dlog[w[1]]/2 - (3*dlog[w[2]])/2 - 3*dlog[w[5]] + dlog[w[14]] + 
    dlog[w[22]]/2, dlog[w[1]]/2 + (3*dlog[w[2]])/2 - dlog[w[4]] + 
    2*dlog[w[5]] + dlog[w[6]] - dlog[w[8]] - dlog[w[14]] + dlog[w[22]]/2, 
   (-3*dlog[w[1]])/2 - (3*dlog[w[2]])/2 + dlog[w[4]] - 2*dlog[w[5]] + 
    dlog[w[8]] + dlog[w[14]] - dlog[w[22]]/2, dlog[w[1]]/2 + dlog[w[2]]/2 - 
    dlog[w[3]] - dlog[w[4]] + dlog[w[8]] + dlog[w[22]]/2, 
   dlog[w[1]]/2 + (3*dlog[w[2]])/2 + 3*dlog[w[5]] - dlog[w[14]] - 
    dlog[w[22]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[4]]/2 + dlog[w[6]]/2 - 
    dlog[w[22]]/2, -dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]] + 
    (3*dlog[w[13]])/2 + dlog[w[22]]/2 - dlog[w[32]], 
   -dlog[w[2]]/2 + (3*dlog[w[4]])/2 - dlog[w[5]]/2 + dlog[w[6]] - 
    (3*dlog[w[9]])/2 - dlog[w[22]]/2 + dlog[w[32]], 
   dlog[w[2]]/2 + dlog[w[5]]/2 + dlog[w[6]]/2 + (3*dlog[w[9]])/2 - 
    dlog[w[22]] - dlog[w[32]], -dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[6]]/2 + 
    dlog[w[18]]/2 + dlog[w[22]]/2, 0, -dlog[w[1]]/2 + (3*dlog[w[4]])/2 + 
    dlog[w[5]]/2 + (3*dlog[w[6]])/2 + (3*dlog[w[9]])/2 + dlog[w[18]]/2 - 
    2*dlog[w[22]] - dlog[w[32]], 3*dlog[w[1]] - 3*dlog[w[9]] + 
    3*dlog[w[13]] - 3*dlog[w[18]], dlog[w[1]]/2 + dlog[w[4]]/2 - 
    dlog[w[5]]/2 + dlog[w[6]]/2 - (3*dlog[w[9]])/2 - dlog[w[18]]/2 + 
    dlog[w[32]], 3*dlog[w[2]] - 3*dlog[w[4]] + 3*dlog[w[9]] - 3*dlog[w[13]], 
   (-5*dlog[w[1]])/2 + dlog[w[4]]/2 - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    (3*dlog[w[9]])/2 - 3*dlog[w[13]] + (5*dlog[w[18]])/2 + dlog[w[32]], 
   -2*dlog[w[4]] - 2*dlog[w[6]] + 2*dlog[w[22]], -dlog[w[1]] - dlog[w[4]] + 
    dlog[w[5]] - dlog[w[6]] + 3*dlog[w[9]] + dlog[w[18]] - 2*dlog[w[32]], 
   dlog[w[1]] + dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 3*dlog[w[9]] - 
    dlog[w[18]] + 2*dlog[w[32]], 0, -dlog[w[1]]/2 - dlog[w[4]]/2 + 
    dlog[w[5]]/2 - dlog[w[6]]/2 + (3*dlog[w[9]])/2 + dlog[w[18]]/2 - 
    dlog[w[32]], 0, 0, 0, 0, 0, 0, 0, dlog[w[1]] - dlog[w[5]] - 
    3*dlog[w[9]] - dlog[w[18]] + dlog[w[22]] + 2*dlog[w[32]], 
   dlog[w[2]] - dlog[w[4]] + dlog[w[5]] + 3*dlog[w[9]] - dlog[w[22]] - 
    2*dlog[w[32]], -dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 
    3*dlog[w[9]] + 2*dlog[w[32]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/6 + (7*dlog[w[2]])/6 - dlog[w[3]]/6 - dlog[w[4]]/6 + 
    dlog[w[5]]/4 + dlog[w[6]]/4 - (3*dlog[w[14]])/4 - (3*dlog[w[15]])/4 + 
    dlog[w[22]]/2, dlog[w[2]] + dlog[w[5]] - dlog[w[6]]/2 - 
    (3*dlog[w[14]])/2 + dlog[w[22]]/2, dlog[w[2]] - dlog[w[5]]/2 + 
    dlog[w[6]] - (3*dlog[w[15]])/2 + dlog[w[22]]/2, 
   dlog[w[2]]/2 - (3*dlog[w[4]])/2 + dlog[w[5]]/2 - dlog[w[6]] + 
    (3*dlog[w[9]])/2 - dlog[w[22]]/2, -dlog[w[2]]/2 - dlog[w[5]]/2 - 
    dlog[w[6]]/2 + (3*dlog[w[7]])/2 - dlog[w[22]], 
   dlog[w[2]]/2 - (3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 - dlog[w[22]]/2, 0, (-3*dlog[w[3]])/2 - 
    (3*dlog[w[4]])/2 - (3*dlog[w[5]])/2 - (3*dlog[w[6]])/2 + 3*dlog[w[7]] + 
    (3*dlog[w[8]])/2 + (3*dlog[w[9]])/2 - 3*dlog[w[22]], 
   2*dlog[w[2]] + 3*dlog[w[3]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 3*dlog[w[7]] - 
    3*dlog[w[8]] - 3*dlog[w[15]] + 4*dlog[w[22]], 
   2*dlog[w[1]] - dlog[w[3]]/2 - (7*dlog[w[4]])/2 - dlog[w[5]]/2 - 
    dlog[w[6]]/2 - (3*dlog[w[8]])/2 + (3*dlog[w[9]])/2 + 3*dlog[w[14]] - 
    dlog[w[22]], 3*dlog[w[2]] + 3*dlog[w[7]] - 3*dlog[w[14]] - 3*dlog[w[15]], 
   2*dlog[w[1]] - (7*dlog[w[3]])/2 - dlog[w[4]]/2 - dlog[w[5]]/2 - 
    dlog[w[6]]/2 + (3*dlog[w[8]])/2 - (3*dlog[w[9]])/2 + 3*dlog[w[15]] - 
    dlog[w[22]], 2*dlog[w[2]] + 3*dlog[w[4]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 
    3*dlog[w[7]] - 3*dlog[w[9]] - 3*dlog[w[14]] + 4*dlog[w[22]], 
   2*dlog[w[1]] + dlog[w[3]] + dlog[w[4]] + dlog[w[5]] + dlog[w[6]] - 
    3*dlog[w[8]] - 3*dlog[w[9]] + 2*dlog[w[22]], -2*dlog[w[1]] - dlog[w[3]] - 
    dlog[w[4]] - dlog[w[5]] - dlog[w[6]] + 3*dlog[w[8]] + 3*dlog[w[9]] - 
    2*dlog[w[22]], 0, dlog[w[1]] + dlog[w[3]]/2 + dlog[w[4]]/2 + 
    dlog[w[5]]/2 + dlog[w[6]]/2 - (3*dlog[w[8]])/2 - (3*dlog[w[9]])/2 + 
    dlog[w[22]], 0, -dlog[w[2]] - 3*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] + 
    3*dlog[w[8]] + 3*dlog[w[15]] - 2*dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - 3*dlog[w[4]] - dlog[w[5]] - dlog[w[6]] + 3*dlog[w[9]] + 
    3*dlog[w[14]] - 2*dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[1]] - dlog[w[4]], 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[4]] - dlog[w[5]], 0, 0, 0, 0, 0, -dlog[w[4]] - dlog[w[5]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[2]] - dlog[w[5]] + dlog[w[12]], 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[12]], 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[12]], 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 2*dlog[w[12]], 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 2*dlog[w[19]], 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[19]], 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 2*dlog[w[19]], 0, 0, 0, 0, 
   0, 0, -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 2*dlog[w[14]], 0, 0, 
   0, 2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[4]] + 2*dlog[w[5]] - 
    2*dlog[w[14]] - 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[4]]/12 + dlog[w[9]]/12, 
   0, 0, 0, 0, 0, 0, -2*dlog[w[4]] + 2*dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[4]] + dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[4]] - dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[4]]/12 + dlog[w[5]]/12, 
   0, 0, (-3*dlog[w[4]])/2 - dlog[w[6]] + dlog[w[19]]/2 + dlog[w[24]]/2, 0, 
   0, -dlog[w[33]]/2 - dlog[w[34]]/2 - dlog[w[38]]/2, 
   (-3*dlog[w[4]])/2 - dlog[w[6]] + dlog[w[19]]/2 + dlog[w[24]]/2, 0, 
   (-3*dlog[w[4]])/2 - dlog[w[6]] + dlog[w[19]]/2 + dlog[w[24]]/2, 0, 
   -dlog[w[4]]/2 + 2*dlog[w[5]] + dlog[w[6]] - dlog[w[19]]/2 - dlog[w[24]]/2, 
   3*dlog[w[4]] + 2*dlog[w[6]] - dlog[w[19]] - dlog[w[24]], 0, 0, 0, 
   dlog[w[4]]/2 + dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[19]]/2, 
   2*dlog[w[4]] + dlog[w[6]] - dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[4]] - dlog[w[6]] + dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-7*dlog[w[1]])/24 + 
    (5*dlog[w[3]])/6 + (5*dlog[w[5]])/12 - (7*dlog[w[6]])/24 - dlog[w[8]]/8 - 
    dlog[w[18]]/8, 0, 0, 0, 0, -dlog[w[1]]/2 + 4*dlog[w[3]] + 2*dlog[w[5]] - 
    dlog[w[6]]/2 - (3*dlog[w[23]])/2, (3*dlog[w[33]])/2 + (3*dlog[w[37]])/2, 
   -dlog[w[1]]/2 + 4*dlog[w[3]] + 2*dlog[w[5]] - dlog[w[6]]/2 - 
    (3*dlog[w[23]])/2, -3*dlog[w[8]] - 3*dlog[w[18]] + 3*dlog[w[23]], 
   (-3*dlog[w[1]])/2 - (3*dlog[w[6]])/2 + (3*dlog[w[23]])/2, 0, 
   -dlog[w[1]]/2 + 4*dlog[w[3]] + 2*dlog[w[5]] - dlog[w[6]]/2 - 
    (3*dlog[w[23]])/2, 0, 0, 0, dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]] - 
    dlog[w[6]]/2 + (3*dlog[w[18]])/2, 0, 0, -dlog[w[1]] + 2*dlog[w[3]] + 
    dlog[w[5]] + dlog[w[6]]/2 - (3*dlog[w[18]])/2, 0, 0, 0, 0, 0, 
   -dlog[w[1]]/2 - 2*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + (3*dlog[w[8]])/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, dlog[w[33]]/4, 0, 0, 0, 0, dlog[w[33]]/2 + dlog[w[37]]/2, 
   (-3*dlog[w[1]])/2 - 2*dlog[w[5]] - (3*dlog[w[6]])/2 - dlog[w[23]]/2 + 
    4*dlog[w[48]], dlog[w[33]]/2 + dlog[w[37]]/2, -dlog[w[33]] - dlog[w[37]], 
   (3*dlog[w[33]])/2 - dlog[w[37]]/2, 0, dlog[w[33]]/2 + dlog[w[37]]/2, 0, 0, 
   0, dlog[w[34]], 0, 0, -dlog[w[34]], 0, 0, 0, 0, 0, 
   -dlog[w[33]] - dlog[w[34]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]]/4 + dlog[w[4]]/12 - 
    (7*dlog[w[5]])/12 + dlog[w[19]]/4, -dlog[w[2]] - dlog[w[5]] + 
    dlog[w[12]]/2 + dlog[w[19]]/2, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[5]] - dlog[w[12]] + dlog[w[19]], 2*dlog[w[2]] + 2*dlog[w[4]] - 
    dlog[w[12]] - dlog[w[19]], 0, -2*dlog[w[2]] - 2*dlog[w[5]] + 
    dlog[w[12]] + dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] + dlog[w[4]] + dlog[w[5]] - dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]]/6 + dlog[w[2]]/6 + dlog[w[4]]/3 + (7*dlog[w[5]])/12 + 
    dlog[w[6]]/6 - (3*dlog[w[19]])/4, dlog[w[2]] + dlog[w[4]] + dlog[w[5]] + 
    dlog[w[6]]/2 - (3*dlog[w[19]])/2 - dlog[w[22]]/2, 
   -dlog[w[2]] - dlog[w[4]] + dlog[w[5]]/2 - dlog[w[6]]/2 + dlog[w[22]]/2, 
   -dlog[w[2]]/2 - 2*dlog[w[4]] - dlog[w[5]]/2 - dlog[w[6]] - dlog[w[22]]/2 + 
    (3*dlog[w[24]])/2, dlog[w[2]]/2 - dlog[w[4]] + dlog[w[5]]/2 - 
    dlog[w[6]]/2 + (3*dlog[w[9]])/2 - dlog[w[22]], 
   -dlog[w[1]]/2 - dlog[w[2]]/2 + dlog[w[22]]/2, 
   (-3*dlog[w[34]])/2 - (3*dlog[w[38]])/2, -dlog[w[1]]/2 - 4*dlog[w[4]] + 
    dlog[w[5]]/2 - 2*dlog[w[6]] + 3*dlog[w[9]] - 2*dlog[w[22]] + 
    (3*dlog[w[24]])/2, 3*dlog[w[1]] - 3*dlog[w[9]], 
   (-3*dlog[w[1]])/2 + (3*dlog[w[5]])/2 - 3*dlog[w[19]] + (3*dlog[w[24]])/2, 
   -3*dlog[w[2]] - 6*dlog[w[4]] - 3*dlog[w[6]] + 3*dlog[w[9]] + 
    3*dlog[w[19]], -dlog[w[1]]/2 + 2*dlog[w[2]] + 4*dlog[w[4]] - 
    dlog[w[5]]/2 + 2*dlog[w[6]] - (3*dlog[w[24]])/2, 
   2*dlog[w[2]] + 8*dlog[w[4]] + 2*dlog[w[5]] + 4*dlog[w[6]] - 3*dlog[w[9]] - 
    3*dlog[w[19]] + 2*dlog[w[22]] - 3*dlog[w[24]], 0, 0, 
   dlog[w[1]] - dlog[w[2]] - 2*dlog[w[4]] + dlog[w[5]] - dlog[w[6]], 0, 0, 
   -dlog[w[1]] + dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]], 0, 0, 
   0, 0, 0, dlog[w[1]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 
    3*dlog[w[9]] + dlog[w[22]], -dlog[w[2]] - 4*dlog[w[4]] - dlog[w[5]] - 
    2*dlog[w[6]] + 3*dlog[w[9]] + 3*dlog[w[19]] - dlog[w[22]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[3]], 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[2]] - dlog[w[6]] + dlog[w[13]], 0, 0, 0, 0, 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[6]] + 2*dlog[w[13]], 0, 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[6]] - 2*dlog[w[13]], 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[6]] - 2*dlog[w[13]], 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[6]] + 2*dlog[w[18]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[6]] + 
    2*dlog[w[15]], 0, 0, 0, 0, 2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[3]] + 
    2*dlog[w[6]] - 2*dlog[w[15]] - 2*dlog[w[18]], 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[3]]/12 + dlog[w[8]]/12, 
   0, 0, 0, 0, 0, 0, -2*dlog[w[3]] + 2*dlog[w[8]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, dlog[w[3]] + dlog[w[8]], 0, 0, 0, 
   -dlog[w[3]] - dlog[w[8]], 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[3]]/12 + dlog[w[6]]/12, 
   0, 0, 0, 0, (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[18]]/2 + 
    dlog[w[23]]/2, -dlog[w[33]]/2 - dlog[w[34]]/2 - dlog[w[37]]/2, 
   (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[18]]/2 + dlog[w[23]]/2, 
   3*dlog[w[3]] + 2*dlog[w[5]] - dlog[w[18]] - dlog[w[23]], 
   -dlog[w[3]]/2 + dlog[w[5]] + 2*dlog[w[6]] - dlog[w[18]]/2 - dlog[w[23]]/2, 
   0, (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[18]]/2 + dlog[w[23]]/2, 0, 0, 
   dlog[w[3]] + dlog[w[5]] + dlog[w[6]] - dlog[w[18]], 0, 
   -dlog[w[3]]/2 - dlog[w[5]]/2 - dlog[w[6]]/2 + dlog[w[18]]/2, 0, 0, 0, 0, 
   0, 0, 0, 2*dlog[w[3]] + dlog[w[5]] - dlog[w[18]], 0, 0, 0, 
   -2*dlog[w[3]] - dlog[w[5]] + dlog[w[18]], 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[14]], 0, 
   -2*dlog[w[2]] - 2*dlog[w[4]] - 2*dlog[w[5]] + 2*dlog[w[14]] + 
    2*dlog[w[19]], 2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[19]], 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[2]] + 2*dlog[w[6]] - 2*dlog[w[15]], 
   -2*dlog[w[2]] - 2*dlog[w[3]] - 2*dlog[w[6]] + 2*dlog[w[15]] + 
    2*dlog[w[18]], 0, 0, 2*dlog[w[2]] + 2*dlog[w[6]] - 2*dlog[w[18]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - 2*dlog[w[4]] + dlog[w[5]] - dlog[w[6]] + 2*dlog[w[9]], 0, 0, 
   4*dlog[w[4]] + 2*dlog[w[6]] - 2*dlog[w[9]] - 2*dlog[w[19]], 
   dlog[w[1]] - 2*dlog[w[4]] - dlog[w[5]] - dlog[w[6]] + 2*dlog[w[19]], 
   -dlog[w[1]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[1]] + 2*dlog[w[8]] + 2*dlog[w[9]] - 2*dlog[w[22]], 
   -2*dlog[w[2]] + 2*dlog[w[14]] + 2*dlog[w[15]] - 2*dlog[w[22]], 
   2*dlog[w[3]] - 2*dlog[w[8]] - 2*dlog[w[15]] + 2*dlog[w[22]], 
   2*dlog[w[4]] - 2*dlog[w[9]] - 2*dlog[w[14]] + 2*dlog[w[22]], 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 2*dlog[w[8]], 0, 
   4*dlog[w[3]] + 2*dlog[w[5]] - 2*dlog[w[8]] - 2*dlog[w[18]], 0, 
   -dlog[w[1]] + 2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]], 
   dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] + 2*dlog[w[18]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[33]] + dlog[w[34]], 0, 0, 0, -dlog[w[33]], -dlog[w[34]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]], 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[3]], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, dlog[w[5]], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, dlog[w[2]], 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[6]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, dlog[w[4]], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, dlog[w[1]] + dlog[w[6]], 0, 0, 0, 0, dlog[w[1]] + dlog[w[6]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[5]] + dlog[w[6]], dlog[w[5]] + dlog[w[6]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[3]] + dlog[w[6]], 0, 0, dlog[w[3]] + dlog[w[6]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[5]] - dlog[w[6]], 0, 0, 0, dlog[w[1]] + 2*dlog[w[5]] + dlog[w[6]], 
   -dlog[w[1]] + dlog[w[5]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[1]] + dlog[w[9]], 0, 0, dlog[w[1]] - dlog[w[9]], 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[3]] + dlog[w[18]], 0, 0, dlog[w[3]] - dlog[w[18]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[3]] - dlog[w[15]], dlog[w[3]] + dlog[w[15]], 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[5]] - dlog[w[19]], dlog[w[5]] + dlog[w[19]], 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] + dlog[w[4]], 0, dlog[w[2]] + dlog[w[4]], 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] + dlog[w[3]], dlog[w[2]] + dlog[w[3]], 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]] + dlog[w[2]], dlog[w[1]] + dlog[w[2]], 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]] + dlog[w[8]], 0, dlog[w[1]] - dlog[w[8]], 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[4]] - dlog[w[14]], 0, dlog[w[4]] + dlog[w[14]], 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[4]] + dlog[w[19]], dlog[w[4]] - dlog[w[19]], 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]] + dlog[w[4]], 0, 0, dlog[w[1]] + dlog[w[4]], 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]] + dlog[w[3]], 0, dlog[w[1]] + dlog[w[3]], 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[2]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, dlog[w[3]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[4]]}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[5]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[6]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}}, {p1s -> 137/50, s12 -> -22/5, s15 -> -9/4, 
  s23 -> -91/100, s34 -> 13/50, s45 -> -9/10}, 
 {(-153.201855402025274335918236582824284121614077269118732736871423900888658\
30500038946970573508834691409596275063763119531747883833070796645505563038739\
77717254084981947238342947350886589354595207039234315722889554158397459617891\
3019067994557207405462634156399638548404120906420666999761855361`280.03724683\
797725 - 126.7742637000816994742379729613695546974730832444689604243249892793\
19225348038591247783855749835770744442846284802061767734871387099718544249390\
11607748633443405769441583218364108246975996540042582107570375717809743893903\
94863041622592409464400668220554394310415655411405546667799971975736655`280.*
     I)*eps^4, (0.06405854674924969050536348008260049400604625877907652843821\
64647363759702928763816026388354035525307453328010389630414905395309951321975\
68936260980392821568670432363449154088157004840514501790850040118341165683213\
86734174101885131908737443055066172674220207854329905419416708574737545638597\
26091443375468853`280. - 0.29486259810686049288269352848564813793704842395893\
96399756100191716770059778144410643838844302828505662772762214220427843395106\
11866766740080660746826525207010229102516307565492917566001761726965742365085\
01030413487247583820330622200786239369195655831732915215735293704323612522212\
882176383174140718507076699`280.14050079426823*I)*eps^4, 
  (-74.9373747793780142282113787249399803001368023015898195774009141044016887\
32878565880197120774866319785122675930821793419326987252266775366021145648876\
08714749268524813984313735204130845029843059856596480113645276170313240244131\
41820848705311070613711532962492676350397307961488661448662010613`280. + 
    109.086481693275729120322058775540104082087801273696273683740354505322848\
05045654609797238523348185743150946352386141674674692847200837561054950657101\
22217959788494110488560166678250639134980017718165032893659127483254940469902\
06193862153742044894854758260558152790168562938113904417718371037`280.0665750\
272664*I)*eps^4, (76.88159316435828625532366088609090950581898402344273139622\
37276974794362037076913113082145330326255921692780534116345167071456710471296\
03434538939046847222446995223501811435487135917879199851156190691602650360523\
37033881971364801808333987441224995404242587920595283007974508122662563614956\
42`280. - 101.445590276153453236275822729511029803843969443018567772630917212\
29707953421128098738738303291080164759330848726221724853770317234398946151599\
10211784980577685350580796343332242465523008987704901735377617974438818994755\
322207874507415492371822910635709242937722433279598833868367557470676088`280.\
051964029578*I)*eps^4, (0.382327490896685635294989193740514114353794743554466\
20466492634976308576455965938160538655034022528162472772823425026142245955807\
53025860815481921182992032666025464961012631231227384245593289848572776212203\
94246040078742287716046010407369522409637523886276310324735700758520719800685\
73128355183986601670846641`280. + 0.53172369461916282554256884991743342912405\
27484866532635232853446455606572393825436348729245801098443120891955700320438\
44545459052224077673544005032173102044318499151270448404702859181638257587732\
01791309482018945818072563387961832185036202982831488176839545934947778679222\
358894633325828284728277983096098664`280.0600207619439*I)*eps^4, 
  (-0.67168110373276545622635361701875192769244622869165639286519323107121117\
58529262133603917012392182172871437514764348229452323995144102791906975371922\
48666841276832259380383888314817576238305850751999808332482300343988931052441\
44078828147510289989030289703632471657371339663563556726371866692165598279097\
475118`280.1218766816598 - 0.252194853907619770630781970285470194984977970994\
74947262859724037069091375736308387241515535052746787126865999778897092105999\
65195075684230042447232065172130579291262437611250445152515186284697365536648\
31772455239557036336437401111476106035333487773092267641938363145645711171767\
27750394691357986918409774196`280.*I)*eps^4, 
  (-32.9828749289269508489757781447953513852543456017549449455338683263374496\
20801977174756244228537056357537242055045503203720159012949476454671247147378\
06806746825292208847873262498904045784588007859415516998063817368109260265585\
50489068415019034739625249836466865395135054238913811822616164719`280. - 
    88.1591567662413289385074998160464268747680310362454534454196080832225386\
59483996959057181671731046427851916904303903880418669403844191527298720342162\
99032478525347889538829438100788180669164756535017391952909209235063687109884\
35296581965864305739203333842519615606459989399747212654769029992`280.1220678\
4472704*I)*eps^4, (21.6911954071660471419752791121482726627098239794968698501\
09227547676964229806832115106847582317475213166004305187776240847776620472707\
69796464572718956313966863722364782167897372945088642121884549328032335081882\
97770752242433069800817298840152380771851299686707976779972630859939842188342\
356`280. - 31.818191218368972678541590482337665097220982917459079718353614302\
73444058430756477928816569595982386487179077513451773606859679735259138963862\
50250878622006017130920502514599668143827859618489298023510147405144434862274\
959144716526210423704250914768688836103949768393553701381613926792104872`280.\
06763378387336*I)*eps^4, (9.5276225722591677363144931677031103222452272199987\
37982659417435468150341751904340129615196627570543128501051819443292942868498\
51040995914536330029964982125037094023368165904199722394897732241563259834188\
28655498437530736918053114615215329717362292554682784822745396908396747072383\
755233316`280.07528473413475 - 6.13061016619061598322610677275172348476473603\
63879323906142948335135267325732843967741290820109501857489837736228457261978\
51070083103740315370116437621682413070101961524697679243624426172401635263774\
92831362632079366862263228928363117302176526831003854048703913705209304389903\
230579477727465750185815366940867`280.*I)*eps^4, 
  (3.292285125916543357200971914330404654165085555060797753220093448740367764\
65602351564257294379457438980832197920808122956002946190801254628014526831068\
25427345351443873279688850734280829249046555065268603834954142869840597680186\
42296359069193950093887974524358275717713409936888091264520167920394911743113\
22043`280. - 16.7565834302076981768948982155748847540066678247217214710608203\
56992541033126257295191189811355258284654386157209082883646030264679661346819\
87121688412541165158167099081068351273315418883425013201518000691423136490967\
9845320697929452274373831092977272856728539854620541396839471341502575705`280\
.1422901580133*I)*eps^4, (-99.95495265649961500638700230135422714550094124241\
73012448784873545999564071222434868469611461603144747016193903303130974155192\
16978328231229887112444474893270905848012719283370549658118069143883141498058\
02402469722914513073344012544680323525419090160386776747385583193207436926359\
33232458219`280.03815908458523 + 82.28487113109661638604823937594809709788109\
98440323503114856549752321715128689712187393130802505887907723084492527909143\
46488856401722329857445825555900158837258656824456853044238591741366479060293\
71100615118367291773639036107882443726783849472299926644575802794994439300759\
17786665544722877`280.*I)*eps^4, (18.6153966932523834398674617697894548153358\
61011721088588828210710145708989417838368247610239225148789222869976762117249\
03720333385754665633531735815967543312526817186974221039821117802804790108223\
62643482716721162854570013040762815367124009718664771894252823323740634805019\
159061610588515973`280. - 56.724794365264358545514251906076154657304540434875\
93085427899214980768388586893076105622822119910330791947115333589362115156028\
00505782715120283704322081904405137554441967917040969697103464680932733537421\
83555356142017522073948112430136268711534886558340743253914659536499446895450\
1758256074`280.1283047450801*I)*eps^4, 
  (0.142595471468108762698067176387608556447001285154579186255875930963440660\
80959017072659760511129147336363690262152657196833655884862549061349857652793\
63504349037534835710434989369048031638457748149898220539309915709623409561245\
45038160563956101459327517751919331482908243698310927873050383479540708830996\
17964`280. + 0.15897634121867190162725391982847867089225506473847851653001519\
99566984409592595364928353917252482844851631201534442750033339818302733446820\
46518570472440415702507443432898597926857827015940848250466266433113290817171\
98478700292454035885216611093944571150246870833263860036682583037432667680389\
743224460022166`280.0223320019376*I)*eps^4, 
  (-0.63619268383680773401975263722497187456446612469716577961100188042842883\
96188819836110008931954564837028281528092319335004655946536666012813319540440\
06897434153138250884021667208905456022486584932196630618676885006811224388164\
88396153709674601515205181320710149081507995640640819910385112341435235891455\
475298`280.1129167326783 - 0.276608633281611099640273542970419149272403170154\
50122416388089698781609069085166046654151580653437601269492738600585803721136\
08073566293285925660625345382376339452417066092955384571436214817495080065821\
49383622834480844411763638145928288200313882980885650244824301700063386565003\
11163153366107952586924392071`280.*I)*eps^4, 
  (-27.0418473570034946745878112022262126061360239235700485248819335416905662\
45179570122943865973635787209968280472022824488585234366523672507196712245075\
79523570912785799842770770799962061773622139023206935449866998957683040224559\
11390859436357009351757524008097802109113916391347754761784040509`280. + 
    55.4225963996430782708730237641602397553779373584923549038900346695627477\
03832476290322435368450861434351776597308861225558557040460847135480905071812\
22916987985741426760409822180943909171644107611789999302777069310895346031783\
2253742828098017275638272556731669324964315120518986374155586217`280.10414294\
506114*I)*eps^4, (86.55334243823930036734431532590169844474213897016946185164\
32422756194457236574298975650503123108825618291439702751260353066485184099741\
46770610684897749118518809911774075135852500649303783459310989441760493031701\
38414685817952401073374076191357931155252692494020689928180162652566052901283\
66`280. - 92.5794575567485021109131356382522673364772794429012156707790268707\
27940127154248923149282145461377721971647630872091770400878852831651360356385\
94106788572929488396794130239884542273832414662594755644110212594120923251534\
45060648579128499734985749415433997051484243581196839386502402658969772`280.0\
141239103556*I)*eps^4, (-55.8244020439514022397543762295267078316189757393069\
79211263889943955939931256316445625200356238229475563980752695687092905918578\
18064579643569272614754552854077729346096493310314412104326962177055880890572\
99803529862945249444542393625088177668306753344295088910183019610500750259105\
655885836`280.0745734219445 - 36.12126858945879734549504879164777939847074578\
55881789210255648797176099137303628309368889129822381362921248112327760142964\
06074412523333839387304963047040299864071440017610536148772170469343704805089\
58966881679889042505746951353232491520283851125887663072852545051727868938797\
71207787337591`280.*I)*eps^4, (0.22594434012848866015156612107496169559541124\
51304868986473209616016151598129417780092592610644713655335736000010164401774\
10069495714272612995423719208568342862621663252165538143837830368634556328463\
71349217728279454509526865460749562861782280506939035861044543128476715005366\
043014185813106762570556259630993`280. - 46.668876861464361504225288976066280\
44911807807630928702986635501138259517117227968754846815604151845190412992454\
01097068552845942290278719140961631161413210748959524648370059552552367428489\
07463429715323375172570527299016088784226951871520719957261228282547403514011\
7123199436457227325450414`280.15050990807015*I)*eps^4, 
  (133.2272709374737466654878655765553055132347349110783201863997248580139162\
12707101025228462953316723179101561090881859086500600234717928184274733721454\
61417668306343363286858906765964532767973556597403779170142076106225319141933\
30609384308782822192178147962631457481383449384309456997575000934`280.1454531\
907122 + 20.45995103663654292522573630147744009914869962403289027933097708694\
28194116758810804285579291156315128475670279608406233616816680332288973619146\
84669648234074425618558483342527608510423527203153208857620839884135282441022\
5307960203162426065023589672551398998969004447876130778516748635162316`280.*
     I)*eps^4, (-5.2540197381798179423776807236640638434136975216277628476947\
88917214819737768602200652558840957177514402457848941742957063293955105337246\
61675893212310395659002093135998225735223690392542039920819914557106166525666\
61605465972072437153702733659148916773271791955356567437920038332819003020259\
2225081811186267744`280.01999774954254 + 4.7694247407557200558550225369717420\
11221943147264687955543385641091663673834761344123461662929219622291889486207\
36729861642591205667681068542733210541390214709603819761901871275579354078314\
96573775605969793700954235727651326405553005396824316792263799884917278951049\
2076046556052648450588820257722091654605053`280.*I)*eps^3, 
  (-3.95010181576905046423128772970012372091866196691360181763303681895319578\
79189007591706939752330605686323100673389871748300784512983319072354047515351\
74009560972521688503629169099837837850418403141533442576882255990922781271237\
64752203565989805624613101820774830489913514651538145989867438559553856780270\
537296`280. + 9.0030936892169528913952998981962538172268954945961444658918114\
68064525030901859818262856216054795489376610866371485435551809588156266955073\
32770452578094145363800802994714381818684940088845031049446707123892293725655\
92076622629002062379326651110556897532897231792998279139738729229414712112`28\
0.1122856177849*I)*eps^3, (4.932150454030924866615951233356097441345661683837\
08159095252366244198953740040208343969068892925769981860988672518319392264472\
29952813551973176345855554133078763136263187804302789154376951269305358505716\
79699305909830669065147079797581439189754810054292048530659482423213239760653\
51714706766983787824061607531`280. - 14.7747404904448692878988388125722799060\
91999897406945889689572843146269958726901201769925003785481823067061105641325\
16111018134021355068014735543732149874166819605451187423115836967738075829980\
16821025057028733371974751309904755053351358363320921196031446168609577157578\
7640986223998757959`280.12757239727006*I)*eps^3, 
  (32.25056635281506423897586920854779092286014381234295949386542782533748655\
44345988347763701631890006060989419802806309346012022464044650655409672553747\
13217396435328748437939720070970605494830582625400793708442710052365451241705\
1942274877557729139103600634199722036848648646202103317467725616`280. - 
    41.4649491533674160241785937416291404386810926032774809015138031865389149\
81969656985877932179255919397030781945098138772836947523556222122148764601106\
19856854830979000555974198392408907661058108718479854182066670307305766009624\
08750970941023725020486490492290318423620174283213010762661627236`280.0477855\
75581*I)*eps^3, 1.20205690315959428539973816151144999076498629234049888179227\
15553418382057863130901864558736093352581461991577952607194184919959986732832\
13776396837207900161453941782949360066719191575522242494243961563909664103291\
15909578096551465127991840510571525598801543710978110203982753256678760352233\
698494166181105701`280.*eps^3, (0.1158888230912860991460145328243375000978069\
00436525111028255164675385518981709419814467390934291755671595978091298295887\
80804922992481391074217080394655249827358346788249019818110278320198346290113\
37016443091410465757256012747690672216196702374189914175203265224580019173157\
2779185279390483254622563228434373`280.0392816285742 - 
    0.09479110504101499270767921369960653114120910868171604265172894544445516\
04062999181978499830938343575564883089997412417738863337338777975219133415834\
14362853804836137365543100617236837884108477212030800032761023227235406939155\
12706903756387096964539406855280580259796194027454991549535248497965809074796\
34779`280.*I)*eps^3, (-23.494907983855949654812920075631636046559243466709773\
85926774022610648324582730804753622250286439679039969902553744150847206717069\
24891158084061339118061051985793610501816351018066726724101901064101809524773\
76464082522722736541651144880628432317875187472186256764329155898562591255488\
5771668`280.132262838931 + 6.957347740648950611806420314671810736013905846455\
56822259951071809433663345255252813276038084541123283059827247772532540861430\
93067616416346576569328086771126093372084925937455640365770322875323914379577\
04747952398929472400600194256642018040008058005324845772880686488978523223458\
83745990070462174376839378258`280.*I)*eps^3, 
  (-23.4664768270651116984964324975870524627182004221545747243426373718280661\
15002603727016692116968916023785868573438637283224351600961360260861313151721\
24798091516138538230540588827281948836790769063263170255308300831888814397526\
56344437922807376552475798056618625635758668908293162141668856846`280.0369533\
4255406 + 19.4507504417867213511357707544968753377524525846342719798565483442\
50400565394954630556424169636407350804137810622945113105001753323357810105202\
68357567676931374051462450695291861943208797497381959207941574824582297411751\
28100918888445609395963363448710970751626762962407906369335675494030259`280.*
     I)*eps^3, (14.8396630736269125831955043161154388551441168533578867555666\
33620315676277062060279025368962755938783147184007445846622487009598230195172\
47293606550703994206853138054303986006839566329814218139234753201129765367546\
52077944150024439518540714757378588097089073303661490007541421404642543307003`\
280. + 15.2148571028949804571827266432324500404553585129897149010119065056704\
57655840339330273298792130129662739505108530337961607545351660264523994752013\
21081721673340136418973457292478085327881971441125026357768747973303383725130\
62967004166014273095870223363687900796072041175217142592361753543203`280.0053\
542360774*I)*eps^3, (2.827608308439184647609181398513871270808957479975230696\
49146076525174743157076225552988245358909459170595863665970861982850848413742\
31618582304473347616809502828393693923559221971298075022873730305179526286026\
25988502923088426886159433085996303764194282963187466027721061609635368101131\
25930791008433839279327`280. - 6.15567282284301831678519317161699444844372891\
91265458538459449468495712226992929997582622020887269971851281727054313273717\
40532496144140354766759203302087929382024351417879368967712494206625735987343\
78897890255268097562462562768235457920233707793750483352689391441219578871712\
852910244065365641242511911553738`280.10894249194996*I)*eps^3, 
  -2.128286414967615703766831066264531868299919337384312507866703046204595873\
81599914484500574603951073011196666433151604641284913786779740052854863217758\
07029224948868033367003991717936921952231837393948964391985723305979917541798\
97298883774182399924124061373695426911706131732283324403936908587189913278094\
50948`280.*eps^3, -2.88222705768055427928563620085509457411673129446781868726\
41761694541808009644217190617040555511082179391583143049733197147420514065238\
46464735878032787181917394940812919769289358493275913072519455304732874126901\
77307920928893065009581680417198313574324031823667311273945245071731724607506\
997757977548421369853`280.*eps^3, 
  (-10.1528634721141178616730385541460896884599263024556598985044380354424074\
38854628194506984679190425302653866125360641707125944845191864966655899900276\
71633972865148412652360843343862360732937063385753130577746344518292385576756\
21382675037806068558111811346649659882282488329402758883519966631`280.1050268\
305335 - 4.901190511087400876396216676992489262545463583641016615622689054705\
86951228668558480785314464738569355917636460469003882638795939637582413908083\
45408894289515357366448406425964198432038968556040289548474478469493907783242\
40713840180186306169130484244847131572956715740801834413295428967253190273472\
77509405548`280.*I)*eps^3, -2.89126005978496817209725520241201647683366948399\
14139392947745273199055105633850087181732601528218600654781916054919033859833\
05642859241794641494642154829674444648842797006066753588068702230800533745307\
12950371010621244434698724074011290953818004360360574553385093508098745398076\
147009359369008160790070680189`280.*eps^3, 
  -2.226715079471615740371167419999287010977454069683192865304151738913187569\
29018997515508076624358534338758669816189014135167052214355286347414417224960\
54498762364684624604834074288733080727106715048285816278682219453785610325804\
09958366558040166943170340955731393028385020764198882195341148145318164358260\
48786`280.*eps^3, (4.59198028293764272604336670221191550096271404330546687336\
63674596718377617251719269126766608702518992063594683334709854659056865998741\
34452106220489544410305352696578492815602546613927022200406065029365048762156\
37610757711424033064489524130384467562076965036408787924946312450148746510402\
951385934521841175319`280. - 15.815949590446700410685756728172584889659942379\
76048913614345038717591832092847875850892748415536912359728357278503789031364\
42501764603895096291494756054230123209791212981493973462487148545350621285261\
31309736252618652324072398038794143089096985982786544553293910993420479619659\
7496017251415`280.13294097212827*I)*eps^3, 
  (0.206699009653945210586616561504515445007108898792453754993418278573502635\
46020452187374669888317033835817171135612548179824965899038189383089927903270\
16585198261237876471144993266264194517316254944955655602605252753719722952153\
74551426923942702527357494305270012115079036150738190793821287766821896804163\
36791`280. - 9.05572594911004536403962936604967636659269316862702674267060571\
98753497832877551191885387565349679679638263902768540810129060360561358499683\
10258269749840604267698394580992519910143672356746344597296117691594872515631\
4602474759268473164265341577561359835529517468643409183123831128431545346`280\
.1504018955265*I)*eps^3, -5.9367180644062886529617619682179954974689917177032\
10057393057024442831879645254027328883814771668685447735808317535761381470596\
52675654714803883534555986211198195122125168946208508306879871551466261177231\
25614238001742823035948797596164116923208302969438796677142569383111516200541\
3943596235251160511298853918`280.*eps^3, 
  -3.780213486050819281932653815659107854498563097230693978153166839775407407\
86980538241475673384508375538796944540069430372492094317254832363249717919046\
27183985932864658404476789699132853930970889911368898855792839130677754566264\
91299875504880418617384641655222976179166511422605560210974254174494613871645\
15003`280.*eps^3, -5.95466163103291646689925119015449667498961111693310051369\
50054731775530033229580910669860991887993618924160330155733145597916289623385\
10065231984134676580100465597137474133816619606320717560701648231200108891958\
15826157151869701092161775345128051545292865797475100725400088415012895798275\
976756867848878104575`280.*eps^3, 
  (-5.62160634339771000361259662174587844823843981988787995127042676977267012\
66625178292763197965700379141413788180148621571846085215702968752287471408590\
87857612599855347040056684124962728666674746508565568363203135359722339340966\
16433734611275741048563221015166372096883831292728433095655801238474044465434\
218659`280. + 11.586324829814158029265951736068913228860187935380026418770245\
86930413268612713654459454548409897858224054649716806129281042571517627544534\
01734252287927228746536930462740125928719505760506998497971342528446518018515\
129848363571837573659456845842938009204404155373990149724671846818572546509`2\
80.1046090077657*I)*eps^3, (-14.460636525179697610040952579689799917910956836\
30607551985717796733459049513541262958467121883297319157820777826916606361241\
60014563367528522657125977394976837642952442593965374963716224072244563004276\
46907949318784638424120179665147983221469236064413510463947997925222933903453\
413105740872`280. + 19.454978511322103237894720175284411926737367582191998799\
69302343676388573788622099277193196958776028990215903055966920575776186037585\
32826301401377874707870085224861177452403692583452214876284667755953728049702\
74328020404681722380368830372637136085692539095938228823251933712583807712044\
1456`280.05500256941656*I)*eps^3, 6.56554576855399143808715550277857169680626\
06846925493593022286612440204118432378277117698553472374865912724491995280624\
20406332400424393488797946499183068191394346677624133983232031186288315787016\
69762847284212624255766568010406946483225282121041934693547052677231439537471\
19514197192090202`280.*eps^3, 6.142059830195354979009478069751191449413544731\
76580481985719149492572713690080554503358958398122581206240006418559310791582\
03561426208888024171698397017361084672334755121028712523098368560173651866120\
37853849246418536413558320065075314328651588607790078114004231052976343504637\
4516947581222`280.*eps^3, 5.4325594437389230767016391928823862692723195276090\
30522325837910699135299651115824148556290986952464066999217391472406861576623\
86294588422344723499539284718093631519590232571468912765339479309788385844628\
22898213646691148879760553817662652517437272098892011597642502021978017050489\
448113363`280.*eps^3, (33.587378941724303519811803689301605514201441710753324\
49361986228117742024309992043522914809905999026695057858942083506181475470511\
88396963415681832193950584027915926067746493174293148317404869590880637128779\
46897655827960953837389626377276713306370776413072187768299987319096633170273\
962201`280.11370006399846 + 14.4370492642996334763388141967863911831443062402\
49881846799999868189078896235791332970295739822395075398351798156704051576351\
56797678001776739643913782015109713733529143629327906686806024854793894203960\
66807478611672312031420670116712587879653462726525935146543980374319861817228\
730181505503`280.*I)*eps^3, 
  (-21.9123804323866672017989448582988366484634147652895973911818970543711812\
07827758992347492004390374915507711821661316168503113225949139240507966887882\
62020768848499784707579885783579633431428269137051083620552864015455215477855\
60562567691990950646576948297881379229276986654097642966214370012`280.0634774\
361512 + 15.38637131920827920808764712866107817726749214550328123594584248315\
25024488496296136301781248101398229848965795606864537737578268705914302047045\
86880798051491208582946465523167598512308356672969601400934336347482745281432\
1864369246402930463073987270528838589031073361797338206928851707547023`280.*
     I)*eps^3, (-20.718556874298803605643930256412645807606109140361575700479\
26175209460504471627891986150927219941831568738993071566578119674079538040691\
76481421980051167592944270154226523713925006311348346749108547027537387192590\
07237092328013295193421130157652634063678696238848178881609116177799701220605\
7`280.0903002776135 - 11.7121418536645227048952999327342634529277380705097389\
04966692779434589349394224315807851561537293834377847693615228310628692489749\
78892477812470695698147574658779452921604441272325099741837476864027929202003\
48994363892649363220523239673443865167129954682954327025258463839613092719756\
746765`280.*I)*eps^3, (-4.609818201832946372700112526752779317699467636770498\
14705074007469352276299189074819304696268925790367194073703798561830071123721\
73642397867558187121956683101874714100423868618362263390301698335166352613181\
30495321282518906727454487915420810654791362589314517764317900130466578190983\
36429624404808532265416862`280. + 15.7613504366784776183204696609273290422487\
92338552184541680611021167778122755373706067435995262823707879690504935318252\
55760686852965615068862919501095941818621720115988336810075517232740579872817\
80117869909949945506162570384942814947864300415675688361100751341945181696321\
712942298783830101`280.1326916292243*I)*eps^3, 
  (28.91986586158689482675903752463320357671236108663254218238986201757066625\
51622291209167317182323780804885536536102852178369824894390824938830057413919\
31461560373057123931789581186233729971106762030317609355255795716309388797466\
3982540877769468562057747464318698533961160047756973443574700935`280.14351436\
704567 + 5.234767801244698399853458463003334801274338658214555333142446203188\
90832807591027967992370108272610755793731371426947773993617867192620101137750\
26660236812004772991592890786303330924116296902871608474934834876148132055591\
48046038691629240518770198077251653897774372365946738430998491127231629492247\
66030038864`280.*I)*eps^3, (-20.868821823103236813787676479761889752449316140\
66147571220087624490795742080783261043901624595822523013448942834735641397629\
10566634480604389905333165075768391077760297478521102514549908517696385941175\
41326940329855478804533267106640226788802271239727884272826439169205880142237\
7648597026888`280.09202713776136 - 11.602553211033130195205539753770025029451\
57060921480678121857423385501807569695702272876294578354223835707940697503063\
37933813509091828444963034370898144776711241384258529212213192724289884542807\
36481723651697827582990366452805244879781857054206154084911730463347296218593\
2628171298755261406`280.*I)*eps^3, (17.09624134797630730329007702355947198563\
15050536578580559631663833010366264554274776608438739212497920130826938125286\
29633855402871509949851917158401041120987816392816896072296371387569112684632\
90800934443239926361596966285661063284699514767185971822041015297363149601650\
22862950696172943716`280.13431258113496 - 4.758443965644585103052764000826785\
17571461086319995612154660802424625869867675577399087165249377373184431084450\
59497129129634699874646966126516514226298423943249764843219491124979373299906\
42829908927174085271814254424099261975700100532700096004203808830258346189111\
17782739575761453222559872449039610186694082`280.*I)*eps^3, 
  -9.482714353066228125416570056062919169410293989631989378989028517405741912\
54664786778991124137942611267616859699762025729429269643129939522129400786766\
20825198458186048181813609754881332876283794192232817869959215010472193974819\
913235131877031198583882922066381537143689399328317605858045357`280.*eps^3, 
  -2.118485027086423266710932268735840820998954017179128827746240113108651255\
42423357568553861689642602863417280486804110764231838851411170438133175952045\
04750047646697902785590486214673323365778569067670231355253570278082529383586\
23085143607397507232813471277814741427489306313242127737583645666697651029025\
83024`280.*eps^3, (-10.230128033082525861007428435590928428281353816599845401\
22916882691203467486049606887920847823954749687666822236470865653186566862917\
86396069523419816850280180872535819581066552312836426256471785453416777316094\
86639411655122920542728576126769327174545718064083931424739861171714207494791\
1217`280.1490326679083 + 0.84667733808498407578766957075652604454540139476477\
23163021712878805570435888001636981908905594655766736441039568475920816046429\
65505204443942340533790517495176955939930846341271127827625435463718561354935\
32195599159536914633552467753103667390855041072232415599609159224072713416998\
877059856081622879340053744`280.*I)*eps^3, 
  -4.954776677106604445951801545219975471113806902442493533686284230697122062\
02010019180957230617761965985435571919230670694377235698614505061627869576474\
93733839078401543009927910305207304323573275704411692659859000762911368189564\
90533484819317889483961325367960144688537106365362054625406203223868190731751\
65757`280.*eps^3, (-17.248382118036677323796290948957551318019352288817660003\
52706557689075587483961918977433637135933757330190589161442361840189167238050\
30716275874358773873281196271023528157643932158614205668150313764230158742412\
84677936610269495591906008704534415623784567576223158176695403099372712224855\
0962`280.1470666529193 + 2.18224250486805921158213153320525031711743255529472\
79715232288220036712904972155021436678564582671415045010625292510394043275880\
66510340319559562956993514072948843304240349896087370081940479827861926871611\
20676667436848364473685538675761710423220541658372466449605997631840332924474\
816578093416399243169071887`280.*I)*eps^3, 
  (-15.0399738291182505655471793981226476402214490465352257957056043400573316\
85669230622828177383312535544176989651883747242622248000095696047252910378620\
40025280560981946544621897705871274212223657641490891230201184213269083830786\
55572865444633139974706760590360602653764212353801277151265730659`280.1333794\
6679206 + 4.30965803578352069201708557063744596238459080372006737464403460372\
93183543483504703113962781066701042673403847925193133832733923934430621809538\
42223843735668902727253257551703356037115567186051958349765237065110856867143\
99989847351608421172109763824984486138357866406501184548605406046575319207335\
140546057785`280.*I)*eps^3, 
  (-4.99446203869574842200856365448132057154529412631238143250792798524073185\
36404179949715114915326217370210920615911948982734445220658447858439966588212\
87341776615150814919048265417187972218252977986159706216643678924306619822687\
11033340121735493940189596165249671631832130526925212992654052313236659193022\
405235`280.09600327957173 - 2.66797795902837468847118440460079960838860991728\
26714414836527639252231004013376833930649657774891292278645681870646233682249\
66764837804316439751320573391011722732182640433044236921648133482999307873022\
49890748372459675046021746983527917710942476557078053844405897776595730576239\
249362691150149228667148762501`280.*I)*eps^3, 
  (-6.68746782923428440418269141241164545660345388820348253743833463041116628\
65572231333078739044314231887331912072595064354119896878295602257997151747137\
43172498596117332302995570602868908985235080956599944122307739334543445941459\
68415708937394620089870500592910501276401659373368853617921710339668145282053\
687912`280.05168910802837 - 5.07695907707140994770899339263521407845588954642\
72749326134486825453489885530986432346815634684394702650302027224023517663879\
39772731796622914202397796342364593168890474593711733353034811620808683745162\
49776801826603609847758761851727289039404304474307169043849767543102835786253\
851306774374741960710845723502`280.*I)*eps^3, 
  (7.930305228777077302726859772255109612826125901090656040135421670184669019\
75803115963847553698180492007901163825958891878144215269119658022840715439983\
62181378537413313567208873949372236489613632952281087918062277418466898506304\
13109540632661395531030980314365144476075690101790586969286491276742151000010\
26048`280.10478228023123 - 3.839668920465231749049747943455472334879869926799\
87142623988430040184304040429856341445647569958669114624930157225865374242200\
15180926594106907070094646333918303928511518372495431543715065236703796887375\
41260537749333516403799665205727806130470329271337926567344136276118740457525\
73525482795599476002019316596`280.*I)*eps^3, 
  (4.475631693055892195433601803046640569415299255970733627956026896056414273\
52134118467751062555535905726372145397403086397570641281135320112536110046366\
39907072888242179614310604027639770172087784708555955333165467554033402426332\
61523105710206466155752069714162938608275747163652795514996125257481449754711\
10343`280. - 16.5575005329070770878091728753176879807207793630698523119141240\
85317098905621988482523322941134526333867631753246433839127273280021680530597\
51092608447690833484050155546691538212368419199076206761517013368554075662451\
71660330789204684372970284354565728051595694344936138271862306649011172399`28\
0.1352016514399*I)*eps^3, (0.607792172513990143117671065211972809405709433570\
28622810066285462964254609870373858464196674050722202864441811226222889688969\
23862603857016295624723394133333296202333809507045144224852534767902702436531\
40980539598957440137681624173588020017214700223091993710113596618861975429332\
41019866926237060340924812458`280. + 28.2205490462651739051769939011397761254\
47648424157911579793920684638097786493992457593503727495935648689573116896021\
33936274626660381399218308171500911703232771291383772706813404226326373753045\
65620902817352100857591027348477216303773889088571148078470528162087501654623\
350940934480179218599`280.1504142970372*I)*eps^3, 
  (-47.5792016872438660738891531626370319274383134398339379833275263250012527\
88851457924831573919155598098405150207645566126128954215912597688501986888528\
00261880899131310103187973153081828399586649533766133689593662772541485656103\
32802346399934334398249289653070903306697156852206112078508088629`280.1456678\
4271534 + 7.14844430600615798840869574968508445085081854965261318872861194585\
03289364412929869064581406742785445759067958986097937540259062516867365888203\
40718148543360886646727315644043572322835808469820916495245411416219826448586\
06988391318534992207539491081839974432414604209836555208421640085526577136706\
684116997162`280.*I)*eps^3, 
  (-45.3413306442921289102293343333427334185678182238878532469734520947068313\
11111195718195254116048733427786237123849578042998057584367223386152626834247\
11036682897630251507907668882533025827008944286346515541209763006452740277419\
94993046952829239447226616330859777748763024986982924381405123459`280.1501867\
7151676 - 1.76346943200660462447412370687233563401138352278272007460598049069\
17136563228625726365750379331167599232980172734978055959545779841291142181615\
88714404939549722749372740380102275663671984591248600855214959952275232746277\
72955053367236926839765793124411187361494117751473512452980578834803021469770\
149878690127`280.*I)*eps^3, (103.19009932301262107999749700149096879374819015\
98401275519181001795434629640567338077995389015537165708274940654621170067195\
55238643186984430340383085134487582994148436964803314934836628750906375336041\
57030323215819780630387782325119379287903989615316088016141938193023184289760\
63139727420011`280.0685510065292 - 69.878242380271634432306275089520756284159\
06364605648413838985485710962044546880823089116425793199058849584480185072513\
06347308103647892973482705904102018612249992513120843693955829245675085082718\
34002911973495366520306698300216709632273038536613380373912229964834693761229\
6675693664831565499`280.*I)*eps^3, 
  (-1.89442131555240201405522207241961744893414110543564175735170010219871025\
16800984742247692698644989347015393394014873659933125779430523184351353052682\
03015230029549324334202104895865380052265458704806182493129191264173328232434\
81089810859147307084239497192874868922895784914233219207679350873499510452450\
987705`280.0695894963731 - 1.273092725679454487540108877304032378618602505764\
16406514537647573557179460903772424720838444881334933115465177434718060242658\
02002123419440084057553003306334393017480645587243560556020945973427232551718\
14218618279912624119464588731097091736164377040148988424299265583772133883553\
9134504393613733968542990199`280.*I)*eps^3, 
  (21.19463780656644530580881115336188579663708955514603173033097208737459041\
24553017248262208339127187013511285340142560648626900599900533614813855941693\
91145901705135191035233500491444340943474808870902516993232126464519814380322\
4121321895733181482391648192484775317977768364753974634870786119`280. - 
    25.1181899593567732501216125489070526452129253066972133348365887485712362\
26340755459749564399598109898806461308941054310054665763032222802462098442845\
70557722149636554321959469616315402333695946892508058556625502891299477148814\
06912850836252934584809826208671929401110712979861098476436310321`280.0337640\
9000134*I)*eps^3, (-1.7681841291501321528301858339632153329434975126519435719\
15455462659971677409820581515069591960711962382866779804084276902378682865104\
13480661091595402525625944271984957322388091089699255235966250258339257649708\
64826824740632447167699302201591222995358936242102357944766608838627033604988\
4735701829668641498697`280. - 5.811810958723918189912689218725515786610767581\
64821947234306276559221775104735150856523776191705705023224846264805928537961\
27801014637906175699502195706040400394841893852765128748257897017994838515300\
57802254094037657227461130688634628332648929874353805318172759220960882441036\
35118197403700397758861538117508`280.1312919823211*I)*eps^3, 
  (13.79925672790013859319613274941004351664711055619384162668485495101097700\
51928682705095096268577850652638001706477161709912905882744817585499065952400\
93606346136210658544885840585497668871636844292432780545630743318506319302208\
1505297299403464823791335825512510577641736491483985848555549421`280.02450677\
804103 - 12.23827754533483951353450316132646525994264065050856637604440485732\
16669098410498886973553149358597071047712304336190627351914875132746830075527\
14951082517597847093848823125434370975156961847958383588790467924643213943750\
2245444321939335027063421815508371070641762856471643990717926981749932`280.*
     I)*eps^3, (-18.151808836507541482700951985065883016992959270694573888755\
28223816117482452671775510875029043973165420779557020925963999808579720761377\
74760913801731427811524284266512322725606683353808336328575241589460438102151\
76144778671152846081565709138006817356323952833965494640801968640834054469522`\
280.0849162981451 - 10.779901549020648702156680671577474800585598740407126003\
79333477655819565624029485871950853442806438798393526202880421866778397791726\
07681486134019156018827140725763474685503585446723319941012649341349497485352\
13151395484463854093488738326861777994580767892665491555453171094256016987498\
6064`280.*I)*eps^3, (5.410965203801693015497463497074444113203357329394050181\
23320967458390832219304998820782815848534895383078726723364000525640813317984\
90054770482431546299477095082751734283118456352170823103433828825685779484315\
31036041462705506481630634388518169326834702320367250784135038352915324766622\
07676955959060229766171`280. - 26.8957209130964810152348721341318482508560099\
53927184378700665870019287056556499198314675590051626483358686995519883119007\
58028641166315383794080946045470729329214197407862682101404843882259313603304\
91271463355814666927979368599375447664402789674208990285048993000540691699922\
647835279497097`280.14189924602135*I)*eps^3, 
  (51.48263132842575233670596967338765609547953655949560752353472035851782615\
26737356247955295639394952235550131533663212112231864066766587010990051019001\
95583517878263189693830676940232875274988719030165763745304362029939973657950\
8965753465679010854514769455954446438542953477027350722780098817`280.03382513\
78347 + 43.426174759715852687698958953704678643378323356132580969267447775221\
88506213721637864341343252339307378863592113157678191869108597841965332838956\
78028025216342843739632749203534986995792252145435842700622843243335660055052\
075943776405873252352573512395720195546484031652688226490553509831611`280.*I)*
   eps^3, (-5.513644576800592725721653402295161314109388759286354703787605190\
75607989051523870592092965195710113508223271143833915433499779844788749485951\
57874990846062020073128075460948587484542579408006100992059477502335106297342\
12217582519043361080190506634024462402216907913295393638884015012716514753446\
17882847919691`280.01163859993255 + 5.217978201131907973034597645382029469311\
35919347507055602608125568988291005528096521383094011752498559020200363316597\
80396801293050862569224525113985899953828783517767774627482773660733241668875\
13840655965654679957744140725920450627693611083537762098763137486062578080244\
63850976447847520526467988381767656679`280.*I)*eps^3, 
  (-53.1725032320480771476495743560223799496597005337574013594369203932400860\
38242349197494413525041893420987346923322245278548781219842342716304968885627\
35477195644193725228266220469710194545785973885620733211311008881439400882864\
21633057582890454606532518934123077111377929006470226596864944435`280.1130824\
1389384 - 23.0632200316316733421741689756972468535506488857172788116179798130\
02329117794213673252623359047506035039470033934181462340719768030590104420408\
58255697401570112822864310113363268999023522157209485728390330958498365003825\
80422229848104964013542604151467572489221483319209140939274761187265812`280.*
     I)*eps^3, (-52.256401220973191998344142730128566101225022472773007388193\
51876518742365695786570009692068238412728375698845516076660688285323151888122\
93424873498076044371754212793882054872797516216069845340212196954481973575061\
51234796249622822016794047464820694194283399809795395010316863684678898280818\
6`280.1165646231299 - 21.4971524651266466765622664202394699987385969687964074\
79524548143988746775437102333663131584627407004287239546538897538054964832961\
66109684236949645576656926332058752541840469120944100133436934407267543088513\
43921952504397345526254466128880781534206891259814335952668715263415283606792\
611595`280.*I)*eps^3, (-9.111595545291889928841964333993375934321304728119428\
41260435412231366166197438514825613866912328925747857146932338484423543592368\
05001401971858352080915760286984792381646254396178407582965956299955059127353\
12548989666751831642342924445206306312638742670514507988681590294938158076567\
5816604`280. - 9.883900502466330211614138139967139954397529376480124700155777\
80382775591733744024024377653856367266311682183299236304507775837798242610354\
32463650163627794634462490594859241314845845993813060889379263690303476084707\
572622590267550730014868212208761432423511866106022918310819314919301544966`2\
80.0169490703982*I)*eps^3, (-4.7248268885325423727491085870183573909117542602\
19330475526297723995850153499280190816801748439185545975416913799528431258808\
71969099123342845683036530655219642369186056894517193154693668653015481866057\
75946915822362003449258684080031686453296246165296102059611521648945077712009\
8779644511779062100725844832618`280. - 10.30699640670958500788226902370893667\
69924273085530547885167025709974955945608944107162736433606906439941936014665\
09048476823741293041288105113131821569458353997807072744331939565668529977181\
10084959706958840515057088206107645006709370423212483161259279507384777062670\
47543649859298037476988`280.1090972916622*I)*eps^3, 
  (-12.8547983602960925202153735709740516454209349049469673472692322311208263\
27998513214989592068439076835513282367437580324066202216645534091783739700102\
05393010561802644457448780020058705066001960995098109308533953142625026326778\
30943936269059421208419793343453011836869209004652298026935193864`280. - 
    51.3158462893855749758307568184144473730925781859663292003493559822509202\
29902003759340233327464369162120097584210833236655149592720158038641542124542\
31646228539527536479895039142037923023216700537330244155087941954404890043292\
94904254121318415267336639426640564846588040600243606801833704905`280.1372990\
331211*I)*eps^3, (137.9418196805520292868489028933547218031635152347423226793\
90800467925785014513416265195769848024952076649537823007470502301974897935431\
93459484430870875346999765431863108679803374046098262513424538316606224244039\
70914161331732365731518407485736951044233554590713849607152488835029146513405\
048`280.12174305535206 + 51.9216131853884986129915612861812970876636811937377\
73922530963888428924665543599891599863981426988711619758794916013817261359300\
20886956170807495045999784497575398683543817103806450784017006587607126582680\
97691888172039934117263085114854319670626744092131129557706779400123897591576\
4087525`280.*I)*eps^3, (19.88881443792490402409260575039534453499982799881388\
29993834119175773806013836683712456947983497659582739145044557116088722307145\
16831126343721300698644636919638501537804785826628204322119084622275603926878\
05356717866703692862552056135098806600079503914457883998179474483550263827282\
73493831`280.14909136769825 - 1.613030309366600333368088761942292797412527181\
07478675645563719046631084804811073516525840547356497567433896696881061968465\
86428752427094797916310667881994305421022774411166757586679316852724365757888\
38942511165513060681569596436047442570391432954604394657410444666953377052619\
0404380882795306932617747256424`280.*I)*eps^3, 
  (-7.52242505175294691112162867871001698642498992394543925258694507247811531\
88824749814548329073751550204999006916753218616822880706792098110024443291628\
26027051487301573019355628152499286939545181279311651689543094353264322157762\
19006314931880253606349735409904551142731463289483718064599441820186624524262\
834176`280.14075530542203 + 1.61286084886781229754976881567293979184308601103\
36963719730113646561857196169122820638027256112728740906840544693488519432709\
50318576179084386178849437799111252309991007939872223401314711366815110130088\
42408980151193322613067445702376422206058024076599053593320753156382125919889\
255826913244510206325999965508`280.*I)*eps^3, 
  -6.952278801090089797852259607278938245552910825490977034506591350703992258\
05819003851347607281222837774801905594102963610348541032423449111554560475458\
39615220102004819019274507136578393033569915344284155809711183343406956125600\
36196517759274397361411030491863527859570936852271142773770143605403528943245\
72587`280.*eps^3, (-2.3020146800363594845835376563116627851686328423426945231\
58185209363641964881227944105380127857542279100933030254388837615018066956831\
28474793260124780800089463707206203878469162193787505592437601903984502627298\
31837033205496766903058280064416990228554119405095237790222791304701866279414\
2315530216598266390983`280. - 15.44526760434814669242783691595455817925429668\
47856547653118434315269419844748808796557657593407001737779044939861448398764\
70972801414464334356304925026571218856421564535150977399074715654378745069161\
29331477812105063652551041919425211903102185630301425763504871870306844665511\
01484654009252`280.1457441014173*I)*eps^3, 
  (-8.20327345017452821362536184863835730868919298709926949451546457127239354\
52995993428443140992776441916409543631583588817756057927764286564147027357332\
74434745961346342293869149874843603044529261875242904143452466901310237834799\
7637463904790357578560762662028248746880238107878937163797535636`280. - 
    15.2170170542427341048641427660434305923868648772704874034060711746148899\
79289058653962830822444104596351996405168875311433255378370685656123908117031\
70541325332263713568885979597229802086264258500864059643685158184180953050001\
97520726940985321922644081953574382613120485697188221501899242359`280.0951169\
480851*I)*eps^3, (-14.3307572445265771864981915811119336009292468101985734267\
59934636626157934753972693497836238162632578782725213404292027149138839677917\
58413470561563746666424278060617392308437257077372449415161328737215911072701\
52156981658278725431570576127730426565069762009613991884781813036560812968377\
289`280.13810238898884 + 3.47583685515187338331463961865175153172790881135413\
63464483826709382593144484522634365252655350349335110493418211070577964231648\
64787672421210333335983253793978665990117856575077315564877728734742071519795\
54722579447238309231549451939170218649322815870216600816232966145521054656819\
61339029181737398963072643`280.*I)*eps^3, 
  (-17.5476966165350233962961297992490663097753206256999724449708081984547444\
42425712690020746634509219080271953033185823192412638691613302898800409123624\
00439567178892516721078853137515630268780920905126596821367194014105666771024\
41428157108430436505388623159220694356318626708640741927311273206`280.1501827\
281015 - 0.686680168591197638075218005540050425410139729339484519638842607048\
27093058015176963384747120333729325595441734724096754642504599621041684395269\
41241818349018439536031845446688450723750400051915846946666852023412934412924\
75696585515243246747678411001488623565624623321505663360715348526800687585913\
53592109914`280.*I)*eps^3, (-24.759961514975882382102930146683260957672467554\
57101346989728280799929231416402632984681079508345536552099475023353915168190\
27252732003720901675276993656851268654645789559935348653679391174450068196081\
93204690502890111352240832195415551591161476065953740082900734652274850842407\
4165346664512`280.11654474121656 + 10.188933605366824125134709875020536810272\
14062606122214603441642259611141402936525191524741102919759479387916195256301\
85826024576113928333000892394394502240234741230603579784702740484239953881007\
13067412738408080021468533957394822983035982812247541274888379407494879896736\
6012419432533759116`280.*I)*eps^3, 
  (-23.3592428869043129475018465357730613680336329864202994099188691695921346\
42054477250920566564359413710803725721814341276341348790424652533324785380427\
44801027952541938624861890180721615898773972591302610640281814830771091149932\
07358376519876623256166948184706661687232912970281793088319248077`280.0151208\
0336704 + 21.7312596388929952410190296080164413084269803133064398477429598645\
05091697310042509722374222409132629088889650846830792214601816343728449866563\
21002514182486322506195173052255990662208745568913217158995212631245269360778\
73303747498573225237386108437963325102915175186307569698722531185658824`280.*
     I)*eps^3, (-16.079432665411640711132726702797390021117205977869292865492\
39873592570835251741852641183706954543974618335701675635959949626784452029338\
76143274501667190197043072250676942254222592927955869861920905660803030643478\
83640474788759725010502454908737773404225222805995615275387306712371315945828\
1`280.1339876167792 - 4.52180349388781067431369288916651880005193544651522684\
47035824962197540363449700115628125139125301040695839592869849421411532042589\
93717782027595184637872982759890429231186995526262350689882136727876843622320\
01547562472874049511883767216535324324697028428909190625237084347587634700906\
847547571052625765196425`280.*I)*eps^3, 
  (-18.4633879104533398464989179657223796965391569910938931855003283053367782\
74649998448374104249708691623599740825277550948573539408180219968102298223599\
80531541798858028605329755912205846821517686351396583456718040907184695294489\
3622588787641499392787279077484619897450910481977728145688288092`280.11182835\
717324 - 8.153520586373346822160153522063583336120861098872160675900695813301\
90975326822468107395825241338276703418831290730930224158503922195098789123051\
72888545650401174816236280249177438806542080292295737577171541658635997687605\
647407989271630929295865581533039381194985245835780469906927609843356`280.*I)*
   eps^3, (99.575786290606948039760955993160202543684213521104230600220332318\
83342810852108991633003404709470864018520501031436027063239401608299562889216\
07350311831082271440457015850455011091371980216150305496321492382097934464757\
396200856165146034004790500858682076827740453662250610915757937255241378`280.\
1408446452541 - 21.2496049698825950112380043279963459943024959075095346695137\
46510429959086165968960438910044841217568383729832493488194732505068067323406\
87588785811104209197735565257693643653129299605540414432154038720594193521999\
01515138576931131510066424203932832679247400326329344604661297894341413308188`\
280.*I)*eps^3, (-2.6653710098992480192905177790338245387308941744449052190205\
26244021613841630547575551693999753446565997859225891861314199392745038237739\
75684468867090246535464617322639839330919361644991779783936382292640486353216\
98017051945763184014348849041650453605888965186548454680439681914559891331692\
9128497299485199852`280.05229773874584 - 2.0157233035685601106083639514297110\
55700367265539648354895724628681161732197935961720841211371679302764902750153\
24871322358217888148281616827886224758877226069537828388036532621466376131608\
86401279820722576028903090239092024973408833593384928417263436961022942675500\
9002384044271444844295101360351793547798772`280.*I)*eps^3, 
  (14.02215949554201701123969500339607109699485432340760201519094322906546046\
96922542627304321466578255673308068551245175789258567664913135199527480505850\
19542765098640060866304117795640364710842674198841211207631499163284013133555\
3962748648609345524659932293248585129353208090005705508086305088`280. - 
    42.4504398462228240446334179980893092948302586013590574687540916805025774\
88890626992854179715022694789039763847576093306047895208782318131714261305826\
87503522112508317715356603177727991405310727839863368688572945308261431417474\
39815125657421207450851627368676649833874352186635685567441281172`280.1280276\
4499327*I)*eps^3, (-3.6902995489756089790391002869414244144837601163727070053\
47544157090527300828218597472188081096565531299750563743120141552720760548027\
49905238071516886894723657477165246910433951346707010044013959001037716071580\
84362149686029308449835680191837090643074280014741585325633761835194563911134\
5065455347381423685777`280. - 9.161983118438177447159964843214268996026026236\
86269296173416791468832458191161249825590986957485375150829607176303483630011\
96324779935072892289459651003896151553204274676666567871100249376297951409221\
17698128378688724377796180559244697831619850021228484664947402355535364727490\
8395995193157`280.1178680429767*I)*eps^3, 
  (1.903330463757437755654629320842490804035878680134401355405794771303518296\
11321170333018101508709320092197593470421461358557446822129493691528850162246\
75427757761141514184919154506748536429531722059155362327520973185056164612423\
29565198864270166904237675946367078026399592534156569757961446983468405855687\
33406`280. + 25.3975609015620291173908288590460367592638951619407259668426815\
75069872758914631729376426006724289478370079563123230872230480564303941210901\
70894782331531944859608649279316568288391536378252934379021036977538025778679\
96455900821899837221569298635384168729600212796771889920455325599210547557`28\
0.1492988622673*I)*eps^3, (-2.13337980308439993596753059415131880761422543575\
91654998250141388211463988410862377779035371756004777528640364841927019684410\
87107388362459778474037778105316510103561567669532344907067810019527177044008\
97543852899818663876723017790913850225118498772878786251129212972500555755039\
838954267485569858694554307964`280. + 23.847383651308869112124029258076867171\
46554757295010618987268473196991023644557002803549678616212908427976644610420\
24961909672222278849805282388765508322462409417751998541397584708761329454934\
35768386900381582379587916380509066987444452652799395962052411149074714866294\
8255939930027919434433`280.1487840773113*I)*eps^3, 
  (-2.50821709297603984149566992021657254884637297039393566869389836116375915\
25350345627132550784166168873530894704573627111266917391345002861257398900158\
44906674266279351243950507549295066577089751211990326378658530490423729807956\
93899551837488393422383369864922866604784978264635406617890162108840697220101\
789384`280. - 16.248356781705549704101662244060232128722115565712903443878245\
92042668448399259251253757916750896116223663322632922893728253772969952000871\
19000039231822008427444902459833784416701556605599546316125670532115611295993\
446185433967882501937248636412839641798319600255881794680258977754416955617`2\
80.14540122001443*I)*eps^3, (72.103445045686434294556950269918723882598103998\
31395100121537768056912654169118497629914423003497098249684107772322083730741\
56172076499910992683178728463549576972502458928178845345985586471610441142422\
54642439844821014958548614426498042042833527806325612563983168990065488054893\
132757498684`280.14895291391844 - 6.12650155143162240100527628338447416131136\
30893155822801779733029248956725101459258655623662623240576519657290593909471\
43939621807948841392693173037763454008022976391205958405559596449045946158091\
38544349412148450699744394438873049543397964379785550944154621831136384106760\
810045081222290791043291240528474687`280.*I)*eps^3, 
  (-67.3049237918554680121730117265484142157486363468422530219055884643060767\
72720520061792572768142364973992440349010600360721770054310382857964193457096\
73394836423394963094546795010763191690977423126804397594670138717774124601287\
49612259044864451522438008134830846732296695133526611015277716376`280.0922427\
9883614 - 37.3411471614811315657765474670851013814175707799785414728834436473\
77426342306955424409028145114827201972668163950702803000815472948716095113680\
09041755187597342624080221591505826121429159495749434443256018592112932688367\
76952010556328100284297956461389346657102978983550123478071314194663658`280.*
     I)*eps^3, (-3.7119365229273712800601482591200422521149674218338099612817\
87926972663391707177653781677603854750837327262741035508677962538200785072387\
38832855466167303500882704063406859796162328385058991767524292934430835629198\
28060301616994651640968265368877840675745032810029776376351635771473908073173\
6981758296736188558`280. + 17.02760356024617949247212429688419656072092601129\
56620322052276757340839004607150470118217749331080591495936468636048586345096\
01994271776975713564331496349520461926230784490961007620355475912650612246290\
33716340170200693091754543363683431526316713605084424508259974271867125659613\
96223127853`280.1404334370772*I)*eps^3, 
  (42.30568066094254382977274885946311006904559914467856055351564235218404097\
33459956521105668538663491435977189867796441846825251911379917305646869722821\
36198448470948265875005549427180743603515851328564157054007468009948588099046\
2951881052627664433028544471303134177029982793566397948154329418`280.07848839\
567305 - 26.53235715331977716268597317032189938740841038333447159744007187604\
93376108841145549891839931708542455237756798943892656134782698140195723736371\
44992269782961436984262745835406574823208601843964998464577398776767471408290\
4723015677619492705360960052909374364887249184545297458734058376938698`280.*
     I)*eps^3, (5.35528436746684043148575789274401053010050137699612550115215\
45711614308804491925816600359971938126172660109455397949216627719095582716035\
69108244275774267027536786227124026866884765787651458782170929834271227328404\
92655263278752776073656672767062298266642538869641417298455215150834931192933\
508628849584454778`280.0087806485599 - 5.138675165088150752621471989623146522\
32415595688286876142372584722185852986278509541186234501959063016963317367816\
69392760683961680784548863493092528523490175338244396819737679106468810865331\
50535846487467182820652905230732562021903085334862885426279501111848771209633\
57563478134440361276192405639112096895243`280.*I)*eps^3, 
  -4.492142883847840455173554861399060490829878016347570122131663914550229653\
64534670454867870525973046584933390770183523666678401144806358514108832210467\
44365620505650594211761983380570369732450647481962419142498822317783863342266\
24630087437043319229632935626966961614833800138693344982944444614581005898203\
25043`280.*eps^3, (-63.869387145047509132805182032869247568148973633669711678\
17929565714379451510710350501344634956315165510349675895299789363567480929284\
96545149294581366490592999609627950894143670935159781294715826599882996574516\
99933348283623793380578859073494634776631957350939906304634365435183337211833\
8011`280. - 81.07650524734063272236381381123515337490823875609512103671235457\
06009328460674650451582796152596312597774789155322678977574650707940863198304\
93563531598244588511572936476081353725740896930273677066068473146797764648388\
4764506679202941245186738401981882122860713715694098826423236036962763549`280\
.04568020423613*I)*eps^3, (-16.0869356960132532061944426766946317565086199033\
55944768205714485354752841674283233514401411774434092714663043679459752360394\
35891741421877443647658396302178903546806131331963973466884987773497430813366\
34627222358690850558291921704253463144058160144940948630486073239494925410483\
881631350246`280.1505130794308 + 0.047815295360620527286203575025026422609901\
77603546782916668524315840129569635963903165236248021840247282090737963394217\
13233004598245876000777762389308517327356901173717524370779114876062643996073\
19934334369661781289241949159407557268704637033004141703800262281630466567516\
0625288997552381751085449065759749`280.*I)*eps^3, 
  (0.226951803606628122630699031107887731076548315777626025414299325923332358\
33604313224228037340135437142716377109368521497338783623711420752692527298226\
70203637092726498859315330847095793149062050240705803259926800319640729745184\
01783630539334515233169451585746801157075579043762944929656110631549021385173\
14994`280. + 3.73890398789653101798824876972412173792827747855772327728797303\
91229911281187705957602089133600790477626394684841018619911996024733512250320\
22999209389071528181929914117812005100799851392312433438815688049256453630013\
82509952709746155164991188926696743209787557760763812066173078741914093390745\
450420226333381`280.14971638899226*I)*eps^3, 
  (4.909578548205731763517676228910468987564927770204254977146576638932284306\
57736646037196619672512022950189174040472529968823027938052043658570283041293\
38531881145891529593331687576971334156479779677049024753293278132492862982375\
64449995814808036605585293501520666458181187394018916868050344840100636842085\
74127`280. - 8.75356384400476652359419018994847423301279264719120766720795746\
05842000801490582978489011258310959555344035568012379923182428541550546285627\
06273996301039940777734500172238963324240593812381683124744232381025996100249\
4873866854614005699505527144849361761157829568707334655611991350473717279`280\
.09112298192116*I)*eps^3, (4.122692262302379858704543591216475496443492632816\
40314803754953408422567133132333570024751055953468006525245105800899633021612\
93295402876530897009312276706691191449148237594287172108950641082993626868709\
68670441380044097853386401782805266302102804742956340881027227462042205683364\
4757702331638020173448529928`280. - 11.73028169469389823464535769699878572003\
93674953147620138264274998975274711312567429992839849193997862815317300392890\
80749741497128639373565537591693730428055449109772779346032482940033477458384\
44441706586817588566158023903517041419164168766157176029667577232377116931511\
34135984045438034788`280.12522417229917*I)*eps^3, 
  (-1.30711634355187637131815180738926803265903844862619066696168624584221666\
07589927990016353548377631586805689596193063789126088157834787309289361930000\
91321384672019736444779231919002125949034967955341457865698378104048177436749\
86819369218148270555197243299058876251603979804646385840566571492081145057031\
134722`280. + 14.946695714867757575789294745178041994169961386235523693878356\
34774437371850081994323218248707577157662772807336745742310597539071670367366\
20151576580136948297722244957361125420077042208836546324342162967412096507538\
542797069615681621786454755134659434977841154038486603747385131785401268378`2\
80.14886061131466*I)*eps^3, 
  (-56.1948494801441305995966504759484292158705821849691055770952262457847110\
24878427968964151236602990836800200739440524899873109498149280789184082688580\
19676386931723967426732293890038141102554467336029055818040452882730373377546\
06108061871059628146297134864860631676807773296316979384289924355`280.1494894\
1930624 - 3.86648923092704238890640861426778921880328742837531341443324046626\
74602642938526191776343142692767157833592978468883121538851499371994400384092\
23483523664201628721608918980668784742631315253739091353465066784500217345898\
32657278938161483249906235824304213484581572558433401783868472812969558020914\
849486277896`280.*I)*eps^3, (8.1993801887462859009752128909781004235073224783\
94807918937111593507956476594870276785721463616546896980792100284398829666582\
75400501114000588093711456941118350972033250598783107257806027550906058636238\
05987002589984193585064672206291906163499781336508823093236250778837263689618\
421304624441`280.149356277041 - 0.5997536286665423966959198998520395722964966\
05349614144157526463642375135144529393053908025287095045003213925838250958653\
14047468436305419047363724060843338060090551419670978245140544759509778181344\
35813925469001065872631304894885831959444074826457704275936397653141559707772\
320085296486481422936808918945179`280.*I)*eps^3, 
  (-87.4310393538825774723473710029530846943403875893888983003978363284835607\
84885719224276426006636709561284748330829053478213617944557591697220905417753\
29512997317282572228544499644657727613000410174400557163099920573177212766705\
20531314846902688437063966585879696097944847664673816095313745229`280.0563546\
4194955 - 64.4171206912624236143560233222026322910916511543358957620101684504\
39446498788117385877214516494163292853286524541412659427769880218199811409395\
23238176566816727410565888162435022150611979205300361451425446489095726853670\
75191646978061523300456666324162239686196063112708022111196646610392602`280.*
     I)*eps^3, (-16.148118775167116001288081763130938325201517236295448348041\
35347293689520162383846470323892302845537385646419514947135846801875235629129\
17512728600547354161625156544637606809544855315068682323520973606655576843792\
22275886000670973308101468993326327002938729632169758615230443457413870525334`\
280.150514981339 - 0.00445035726070532285325252882323471678188136411840984578\
27320384673396037482333714350396643677631312243471134416723284920183214366194\
15531592949695404114239778976920231100304353601059417373782742715135288290758\
81908503271313370281261925172551182462082380325609669489507862109517600204694\
508583254867081883055`280.*I)*eps^3, 
  (0.214996801260400368118764765338195067676356178091430440505055737737085490\
86067691730309041026277169909277205223024200812421239660820311842830456494605\
57640053206887943337268871036315702577234974214219277525037713293660803981915\
72777002732835517461551719159496948379161145233510585063212641296591475492576\
11772`280. + 5.46720583248988993187186511944589888047760278875996381055243562\
28046272201737008937373310906924106690284993095933551925681677392848738609565\
52472733571329590103968683727618543876692784811139870450142587207906975678799\
74738192606825900809625238828945893056194221220732764020579015997410195532391\
687012525126629`280.1501794519803*I)*eps^3, 9.8696044010893586188344909998761\
51135313699407240790626413349376220044822419205243001773403718552231824025913\
77402314407777234812203004672761061767798519766099039985620657563057150604123\
28403287808693527693421649396665715190445387352617794138202582605816934125155\
920483098188732700330762666`280.*eps^2, 
  (-4.30326474958264922567042722008075075127069073136463271290715946113103547\
58345099144739286712027864789518897244443514867565643240274697467699494916342\
41240205077987982132357035171829759440386859046571654482917248929122100709002\
23669716743623258615316337247305435278617795468716511527453655817549817063631\
164063`280. + 14.838791901159660516879757531594998815902952129699325550430254\
84963876063326150896120297864830263795640567571683851772876913878783534274170\
96573477319309319338590287242709392595756147840984259575812722726523826651538\
079305090450390692145646774530885064519908509282375761773127743443265017098`2\
80.1329802074149*I)*eps^2, (-0.3333044236238402769928215270069123705831362291\
59175536812802547863298682884131586757337802453184112538706683935318050728608\
18241131580550128513931149002489123381897637335501259134609167188457258049867\
88113394853852320626191280945303352715206127567706294635078382687354228737588\
9298179271970360491416615612681`280. + 18.79583224779101466556316681198535091\
61984668639573805692513748717330971258542188763724717367154255080123847587940\
18981860535654466190570054536130020519123733384675605766362706488996067363289\
34982293636068087922139273028867390217572188902136178064041071562671304873098\
14824139892504297531224`280.1504467254467*I)*eps^2, 
  (-2.91997991742207837313782660114285458860689146331217545793239125884001781\
66172896198297831857138017556258121957408328907621032337238659369713514286996\
48056680223601092455799758070665522096998273203624204353328187047329148160653\
93807994052843041610504181177209828556343631045090333353713395658442451209351\
08163`280.07570177687757 - 1.872713757110942715811996750673054929754029733079\
15066869820504190577804126142986812462988320671303287163697673715900016962315\
90204310085028358039474167424989454921015762247513307095529072401791254252197\
21171153342118232227573921235748688925201945524126859189067173934809081613291\
18159875097529799695662664122`280.*I)*eps^2, 
  (4.589788719513391641196777426802400880803003010043829851988727846936498460\
22509107460656354092156460017335578092149280304190171302049342443004543393004\
64388728880414493194123919378245418633321450978961067685403544957823700456296\
81302420169766477012235942401538380432225693358297736696712504017400153213854\
51273`280. - 12.1633238634512297320445229531418725497686129438635225456262376\
77048337843664026054921336330784845634760075568261593137217136852510088943306\
31720698019824101117314448560759770262540665115568784239781469040135027846164\
44072889969991014831619841171093976074538759283961065543063522853702992707`28\
0.1216077168273*I)*eps^2, (-3.66881672039767879474008008296218823262535500330\
57037978670846264155566804534942888886340852791597739594196391664159158705508\
96920561834746829366302561960582201559033821206011174406802815595817627264234\
59674821951295583687626919408487458837120377186401660157934123165050198428366\
813114886870453612609475503448`280.15010463311637 + 
    0.15956553012205878081164482768141047571687508805178895918938654581968829\
65798075875107079979354474769156346993328840013878950615496101156749008185458\
50332297625104554184965733834654673696634427110750606662615212869970480971430\
57534177850260959199532273737185940945764029169524488817617160937318976481483\
101356`280.*I)*eps^2, (-3.228630469103193934198395666879064740959836082122658\
28523947122095891283074820432838778504656395746396552835271082287103341668628\
60865301046670935524901530298168245337737194261453530051021624887687614931088\
05432650668830384562126961173017804897065292127118790722672524458712768201882\
48378180198322558323770652`280. - 9.88234628030210199491178954469137737073813\
03620999262083997538929103785623668881192625869432749366903860763694222468514\
83136953965835452213522924109637549703438233448294924735181761435938320859898\
61711826687177282631680912476953372461854669012749918166268888376532998282378\
88441214066821079`280.1284927081948*I)*eps^2, 
  (-5.24927964932026747113374047173655484843947580049273540436917639991028409\
52569675613221284400004808214392112346616601114895482272690664778991890152046\
91640439416456497430151826959365282012366626403801043694436232935805303460142\
05512996195024297586080745817651457178313674236799217574178510086887000887661\
055518`280.0831233231059 - 3.166593197856219163659648529541672957555043645374\
84480415444524911950866746278214034917589885190188440795579568955213766551036\
06017952699779944012745509294484357525624471583615742135098070663601173715113\
99208303531274636259685331642674173450065330829710436012837743527172493716735\
79812135369372300758275983173`280.*I)*eps^2, 0.275108974419514431635415338544\
17055161635308572222640655756290645075916962669195389955007326987998969855454\
22682686592079030221399083715939136607200565431368488854269855515131503585662\
26841276404270206652738284056029071763444470701871840825143494761114543692827\
15820623578735576371462564196668754546278141558`280.*eps^2, 
  -0.818019781292949608114529109330224416193331628225682615675426339896340361\
44747460802416616447310214330442761552139876738097589968052370556363549195859\
45593905063730486613016898784539758682046209221889386906322507772419092351310\
62289233891113784625741565066485864905703266315536354049703976237697970600489\
22656`280.*eps^2, (-4.8499655274457582773140976005493520353447761920643103972\
43088481764111395708015991101460790326470720061751536066566509503928573271892\
25188394009795494310366895243568360449929853377400119191427141672576089505891\
80682577866857854877756494755131947287275489812307774626105518229654641065678\
4775212016051681862813`280.0275876768303 + 4.23195667629630316637425178014706\
64688756605365402087674572509572347188653353446348189844366115057584230244815\
55574595838462321775603405511966380688787479074778968955894596499265529521969\
18841048002605132487139110362152571068412639553810893362950215497470374833808\
69685861622400637543520551984438831110815828`280.*I)*eps^2, 
  -0.816916614294271687641965226525450036708575618820790461082559877018620474\
80634327454199473795602448724204282905959868053915211842205278897308206854176\
53545481459097085376295692041128566788371948586829635285304052377546097852763\
88415648967016669582513525194279581280453762192759837558443457225237852770544\
26766`280.*eps^2, -0.49366312563778235893093515031696636648064884756531558690\
44548827972202731873161816183511799995640407622813438748776280262690880270640\
95969772508450755775326206172904400465023252337782627739877822983654388768509\
74382841084900173509878402096704840470005489743561236648196885670484140137928\
58527561037323087748`280.*eps^2, 
  (-6.17239522986927116767603569311254483135310991164918281297041648205530349\
16268619605801700662307664167778181264279134580427872349818616173645295095051\
96581639004679128380833995944941373967472585877302681423847048776514960443586\
96927923998070417864293351411723101959249526789466304941230649439729243046753\
689877`280.108934388148 - 2.8355933758871596740372431469160531202571391993036\
01475058063308259761926209527572939359389442791909169407794225642583601405693\
47589185158773710090598746307181667643857077776838060345269941074822949058960\
78300529425197218974060247220257482829883801992433974461587559795053856699353\
6667218807265104447816687679`280.*I)*eps^2, 
  -1.624999773766091336424616146667325442281395633910856873496792019258276334\
62319529425167782620116752756627852105115074831735488879609488519839683066765\
41171079341181523871680909782164679433952836958375664853869672798544354607093\
06139331456448788549281190978944969674241138015237512489250174251459485604511\
1944`280.*eps^2, -0.697910258307509609870197734782007500464821393477814116516\
79431366259605725262230757248666216794043883981785447478068126245347048620956\
72776605610125993282443538845706765195909228542811518300411002375111147141980\
72836224606732793292231189569287866745434208791936444482233326232694356449874\
16519094406129831098`280.*eps^2, 
  (-1.61496517086137863340314636880751218397264291412409311712381112927529660\
21135476442544732687570869875636641262180867919038052874827259203369993574618\
07622096617600668771849308882500352203773238339081599698315942309082112592201\
62627788357859692090657629576823633125474949495070823721571389469421342169106\
298683`280.15041468901546 - 0.03471408418714601124824660425486660900594363797\
57964267388477085729996210127584964431893288929619602211527284721193445808824\
42681332662558246079358569046114103283789068760083642564479586369321102442701\
42628857546481755121464689687705291196604475494677820888398394260486310823177\
792975095293990885360721195486`280.*I)*eps^2, 
  (-7.21775999448887216477265316149238599315199789964731353831696618391239362\
97079873640271355652922382664303852867090506815315426408190958347788970743061\
75627536563567754187387181590937315436940409218083682850042354258834433353647\
05563329460603274917978040573744885691113707331368315215623984706460242090857\
070592`280. - 8.2165020430854281596376112386825469923338211769267574381685012\
42846369881765154368535398757474253268498274410704053967283347784115327921988\
32650937527404531316900781246908112292274068147744221740198993424003877019905\
03816792964562750537624094483915512442762800217975343184469280623486603005`28\
0.0263237299152*I)*eps^2, 2.4383732970725114672129791769012401702519033894144\
72886417997554011734210882730735516691795746176615375130856447892508159634036\
49395304670223252279010424952258179281692058134894263669152161968996701617133\
59439063627330483251458045615450705848751091988969586375269580359893964466569\
767534051858652312405612759`280.*eps^2, 
  (3.238256196564108143050523874334613553158543886935334322714101364250972446\
46217767102730400912207367761940305610115384279222833766633275230192824525079\
06855426614195543533661880834901566823486582492827755822865072956628104112978\
21768798805093176734628905651568720906953651132605142429569425261632719124067\
37522`280.1498424120065 + 0.1803616843373511582389656095072894407722470069383\
09177336946684574219305404887442816237619766361821399041647640931197231146448\
87643123348674580168721724502032797245996939065453538000897894232019194363183\
28491864197280699579613447010392377414139216633841661144130456753790056637480\
7871311829496660964063397933`280.*I)*eps^2, 
  -1.944117978809677310650555233958956769523773451408409609154924147989848474\
55690277670913181907009911995605042903433212758331722241477967508861718892708\
32701339878319261389747205327318229933787093955905840725213996144730706801873\
47734907468056387807839765329503156431255490879431558454668279100738125196155\
77355`280.*eps^2, (-6.4360113776884218722028472329186422592749069514639881269\
93547531964346595208765509758933300559498218807081407866073878489444658518380\
72804096016722165738771576663423922610320337641403122221550433029434787227900\
12429435434933013897312430523609718785584301420897671696587505786092822922703\
6895996015451403399325`280.13612973632576 + 1.6843442664571021045079884089861\
23073248447875227395656500096254734001194888699162648069804571980852861925888\
51836866284775043673251756146292633551976367612668469414334998525254818164186\
27811622655846433310863651401334389273791797638434951788577021369704066401145\
2038999944257786172879768746894689657293133453`280.*I)*eps^2, 
  (-6.57068698681292030303765598418650753419187490120854184902097074314568921\
56663849298598788734507399619170555650166621703075872115975353650237518723837\
82614484062871931556389379562880970769248780852483580207304697152950676526774\
88692748862203152809090585235229737770624937855539412165899375330323987248413\
781427`280.14961843716105 - 0.42264126499649035217170885356563324227776090588\
87202432778568959631447855982781583222128659592294405225537671810195479580920\
67679553822126332201576903892320187351307248217106984448923656669921871591524\
06646939148063910859534218344818062990514044360155720117875615833052276880394\
919601016608169275768021298837`280.*I)*eps^2, 
  (-21.3266431306854211071074071844496561250086251065642257597836823771606894\
96568326366501188289359566860360553741039539084015703043622724896362293996233\
04192951957514865564289396127906909144314607045451075764843586920858863006549\
80284684605133319106041813634115912135727627678423342780801048032`280.1483582\
1536053 + 2.13072695688016800542920650121078702264123378233072792660561141623\
04203957451249889396170755192077480301373717320449163459039223476162710679439\
58828473099252686432786894876275382632024324244100725309079851326175144693778\
90199758950572787096712834265052853547100068688282733704665591246140003384689\
879853555649`280.*I)*eps^2, 
  (-7.27353355154040945714601341561320217940606616182411611230221004868162437\
30285849143864882315456392130659578939239180655159559714577112464496358509424\
57600872958246382812215446173768916075627457560064593144537510438378381521131\
56334448691721742687167840158393827252824859149987932565980784188881234173922\
115584`280. - 9.3420620151096658792537343163119372141305211854531999507415063\
08253782314344271458131201816327345267210270956840540021891313620923711406046\
96281458387712247585903872425544832351525361328132531952352088987198991917859\
61238171624680753672036920943218131179774586381030721533781125615243339248`28\
0.04761717427465*I)*eps^2, (1.82843639636090138490223932078168457377769230483\
43887522345891643135075361662392999310483115500405634759307410875075757607114\
95914268250310333670718490565410199596360321749966302353170494133609228141380\
61681099649692565171949245528256083835844439252268246164670492632985967731314\
830068650925578456897815039866`280.1429814978463 + 
    0.34354112666241255182520483611873631515664205890119399444318753279719666\
06082683026449630749841402992013195108346881260721729626544113654618110269981\
59763681540478258888641374253884412452331029310730456642445240385856989612901\
03646377904644929304639655816488620742029811177466988388164621676823899613050\
3846`280.*I)*eps^2, 0.5559556921838227358946164056344698027956818486969178720\
02449226232473015047362101244447242914409411857065540438171090528463420701953\
84376416933998186190211978805866647798372444456230506817276241454424191182444\
07849123928075292294344834925824880146945805605752531408983585640411672138170\
0818545145357020123689`280.*eps^2, 
  (-4.92555924063113387836858491871019968070329663717606742347510070224942979\
00839500863355336541809591992128342412808223466084306447685519284199416815314\
19108143708613169639293926053269853437473390683989949775268508395484100031389\
63714745449815556706498264114594158304783151807095884693903827096996732889055\
337044`280. - 5.7142056076954202255259119007026163531822563066876579151115999\
51620226337909427612520090530891426789969054388726758070656222245644881114027\
03444644357473239653002737499176960829156138991347360833181291939299332949476\
27230429902782743687872048371308477147331210613101057592133789378236757232049\
750897286176186`280.0298640548633*I)*eps^2, 
  (-3.48077564297561543742111206116213867728555946606341240447636346550363842\
18552261952188948241392264033592802708157416414922302635863353666986798881020\
07705371287835962760443221266211058833432808295618749842686739743978974752151\
69898232939266957330717531126344960938850311260805956214822156602208359857842\
312667`280. - 7.8211911391490126822056091632543726687084650878037738148895531\
02317372318396404933490373201422637083353534044426146281462064750056952497616\
29298354024230084340207282558997196782419195543292469246898908679054908611553\
52705657116414863929122888352765862423409399319888262814247607487484835767364\
0347332608262144`280.11127492925993*I)*eps^2, 
  (1.007957920399978856696439340069313543436432331147274617104298248588393781\
47787410187886836155364499971855225225686526332159411320975714365446594353137\
91867519213964877620246500904388629282782340578449293966087297762531892237208\
29211280022123535968488966651487999900943499623090806220856018483829906585386\
72124`280. - 3.14159265358979323846264338327950288419716939937510582097494459\
23078164062862089986280348253421170679821480865132823066470938446095505822317\
25359408128481117450284102701938521105559644622948954930381964428810975665933\
44612847564823378678316527120190914564856692346034861045432664821339360722040\
200241904632102`280.1292390123766*I)*eps, 
  (-1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959424730857313\
67843466754221056189336018717866480635975116169504061679859215090606208405570\
21556602734245501823769953686545112995941470179495409925051834930748542722465\
267868`280. - 3.1415926535897932384626433832795028841971693993751058209749445\
92307816406286208998628034825342117067982148086513282306647093844609550582231\
72535940812848111745028410270193852110555964462294895493038196442881097566593\
34461284756482337867831652712019091456485669234603486104543266482133936072204\
0200241904632102`280.11386515984356*I)*eps, 1.4816045409242154788784163661971\
18228371605634029154707426599827149788258175273664050784156905873868156750903\
88699312135621708416502924175275435652497247829943018984001186328612627485035\
94883950829078587274509051732465609476120435623307880305845870471497527312876\
7095837632618459426957710188725165535672468306`280.*eps, 
  0.8109302162163287639560262309286982731439808469249883952280286482882013424\
97828502535504855634626802491937096090774360017364967980344778528040262238264\
40289734487039671001986397813332044093857286523844040286282713181294288515597\
95442457500225016921653545746049877334965490048393375634952951207982606193799\
251`280.*eps, -0.094310679471241326877142724360230080759850302915477647188220\
14133410068927822551328476124815083558092161568178595863472356314418050123965\
63583485260613648512742928680692725342007745394646090283015424421731496996360\
32506207091739649071502836525371465503922380790516785815580825945867324328857\
62615884475519845`280.*eps, -0.1053605156578263012275009808393127983061203729\
83274072563939233692584023240134546488765695462134120766027725910370517148673\
51701322176711456068362756422686827658166995879194648505249713751127872090836\
46753735546903376623278648391232064664218572011207859463645757384556328270919\
0716464272969543728588262250472`280.*eps, 1.`280.}}


==> anc/Numerical_Evaluation.wl <==
(* ::Package:: *)

(* vim: set ft=mma: *)

tree = Get["tree.m"];

Poles1L = Get["Poles_1L_UVIR.m"];
FiniteRemainder1L = Get["FiniteRemainder_1L.m"];
FiniteRemainder1Ltr5 = Get["FiniteRemainder_1L_tr5.m"];
OneLoopCoeffs = Get["1L_indep_coeffs.m"];
OneLoopCoeffsTr5 = Get["1L_tr5_indep_coeffs.m"];

Poles2L = Get["Poles_2L_UVIR.m"];
FiniteRemainder2L = Get["FiniteRemainder_2L_Gbasis.m"];
FiniteRemainder2Lcoeffs = Get["FiniteRemainder_2L_indep_coeffs.m"];

Poles2Ltr5 = Get["Poles_2L_tr5_UVIR.m"];
OneLoopCoeffstr5 = Get["1L_tr5_indep_coeffs.m"];
FiniteRemainder2Ltr5 = Get["FiniteRemainder_2L_tr5_Gbasis.m"];
FiniteRemainder2Ltr5coeffs =  Get["FiniteRemainder_2L_tr5_indep_coeffs.m"];


s2x = {p1s -> x5, s12 -> -x12 - x15 + x34 + x5, s15 -> x15, s23 -> x23, s34 -> x34, s45 -> -x15 + x23 - x45 + x5};

SqrtDefs1 = { 
  tr5->sqrt2, 
  SQRT1->sqrt1/x12, 
  SQRT2->sqrt2/x12^2, 
  SQRT3->sqrt3/x12 
};

SqrtDefs2 = {
  sqrt1 -> Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)],
  sqrt2 -> Sqrt[(-s12*s15 + s12*s23 + p1s*s34 + s15*s45 - s34*s45 - s23*s34)^2 - 4*s23*s34*s45*(p1s - s12 - s15 + s34)],
  sqrt3 -> Sqrt[(s12 + s15)^2 - 4 p1s*s34]
};

NumericalInputs=Get["inputs_for_numerical_evaluation.m"];

Do[

tick=AbsoluteTime[];
PSpointXij=i[[1]];
PSpointSij=s2x /. PSpointXij;
GbasisNum=i[[2]];
FbasisNum=i[[3]];

(* square root branch is chosen to match DiffExp prescription *)
SqrtNum=SqrtDefs1 /. PSpointXij /. SqrtDefs2 /. Sqrt[a_]:>Sqrt[a+I*10^(-32)] /. PSpointSij /. Rule[a_,b_]:>Rule[a,N[b,32]];

(* tr5 numerical value *)
tr5num = tr5 /. SqrtNum;

(* tree level *)
treeNum=tree /. PSpointXij;

(* one-loop *)
P1L=Normal[Series[(Poles1L[[1]] /. (OneLoopCoeffs /. PSpointXij)).(Poles1L[[2]] /. FbasisNum /. SqrtNum /. mono[x_]:>x)/treeNum,{eps,0,2}]];
F1L=Normal[Series[(FiniteRemainder1L[[1]] /. (OneLoopCoeffs /. PSpointXij)).(FiniteRemainder1L[[2]] /. FbasisNum /. SqrtNum /. mono[x_]:>x)/treeNum,{eps,0,2}]];
F1Ltr5=Normal[Series[(FiniteRemainder1Ltr5[[1]] /. (OneLoopCoeffsTr5 /. PSpointXij)).(FiniteRemainder1Ltr5[[2]] /. FbasisNum /. SqrtNum /. mono[x_]:>x)/tr5num/treeNum,{eps,0,2}]];

(* twoloop *)
P2L=Normal[Series[(Poles2L[[1]] /. (OneLoopCoeffs /. PSpointXij)).(Poles2L[[2]] /. FbasisNum /. SqrtNum /. mono[x_]:>x)/treeNum,{eps,0,0}]];
F2L=(FiniteRemainder2L[[1]] /. (FiniteRemainder2Lcoeffs /. PSpointXij)).(FiniteRemainder2L[[2]] /. GbasisNum)/treeNum /. SqrtNum;

(* twoloop tr5 *)
P2Ltr5=Normal[Series[(Poles2Ltr5[[1]] /. (OneLoopCoeffstr5 /. PSpointXij)).(Poles2Ltr5[[2]] /. FbasisNum /. SqrtNum /. mono[x_]:>x)/treeNum/tr5num ,{eps,0,0}]];
F2Ltr5=(FiniteRemainder2Ltr5[[1]] /. (FiniteRemainder2Ltr5coeffs /. PSpointXij)).(FiniteRemainder2Ltr5[[2]] /. GbasisNum)/treeNum/tr5num /. SqrtNum;


Print[" "];
Print[" --- "];
Print["phase space point: ",PSpointXij];
Print["tr5 = ",tr5num//N];
Print[" --- "];
Print["tree level amplitude: ",treeNum//N];
Print[" --- "];
Print[" --- one-loop results are normalised to tree level"];
Print["one-loop poles (parity even): ",P1L//N];
Print["one-loop unrenormalised (parity even): ",P1L+F1L//N];
Print["one-loop finite remainder (parity even): ",F1L//N];
Print["one-loop finite remainder (parity odd): ",F1Ltr5//N];
Print["one-loop finite remainder (total): ",F1L+F1Ltr5//N];
Print[" --- "];

Print[" --- two-loop results are normalised to tree level"];
Print["two-loop poles (parity even): ",P2L//N];
Print["two-loop unrenormalised (parity even): ",P2L+F2L//N];
Print["two-loop finite remainder (parity even): ",F2L//N];
Print[" --- "];

Print["two-loop poles (parity odd): ",P2Ltr5//N];
Print["two-loop unrenormalised (parity odd): ",P2Ltr5+F2Ltr5//N];
Print["two-loop finite remainder (parity odd): ",F2Ltr5//N];
Print[" --- "];
Print["two-loop finite remainder (total): ",F2L+F2Ltr5//N];
Print[" --- "];

Print[" --- done in ",(AbsoluteTime[]-tick)," seconds"];

,{i,NumericalInputs}];


==> anc/Poles_1L_UVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(3880*f1L[1])/1287 - f1L[1]/eps^2 + ((-5*f1L[1])/4 - f1L[2])/eps + 
   (713*f1L[2])/429 + (2*f1L[3])/11 + (12*f1L[4])/143 + 
   eps*((-12803*f1L[1])/15444 - (190*f1L[2])/429 - (2*f1L[3])/33 - 
     (4*f1L[4])/143 - (24*f1L[5])/143) + (72*f1L[5])/143, 
  (37*f1L[1])/24 + f1L[1]/(2*eps) + f1L[2]/2 + 
   eps^2*((-12803*f1L[1])/6864 - (285*f1L[2])/286 - (3*f1L[3])/22 - 
     (9*f1L[4])/143 - (54*f1L[5])/143) + 
   eps*((-1153*f1L[1])/20592 + (49*f1L[2])/572 - f1L[3]/11 - (6*f1L[4])/143 - 
     (36*f1L[5])/143), -f1L[1]/4 + eps*((-37*f1L[1])/48 - f1L[2]/4) + 
   eps^2*((1153*f1L[1])/41184 - (49*f1L[2])/1144 + f1L[3]/22 + 
     (3*f1L[4])/143 + (18*f1L[5])/143), (eps*f1L[1])/12 + 
   eps^2*((37*f1L[1])/144 + f1L[2]/12), -(eps^2*f1L[1])/48, 
  (37*f1L[1])/24 + f1L[1]/(2*eps) + f1L[2]/2 + 
   eps^2*((-12803*f1L[1])/6864 - (285*f1L[2])/286 - (3*f1L[3])/22 - 
     (9*f1L[4])/143 - (54*f1L[5])/143) + 
   eps*((-1153*f1L[1])/20592 + (49*f1L[2])/572 - f1L[3]/11 - (6*f1L[4])/143 - 
     (36*f1L[5])/143), -f1L[1]/4 + eps*((-37*f1L[1])/48 - f1L[2]/4) + 
   eps^2*((1153*f1L[1])/41184 - (49*f1L[2])/1144 + f1L[3]/22 + 
     (3*f1L[4])/143 + (18*f1L[5])/143), (eps*f1L[1])/12 + 
   eps^2*((37*f1L[1])/144 + f1L[2]/12), -(eps^2*f1L[1])/48, 
  f1L[1]/12 + eps*((37*f1L[1])/144 + f1L[2]/12) + 
   eps^2*((-1153*f1L[1])/123552 + (49*f1L[2])/3432 - f1L[3]/66 - f1L[4]/143 - 
     (6*f1L[5])/143), -(eps*f1L[1])/24 + 
   eps^2*((-37*f1L[1])/288 - f1L[2]/24), (eps^2*f1L[1])/48, 
  -(eps*f1L[1])/24 + eps^2*((-37*f1L[1])/288 - f1L[2]/24), (eps^2*f1L[1])/48, 
  -(eps^2*f1L[1])/1440, (eps*f1L[1])/3 + eps^2*((37*f1L[1])/36 + f1L[2]/3), 
  -(eps^2*f1L[1])/6, -(eps^2*f1L[1])/6}, {mono[1], mono[Fr[1, 5]], 
  mono[Fr[1, 5]^2], mono[Fr[1, 5]^3], mono[Fr[1, 5]^4], mono[Fr[1, 6]], 
  mono[Fr[1, 6]^2], mono[Fr[1, 6]^3], mono[Fr[1, 6]^4], mono[Fr[2, 1]], 
  mono[Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 5]^2*Fr[2, 1]], 
  mono[Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 6]^2*Fr[2, 1]], mono[Fr[2, 1]^2], 
  mono[Fr[3, 5]], mono[Fr[1, 5]*Fr[3, 5]], mono[Fr[1, 6]*Fr[3, 5]]}}


==> anc/Poles_2L_UVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f1L[1]/eps^4 + f1L[2]/eps^3 + f1L[3]/eps^2 + f1L[4]/eps + f1L[5], 
  (95*f1L[1])/(144*eps) - (2/eps^2 - 77/(12*eps))*f1L[2] - f1L[3]/eps + 
   f1L[8] - f1L[14]/eps^2 + (2*f1L[19])/eps - f1L[22]/eps^2 - f1L[23]/eps - 
   f1L[30]/eps^2 - f1L[31]/eps - (eps^(-2) - 11/(3*eps))*f1L[39] - 
   (eps^(-2) - 11/(3*eps))*f1L[69] + (2*f1L[91])/eps + (2*f1L[126])/eps + 
   (2*f1L[133])/eps - (2*f1L[147])/eps, (-95*f1L[1])/288 - 
   (77/24 - eps^(-1))*f1L[2] + f1L[3]/2 + f1L[14]/(2*eps) - f1L[19] + 
   f1L[22]/(2*eps) + f1L[23]/2 - f1L[25]/(2*eps^2) + f1L[30]/(2*eps) + 
   f1L[31]/2 - f1L[33]/(2*eps^2) - (11/6 - 1/(2*eps))*f1L[39] - 
   (11/6 - 1/(2*eps))*f1L[69] - f1L[91] + f1L[124]/(2*eps^2) - f1L[126] + 
   f1L[131]/(2*eps^2) - f1L[133] + f1L[139]/(2*eps) + f1L[140]/2 + 
   f1L[146]/eps + 2*f1L[147] + f1L[149]/(2*eps) + f1L[150]/2, 
  -f1L[2]/3 - f1L[14]/6 - f1L[22]/6 + f1L[25]/(6*eps) - f1L[30]/6 + 
   f1L[33]/(6*eps) - f1L[39]/6 - f1L[69]/6 - f1L[124]/(6*eps) - 
   f1L[131]/(6*eps) - f1L[139]/6 - f1L[146]/3 - f1L[149]/6, 
  f1L[14]/eps^2 + f1L[16] - (2*f1L[19])/eps - (2*f1L[126])/eps - 
   (2*f1L[133])/eps + (2*f1L[147])/eps, -f1L[14]/(2*eps) + f1L[19] - 
   f1L[124]/eps^2 - f1L[125]/eps - f1L[131]/eps^2 - f1L[132]/eps + 
   f1L[146]/eps, f1L[14]/6 + f1L[124]/(3*eps) + f1L[125]/3 + 
   f1L[131]/(3*eps) + f1L[132]/3 - f1L[146]/3, f1L[22]/eps^2 + f1L[23]/eps + 
   f1L[24], -f1L[22]/(2*eps) - f1L[23]/2 + f1L[25]/eps^2 + f1L[132]/eps + 
   f1L[133] - f1L[146]/eps - f1L[147] - f1L[149]/eps - f1L[150], 
  f1L[22]/6 - f1L[25]/(3*eps) - f1L[132]/3 + f1L[146]/3 + f1L[149]/3, 
  f1L[30]/eps^2 + f1L[31]/eps + f1L[32], -f1L[30]/(2*eps) - f1L[31]/2 + 
   f1L[33]/eps^2 + f1L[125]/eps + f1L[126] - f1L[139]/eps - f1L[140] - 
   f1L[146]/eps - f1L[147], f1L[30]/6 - f1L[33]/(3*eps) - f1L[125]/3 + 
   f1L[139]/3 + f1L[146]/3, -(f1L[1]/eps^3) + f1L[39]/eps^2 + f1L[40]/eps + 
   f1L[41], (-95*f1L[1])/288 - (-11/24 - eps^(-1))*f1L[2] + f1L[3]/2 - 
   (-11/6 - 1/(2*eps))*f1L[14] - f1L[19] - (-11/6 - 1/(2*eps))*f1L[22] + 
   f1L[23]/2 - (-11/6 - 1/(2*eps))*f1L[30] + f1L[31]/2 + f1L[39]/(2*eps) + 
   f1L[69]/(2*eps) - f1L[91] - f1L[126] - f1L[133] + f1L[147], 
  -f1L[2]/2 - f1L[14]/4 - f1L[22]/4 - (-11/12 - 1/(4*eps))*f1L[25] - 
   f1L[30]/4 - (-11/12 - 1/(4*eps))*f1L[33] - f1L[39]/4 - f1L[69]/4 - 
   (11/12 + 1/(4*eps))*f1L[124] - (11/12 + 1/(4*eps))*f1L[131] - f1L[139]/4 - 
   f1L[146]/2 - f1L[149]/4, -f1L[25]/12 - f1L[33]/12 + f1L[124]/12 + 
   f1L[131]/12, -((11/6 + 1/(2*eps))*f1L[14]) + f1L[19] + f1L[126] + 
   f1L[133] - f1L[147], f1L[14]/4 - (-11/6 - 1/(2*eps))*f1L[124] + 
   f1L[125]/2 - (-11/6 - 1/(2*eps))*f1L[131] + f1L[132]/2 - f1L[146]/2, 
  -((11/6 + 1/(2*eps))*f1L[22]) - f1L[23]/2, 
  f1L[22]/4 - (11/6 + 1/(2*eps))*f1L[25] - f1L[132]/2 + f1L[146]/2 + 
   f1L[149]/2, -((11/6 + 1/(2*eps))*f1L[30]) - f1L[31]/2, 
  f1L[30]/4 - (11/6 + 1/(2*eps))*f1L[33] - f1L[125]/2 + f1L[139]/2 + 
   f1L[146]/2, -((1841/576 - 3/(4*eps^2) + 11/(48*eps))*f1L[1]) - 
   (33/16 + 1/(4*eps))*f1L[2] - f1L[3]/4 + f1L[25]/(2*eps^2) - 
   f1L[33]/(2*eps^2) - (11/6 + eps^(-1))*f1L[39] - f1L[40] - 
   f1L[124]/(2*eps^2) - f1L[125]/eps - f1L[126] - f1L[131]/(2*eps^2) + 
   f1L[139]/(2*eps) + f1L[140]/2 - f1L[149]/(2*eps) - f1L[150]/2, 
  -f1L[2]/2 - f1L[14]/4 - f1L[22]/4 - f1L[30]/4 - f1L[39]/4 - f1L[69]/4, 
  f1L[14]/4, f1L[22]/4, f1L[30]/4, -((-11/48 + 5/(12*eps))*f1L[1]) + 
   f1L[2]/4 - (11/12 + 5/(12*eps))*f1L[25] - (-11/12 - 5/(12*eps))*f1L[33] + 
   (2*f1L[39])/3 - (-11/12 - 5/(12*eps))*f1L[124] + (5*f1L[125])/6 - 
   (-11/12 - 5/(12*eps))*f1L[131] - (5*f1L[139])/12 + (5*f1L[149])/12, 
  -((27943/1872 + eps^(-3) + 95/(144*eps))*f1L[1]) - 
   (4997/468 + 77/(12*eps))*f1L[2] - (13/3 + eps^(-1))*f1L[3] - 
   (30*f1L[4])/13 - (24*f1L[5])/13 - f1L[8] - f1L[16] - f1L[24] - f1L[32] - 
   (11*f1L[39])/(3*eps) - f1L[40]/eps - f1L[41] - 
   (-eps^(-2) + 11/(3*eps))*f1L[69] - (2*f1L[91])/eps, 
  (-95*f1L[1])/288 - (-11/24 - eps^(-1))*f1L[2] + f1L[3]/2 - 
   (-11/6 - 1/(2*eps))*f1L[14] - f1L[19] - (-11/6 - 1/(2*eps))*f1L[22] + 
   f1L[23]/2 - (-11/6 - 1/(2*eps))*f1L[30] + f1L[31]/2 + f1L[39]/(2*eps) + 
   f1L[69]/(2*eps) - f1L[91] - f1L[126] - f1L[133] + f1L[147], 
  -f1L[2]/2 - f1L[14]/4 - f1L[22]/4 - (-11/12 - 1/(4*eps))*f1L[25] - 
   f1L[30]/4 - (-11/12 - 1/(4*eps))*f1L[33] - f1L[39]/4 - f1L[69]/4 - 
   (11/12 + 1/(4*eps))*f1L[124] - (11/12 + 1/(4*eps))*f1L[131] - f1L[139]/4 - 
   f1L[146]/2 - f1L[149]/4, -f1L[25]/12 - f1L[33]/12 + f1L[124]/12 + 
   f1L[131]/12, -((11/6 + 1/(2*eps))*f1L[14]) + f1L[19] + f1L[126] + 
   f1L[133] - f1L[147], f1L[14]/4 - (-11/6 - 1/(2*eps))*f1L[124] + 
   f1L[125]/2 - (-11/6 - 1/(2*eps))*f1L[131] + f1L[132]/2 - f1L[146]/2, 
  -((11/6 + 1/(2*eps))*f1L[22]) - f1L[23]/2, 
  f1L[22]/4 - (11/6 + 1/(2*eps))*f1L[25] - f1L[132]/2 + f1L[146]/2 + 
   f1L[149]/2, -((11/6 + 1/(2*eps))*f1L[30]) - f1L[31]/2, 
  f1L[30]/4 - (11/6 + 1/(2*eps))*f1L[33] - f1L[125]/2 + f1L[139]/2 + 
   f1L[146]/2, -((-1/(2*eps^2) - 11/(24*eps))*f1L[1]) - f1L[2]/(2*eps) - 
   f1L[39]/(2*eps) - f1L[69]/(2*eps) + f1L[91], 
  -((11/48 + 1/(4*eps))*f1L[1]) + f1L[2]/4 - (11/12 + 1/(4*eps))*f1L[25] - 
   (-11/12 - 1/(4*eps))*f1L[33] + f1L[39]/4 + f1L[69]/4 - 
   (-11/12 - 1/(4*eps))*f1L[124] + f1L[125]/2 - 
   (-11/12 - 1/(4*eps))*f1L[131] - f1L[139]/4 + f1L[149]/4, 
  -((487/192 - 3/(4*eps^2) + 11/(48*eps))*f1L[1]) - 
   (-209/48 + 1/(4*eps))*f1L[2] + (3*f1L[3])/4 - f1L[25]/(2*eps^2) + 
   f1L[33]/(2*eps^2) + (11*f1L[39])/3 + f1L[40] - 
   (-11/6 + eps^(-1))*f1L[69] + 2*f1L[91] - f1L[124]/(2*eps^2) - 
   f1L[131]/(2*eps^2) - f1L[132]/eps - f1L[133] - f1L[139]/(2*eps) - 
   f1L[140]/2 + f1L[149]/(2*eps) + f1L[150]/2, 
  -f1L[2]/2 - f1L[14]/4 - f1L[22]/4 - f1L[30]/4 - f1L[39]/4 - f1L[69]/4, 
  f1L[14]/4, f1L[22]/4, f1L[30]/4, -((11/48 + 1/(4*eps))*f1L[1]) + f1L[2]/4 - 
   (-11/12 - 1/(4*eps))*f1L[25] - (11/12 + 1/(4*eps))*f1L[33] + f1L[39]/4 + 
   f1L[69]/4 - (-11/12 - 1/(4*eps))*f1L[124] - (-11/12 - 1/(4*eps))*
    f1L[131] + f1L[132]/2 + f1L[139]/4 - f1L[149]/4, 
  -((-11/48 + 5/(12*eps))*f1L[1]) + f1L[2]/4 - (-11/12 - 5/(12*eps))*
    f1L[25] - (11/12 + 5/(12*eps))*f1L[33] + (2*f1L[69])/3 - 
   (-11/12 - 5/(12*eps))*f1L[124] - (-11/12 - 5/(12*eps))*f1L[131] + 
   (5*f1L[132])/6 + (5*f1L[139])/12 - (5*f1L[149])/12, 
  -((41975/61776 + 1/(12*eps^2) - 11/(144*eps))*f1L[1]) - 
   (214/1287 + 1/(12*eps))*f1L[2] - (2*f1L[3])/11 - f1L[4]/143 - 
   (6*f1L[5])/143 - f1L[25]/(12*eps^2) - f1L[33]/(12*eps^2) + 
   f1L[124]/(4*eps^2) + f1L[125]/(6*eps) + f1L[126]/6 + f1L[131]/(4*eps^2) + 
   f1L[132]/(6*eps) + f1L[133]/6 + f1L[139]/(12*eps) + f1L[140]/12 + 
   f1L[149]/(12*eps) + f1L[150]/12, f1L[2]/3 + f1L[14]/6 + f1L[22]/6 - 
   f1L[25]/(12*eps) + f1L[30]/6 - f1L[33]/(12*eps) + f1L[39]/6 + f1L[69]/6 + 
   f1L[124]/(12*eps) + f1L[131]/(12*eps) + f1L[139]/12 + f1L[146]/6 + 
   f1L[149]/12, f1L[25]/24 + f1L[33]/24 - f1L[124]/24 - f1L[131]/24, 
  -f1L[14]/6 - f1L[124]/(6*eps) - f1L[125]/6 - f1L[131]/(6*eps) - 
   f1L[132]/6 + f1L[146]/6, -f1L[22]/6 + f1L[25]/(6*eps) + f1L[132]/6 - 
   f1L[146]/6 - f1L[149]/6, -f1L[30]/6 + f1L[33]/(6*eps) + f1L[125]/6 - 
   f1L[139]/6 - f1L[146]/6, -((11/36 - 1/(12*eps))*f1L[1]) - f1L[2]/12 - 
   (-11/72 - 1/(8*eps))*f1L[25] - (-11/72 + 1/(24*eps))*f1L[33] - f1L[39]/6 - 
   (11/24 + 5/(24*eps))*f1L[124] - f1L[125]/4 - 
   (11/24 + 5/(24*eps))*f1L[131] - f1L[132]/12 + f1L[139]/24 - f1L[149]/8, 
  f1L[25]/24 + f1L[33]/24 - f1L[124]/24 - f1L[131]/24, 
  -((11/36 - 1/(12*eps))*f1L[1]) - f1L[2]/12 - (-11/72 + 1/(24*eps))*
    f1L[25] - (-11/72 - 1/(8*eps))*f1L[33] - f1L[69]/6 - 
   (11/24 + 5/(24*eps))*f1L[124] - f1L[125]/12 - 
   (11/24 + 5/(24*eps))*f1L[131] - f1L[132]/4 - f1L[139]/8 + f1L[149]/24, 
  f1L[25]/24 + f1L[33]/24 - f1L[124]/24 - f1L[131]/24, 
  f1L[25]/144 + f1L[33]/144 - f1L[124]/48 - f1L[131]/48, 
  f1L[124]/eps^2 + f1L[125]/eps + f1L[126], -((11/6 + 1/(2*eps))*f1L[124]) - 
   f1L[125]/2, -((11/6 + 1/(2*eps))*f1L[124]) - f1L[125]/2, 
  f1L[131]/eps^2 + f1L[132]/eps + f1L[133], -((11/6 + 1/(2*eps))*f1L[131]) - 
   f1L[132]/2, -((11/6 + 1/(2*eps))*f1L[131]) - f1L[132]/2, 
  -(f1L[33]/eps^2) + f1L[124]/eps^2 + f1L[139]/eps + f1L[140], 
  -((-11/6 - 1/(2*eps))*f1L[33]) - (11/6 + 1/(2*eps))*f1L[124] - f1L[139]/2, 
  -((-11/6 - 1/(2*eps))*f1L[33]) - (11/6 + 1/(2*eps))*f1L[124] - f1L[139]/2, 
  f1L[33]/12 - f1L[124]/12, f1L[146]/eps + f1L[147], 
  -(f1L[25]/eps^2) + f1L[131]/eps^2 + f1L[149]/eps + f1L[150], 
  -((-11/6 - 1/(2*eps))*f1L[25]) - (11/6 + 1/(2*eps))*f1L[131] - f1L[149]/2, 
  -((-11/6 - 1/(2*eps))*f1L[25]) - (11/6 + 1/(2*eps))*f1L[131] - f1L[149]/2, 
  f1L[25]/12 - f1L[131]/12, f1L[156]/eps^2 + f1L[157]/eps + f1L[158], 
  -((11/6 + 1/(2*eps))*f1L[156]) - f1L[157]/2, 
  -((11/6 + 1/(2*eps))*f1L[156]) - f1L[157]/2, -f1L[156]/12, 
  -(f1L[33]/eps) + f1L[124]/eps + f1L[139], -(f1L[25]/eps) + f1L[131]/eps + 
   f1L[149], f1L[156]/eps + f1L[157], -((-641/72 + 7/(6*eps))*f1L[1]) - 
   (7*f1L[2])/6 - (7*f1L[25])/(3*eps) - (7*f1L[33])/(3*eps) + 
   (7*f1L[124])/eps + (14*f1L[125])/3 + (7*f1L[131])/eps + (14*f1L[132])/3 + 
   (7*f1L[139])/3 + (7*f1L[149])/3, (7*f1L[1])/3 + (7*f1L[25])/6 + 
   (7*f1L[33])/6 - (7*f1L[124])/2 - (7*f1L[131])/2, 
  (7*f1L[1])/3 + (7*f1L[25])/6 + (7*f1L[33])/6 - (7*f1L[124])/2 - 
   (7*f1L[131])/2, f1L[174]/eps + f1L[175], -f1L[174]/2, -f1L[174]/2, 
  f1L[124]/eps + f1L[125], f1L[131]/eps + f1L[132], f1L[146], f1L[174], 
  -f1L[33] + f1L[124], -f1L[25] + f1L[131], f1L[156], 
  -f1L[25] - f1L[33] + f1L[124] + f1L[131], f1L[1] + f1L[25] - f1L[33] - 
   f1L[124] - f1L[131], -2*f1L[124] - 2*f1L[131], 
  f1L[1] - f1L[25] + f1L[33] - f1L[124] - f1L[131], -f1L[124]/6 - f1L[131]/6, 
  f1L[25]/6, f1L[33]/6, -f1L[25]/8 - f1L[33]/8 + f1L[124]/8 + f1L[131]/8, 
  -f1L[124]/4 - f1L[131]/4, f1L[25]/4, f1L[33]/4, 
  (7*f1L[1])/48 + (5*f1L[25])/24 - (5*f1L[33])/24 - (5*f1L[124])/24 - 
   (5*f1L[131])/24, -f1L[124]/6 - f1L[131]/6, f1L[25]/6, f1L[33]/6, 
  f1L[1]/12 + f1L[25]/12 - f1L[33]/12 - f1L[124]/12 - f1L[131]/12, 
  -f1L[25]/8 - f1L[33]/8 + f1L[124]/8 + f1L[131]/8, -f1L[124]/4 - f1L[131]/4, 
  f1L[25]/4, f1L[33]/4, f1L[1]/8 - f1L[124]/4 - f1L[131]/4, 
  f1L[1]/12 - f1L[25]/12 + f1L[33]/12 - f1L[124]/12 - f1L[131]/12, 
  (7*f1L[1])/48 - (5*f1L[25])/24 + (5*f1L[33])/24 - (5*f1L[124])/24 - 
   (5*f1L[131])/24, f1L[124]/12 + f1L[131]/12, -f1L[25]/12, -f1L[33]/12, 
  f1L[124]/12 + f1L[131]/12, -f1L[25]/12, -f1L[33]/12, 
  (-5*f1L[25])/48 + f1L[33]/16 + (7*f1L[124])/48 + (7*f1L[131])/48, 
  f1L[124]/12 + f1L[131]/12, -f1L[25]/12, -f1L[33]/12, 
  -f1L[1]/12 + f1L[124]/12 + f1L[131]/12, f1L[25]/16 - (5*f1L[33])/48 + 
   (7*f1L[124])/48 + (7*f1L[131])/48, f1L[124]/4, f1L[124]/4, -f1L[124]/12, 
  f1L[131]/4, f1L[131]/4, -f1L[131]/12, -f1L[33]/4 + f1L[124]/4, 
  -f1L[33]/4 + f1L[124]/4, -f1L[146]/2, -f1L[146]/2, -f1L[25]/4 + f1L[131]/4, 
  -f1L[25]/4 + f1L[131]/4, f1L[156]/4, f1L[156]/4, f1L[33]/2 - f1L[124]/2, 
  f1L[33]/2 - f1L[124]/2, f1L[25]/2 - f1L[131]/2, f1L[25]/2 - f1L[131]/2, 
  -f1L[156]/2, -f1L[156]/2, -f1L[124]/2, -f1L[124]/2, -f1L[131]/2, 
  -f1L[131]/2, f1L[124], f1L[131], 2*f1L[25], 2*f1L[33]}, 
 {mono[1], mono[Fr[1, 1]], mono[Fr[1, 1]^2], mono[Fr[1, 1]^3], 
  mono[Fr[1, 2]], mono[Fr[1, 2]^2], mono[Fr[1, 2]^3], mono[Fr[1, 3]], 
  mono[Fr[1, 3]^2], mono[Fr[1, 3]^3], mono[Fr[1, 4]], mono[Fr[1, 4]^2], 
  mono[Fr[1, 4]^3], mono[Fr[1, 5]], mono[Fr[1, 1]*Fr[1, 5]], 
  mono[Fr[1, 1]^2*Fr[1, 5]], mono[Fr[1, 1]^3*Fr[1, 5]], 
  mono[Fr[1, 2]*Fr[1, 5]], mono[Fr[1, 2]^2*Fr[1, 5]], 
  mono[Fr[1, 3]*Fr[1, 5]], mono[Fr[1, 3]^2*Fr[1, 5]], 
  mono[Fr[1, 4]*Fr[1, 5]], mono[Fr[1, 4]^2*Fr[1, 5]], mono[Fr[1, 5]^2], 
  mono[Fr[1, 1]*Fr[1, 5]^2], mono[Fr[1, 2]*Fr[1, 5]^2], 
  mono[Fr[1, 3]*Fr[1, 5]^2], mono[Fr[1, 4]*Fr[1, 5]^2], mono[Fr[1, 5]^3], 
  mono[Fr[1, 6]], mono[Fr[1, 1]*Fr[1, 6]], mono[Fr[1, 1]^2*Fr[1, 6]], 
  mono[Fr[1, 1]^3*Fr[1, 6]], mono[Fr[1, 2]*Fr[1, 6]], 
  mono[Fr[1, 2]^2*Fr[1, 6]], mono[Fr[1, 3]*Fr[1, 6]], 
  mono[Fr[1, 3]^2*Fr[1, 6]], mono[Fr[1, 4]*Fr[1, 6]], 
  mono[Fr[1, 4]^2*Fr[1, 6]], mono[Fr[1, 5]*Fr[1, 6]], 
  mono[Fr[1, 5]^2*Fr[1, 6]], mono[Fr[1, 6]^2], mono[Fr[1, 1]*Fr[1, 6]^2], 
  mono[Fr[1, 2]*Fr[1, 6]^2], mono[Fr[1, 3]*Fr[1, 6]^2], 
  mono[Fr[1, 4]*Fr[1, 6]^2], mono[Fr[1, 5]*Fr[1, 6]^2], mono[Fr[1, 6]^3], 
  mono[Fr[2, 1]], mono[Fr[1, 1]*Fr[2, 1]], mono[Fr[1, 1]^2*Fr[2, 1]], 
  mono[Fr[1, 2]*Fr[2, 1]], mono[Fr[1, 3]*Fr[2, 1]], mono[Fr[1, 4]*Fr[2, 1]], 
  mono[Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]], 
  mono[Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]], 
  mono[Fr[2, 1]^2], mono[Fr[2, 2]], mono[Fr[1, 5]*Fr[2, 2]], 
  mono[Fr[1, 6]*Fr[2, 2]], mono[Fr[2, 3]], mono[Fr[1, 5]*Fr[2, 3]], 
  mono[Fr[1, 6]*Fr[2, 3]], mono[Fr[2, 4]], mono[Fr[1, 5]*Fr[2, 4]], 
  mono[Fr[1, 6]*Fr[2, 4]], mono[Fr[2, 1]*Fr[2, 4]], mono[Fr[2, 5]], 
  mono[Fr[2, 6]], mono[Fr[1, 5]*Fr[2, 6]], mono[Fr[1, 6]*Fr[2, 6]], 
  mono[Fr[2, 1]*Fr[2, 6]], mono[Fr[2, 7]/SQRT1], 
  mono[(Fr[1, 5]*Fr[2, 7])/SQRT1], mono[(Fr[1, 6]*Fr[2, 7])/SQRT1], 
  mono[(Fr[2, 1]*Fr[2, 7])/SQRT1], mono[Fr[3, 1]], mono[Fr[3, 2]], 
  mono[Fr[3, 3]/SQRT1], mono[Fr[3, 5]], mono[Fr[1, 5]*Fr[3, 5]], 
  mono[Fr[1, 6]*Fr[3, 5]], mono[SQRT2*Fr[3, 6]], 
  mono[SQRT2*Fr[1, 5]*Fr[3, 6]], mono[SQRT2*Fr[1, 6]*Fr[3, 6]], 
  mono[Fr[3, 7]], mono[Fr[3, 8]], mono[Fr[3, 9]], mono[SQRT2*Fr[4, 1]], 
  mono[Fr[4, 4]], mono[Fr[4, 6]], mono[Fr[4, 7]/SQRT1], mono[Fr[4, 8]], 
  mono[Fr[4, 173]], mono[Fr[4, 174]], mono[Fr[4, 175]], 
  mono[Fr[1, 2]^3*Fr[1, 5]], mono[Fr[1, 3]^3*Fr[1, 5]], 
  mono[Fr[1, 4]^3*Fr[1, 5]], mono[Fr[1, 1]^2*Fr[1, 5]^2], 
  mono[Fr[1, 2]^2*Fr[1, 5]^2], mono[Fr[1, 3]^2*Fr[1, 5]^2], 
  mono[Fr[1, 4]^2*Fr[1, 5]^2], mono[Fr[1, 5]^4], mono[Fr[1, 2]^3*Fr[1, 6]], 
  mono[Fr[1, 3]^3*Fr[1, 6]], mono[Fr[1, 4]^3*Fr[1, 6]], 
  mono[Fr[1, 5]^3*Fr[1, 6]], mono[Fr[1, 1]^2*Fr[1, 6]^2], 
  mono[Fr[1, 2]^2*Fr[1, 6]^2], mono[Fr[1, 3]^2*Fr[1, 6]^2], 
  mono[Fr[1, 4]^2*Fr[1, 6]^2], mono[Fr[1, 5]^2*Fr[1, 6]^2], 
  mono[Fr[1, 5]*Fr[1, 6]^3], mono[Fr[1, 6]^4], mono[Fr[1, 2]^2*Fr[2, 1]], 
  mono[Fr[1, 3]^2*Fr[2, 1]], mono[Fr[1, 4]^2*Fr[2, 1]], 
  mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 1]], 
  mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 5]^2*Fr[2, 1]], 
  mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 1]], 
  mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]], 
  mono[Fr[1, 6]^2*Fr[2, 1]], mono[Fr[1, 5]^2*Fr[2, 2]], 
  mono[Fr[1, 6]^2*Fr[2, 2]], mono[Fr[2, 1]*Fr[2, 2]], 
  mono[Fr[1, 5]^2*Fr[2, 3]], mono[Fr[1, 6]^2*Fr[2, 3]], 
  mono[Fr[2, 1]*Fr[2, 3]], mono[Fr[1, 5]^2*Fr[2, 4]], 
  mono[Fr[1, 6]^2*Fr[2, 4]], mono[Fr[1, 5]*Fr[2, 5]], 
  mono[Fr[1, 6]*Fr[2, 5]], mono[Fr[1, 5]^2*Fr[2, 6]], 
  mono[Fr[1, 6]^2*Fr[2, 6]], mono[(Fr[1, 5]^2*Fr[2, 7])/SQRT1], 
  mono[(Fr[1, 6]^2*Fr[2, 7])/SQRT1], mono[Fr[1, 5]*Fr[3, 1]], 
  mono[Fr[1, 6]*Fr[3, 1]], mono[Fr[1, 5]*Fr[3, 2]], mono[Fr[1, 6]*Fr[3, 2]], 
  mono[(Fr[1, 5]*Fr[3, 3])/SQRT1], mono[(Fr[1, 6]*Fr[3, 3])/SQRT1], 
  mono[Fr[1, 5]*Fr[3, 7]], mono[Fr[1, 6]*Fr[3, 7]], mono[Fr[1, 5]*Fr[3, 8]], 
  mono[Fr[1, 6]*Fr[3, 8]], mono[Fr[4, 2]], mono[Fr[4, 3]], mono[Fr[4, 9]], 
  mono[Fr[4, 10]]}}


==> anc/Poles_2L_tr5_UVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*g1L[1])/3 - (2*g1L[1])/eps^2 + g1L[1]/(3*eps), 
  g1L[2]/3 - (2*g1L[2])/eps - (13*g1L[3])/18 + (2*g1L[3])/eps^2 - 
   (13*g1L[6])/18 + (2*g1L[6])/eps^2 - (13*g1L[9])/18 + (2*g1L[9])/eps^2 - 
   (13*g1L[11])/18 + (2*g1L[11])/eps^2 - (13*g1L[12])/18 + (2*g1L[12])/eps^2, 
  g1L[2] - g1L[3]/eps + g1L[5]/eps^2 - (13*g1L[5])/(6*eps) - g1L[6]/eps + 
   g1L[8]/eps^2 - (13*g1L[8])/(6*eps) - g1L[9]/eps + g1L[10]/eps^2 - 
   (13*g1L[10])/(6*eps) - g1L[11]/eps - g1L[12]/eps - g1L[14] + 
   (6*g1L[14])/(13*eps) + (13*g1L[15])/3 - (2*g1L[15])/eps - g1L[16] + 
   (6*g1L[16])/(13*eps) - (24*g1L[26])/(13*eps) - 8*g1L[27] - 
   (24*g1L[28])/(13*eps), g1L[3]/3 + (13*g1L[5])/18 - g1L[5]/(3*eps) + 
   g1L[6]/3 + (13*g1L[8])/18 - g1L[8]/(3*eps) + g1L[9]/3 + (13*g1L[10])/18 - 
   g1L[10]/(3*eps) + g1L[11]/3 + g1L[12]/3 - (2*g1L[14])/13 + (2*g1L[15])/3 - 
   (2*g1L[16])/13 + (8*g1L[26])/13 + (8*g1L[28])/13, 
  (13*g1L[3])/18 - (2*g1L[3])/eps^2 + g1L[4]/3 - (2*g1L[4])/eps, 
  g1L[3]/eps + g1L[4] - (2*g1L[5])/eps^2 + (13*g1L[5])/(3*eps) + 
   (13*g1L[15])/3 - (2*g1L[15])/eps - (52*g1L[22])/3 + (8*g1L[22])/eps + 
   8*g1L[23] - (52*g1L[24])/3 + (8*g1L[24])/eps + 8*g1L[25] - 8*g1L[27], 
  -g1L[3]/3 - (13*g1L[5])/9 + (2*g1L[5])/(3*eps) + (2*g1L[15])/3 - 
   (8*g1L[22])/3 - (8*g1L[24])/3, (13*g1L[6])/18 - (2*g1L[6])/eps^2 + 
   g1L[7]/3 - (2*g1L[7])/eps, g1L[6]/eps + g1L[7] - (2*g1L[8])/eps^2 + 
   (13*g1L[8])/(3*eps) - (13*g1L[15])/3 + (2*g1L[15])/eps + 2*g1L[16] - 
   (12*g1L[16])/(13*eps) + (52*g1L[24])/3 - (8*g1L[24])/eps - 8*g1L[25] + 
   8*g1L[27] + (48*g1L[28])/(13*eps), -g1L[6]/3 - (13*g1L[8])/9 + 
   (2*g1L[8])/(3*eps) - (2*g1L[15])/3 + (4*g1L[16])/13 + (8*g1L[24])/3 - 
   (16*g1L[28])/13, -g1L[1]/3 + (2*g1L[1])/eps - g1L[2]/3 + (2*g1L[2])/eps - 
   g1L[4]/3 + (2*g1L[4])/eps - g1L[7]/3 + (2*g1L[7])/eps + (13*g1L[9])/18 - 
   (2*g1L[9])/eps^2 + (13*g1L[11])/18 - (13*g1L[11])/(3*eps) + 
   (13*g1L[12])/18 - (13*g1L[12])/(3*eps) - (4*g1L[20])/3 + (8*g1L[20])/eps - 
   (4*g1L[21])/3 + (8*g1L[21])/eps, -g1L[1] - g1L[2] - g1L[4] - g1L[7] + 
   g1L[9]/eps - (2*g1L[10])/eps^2 + (13*g1L[10])/(3*eps) + (13*g1L[11])/6 + 
   (13*g1L[12])/6 + 2*g1L[14] - (12*g1L[14])/(13*eps) - (13*g1L[15])/3 + 
   (2*g1L[15])/eps - 4*g1L[20] - 4*g1L[21] + (52*g1L[22])/3 - 
   (8*g1L[22])/eps - 8*g1L[23] + (48*g1L[26])/(13*eps) + 8*g1L[27], 
  -g1L[9]/3 - (13*g1L[10])/9 + (2*g1L[10])/(3*eps) + (4*g1L[14])/13 - 
   (2*g1L[15])/3 + (8*g1L[22])/3 - (16*g1L[26])/13, 
  (7*g1L[1])/2 + g1L[1]/eps - (2*g1L[11])/eps^2 + (13*g1L[11])/(3*eps) + 
   (4*g1L[20])/3 - (8*g1L[20])/eps, g1L[2] - (11*g1L[3])/3 - g1L[3]/eps - 
   (11*g1L[6])/3 - g1L[6]/eps - (11*g1L[9])/3 - g1L[9]/eps - (11*g1L[11])/3 - 
   g1L[11]/eps - (11*g1L[12])/3 - g1L[12]/eps, g1L[3]/2 - (3*g1L[5])/4 - 
   g1L[5]/(2*eps) + g1L[6]/2 - (3*g1L[8])/4 - g1L[8]/(2*eps) + g1L[9]/2 - 
   (3*g1L[10])/4 - g1L[10]/(2*eps) + g1L[11]/2 + g1L[12]/2 - (3*g1L[14])/13 + 
   g1L[15] - (3*g1L[16])/13 + (12*g1L[26])/13 + (12*g1L[28])/13, 
  g1L[5]/6 + g1L[8]/6 + g1L[10]/6, (11*g1L[3])/3 + g1L[3]/eps + g1L[4], 
  -g1L[3]/2 + (3*g1L[5])/2 + g1L[5]/eps + g1L[15] - 4*g1L[22] - 4*g1L[24], 
  (11*g1L[6])/3 + g1L[6]/eps + g1L[7], -g1L[6]/2 + (3*g1L[8])/2 + 
   g1L[8]/eps - g1L[15] + (6*g1L[16])/13 + 4*g1L[24] - (24*g1L[28])/13, 
  -g1L[1] - g1L[2] - g1L[4] - g1L[7] + (11*g1L[9])/3 + g1L[9]/eps + 
   (13*g1L[11])/6 + (13*g1L[12])/6 - 4*g1L[20] - 4*g1L[21], 
  -g1L[9]/2 + (3*g1L[10])/2 + g1L[10]/eps + (6*g1L[14])/13 - g1L[15] + 
   4*g1L[22] - (24*g1L[26])/13, -g1L[1]/2 - g1L[5]/eps^2 + 
   (13*g1L[5])/(6*eps) - g1L[8]/eps^2 + (13*g1L[8])/(6*eps) + g1L[10]/eps^2 - 
   (13*g1L[10])/(6*eps) - (2*g1L[11])/3 + (2*g1L[11])/eps - g1L[14] + 
   (6*g1L[14])/(13*eps) + g1L[16] - (6*g1L[16])/(13*eps) + 8*g1L[20] - 
   (52*g1L[22])/3 + (8*g1L[22])/eps + 8*g1L[23] - (24*g1L[26])/(13*eps) + 
   (24*g1L[28])/(13*eps), g1L[3]/2 + g1L[6]/2 + g1L[9]/2 + g1L[11]/2 + 
   g1L[12]/2, -g1L[3]/2, -g1L[6]/2, -g1L[9]/2, 
  g1L[5]/36 + (5*g1L[5])/(6*eps) + g1L[8]/36 + (5*g1L[8])/(6*eps) - 
   g1L[10]/36 - (5*g1L[10])/(6*eps) - (4*g1L[11])/3 - (5*g1L[14])/13 + 
   (5*g1L[16])/13 - (20*g1L[22])/3 + (20*g1L[26])/13 - (20*g1L[28])/13, 
  (7*g1L[1])/2 + g1L[1]/eps - (2*g1L[12])/eps^2 + (13*g1L[12])/(3*eps) + 
   (4*g1L[21])/3 - (8*g1L[21])/eps, g1L[2] - (11*g1L[3])/3 - g1L[3]/eps - 
   (11*g1L[6])/3 - g1L[6]/eps - (11*g1L[9])/3 - g1L[9]/eps - (11*g1L[11])/3 - 
   g1L[11]/eps - (11*g1L[12])/3 - g1L[12]/eps, g1L[3]/2 - (3*g1L[5])/4 - 
   g1L[5]/(2*eps) + g1L[6]/2 - (3*g1L[8])/4 - g1L[8]/(2*eps) + g1L[9]/2 - 
   (3*g1L[10])/4 - g1L[10]/(2*eps) + g1L[11]/2 + g1L[12]/2 - (3*g1L[14])/13 + 
   g1L[15] - (3*g1L[16])/13 + (12*g1L[26])/13 + (12*g1L[28])/13, 
  g1L[5]/6 + g1L[8]/6 + g1L[10]/6, (11*g1L[3])/3 + g1L[3]/eps + g1L[4], 
  -g1L[3]/2 + (3*g1L[5])/2 + g1L[5]/eps + g1L[15] - 4*g1L[22] - 4*g1L[24], 
  (11*g1L[6])/3 + g1L[6]/eps + g1L[7], -g1L[6]/2 + (3*g1L[8])/2 + 
   g1L[8]/eps - g1L[15] + (6*g1L[16])/13 + 4*g1L[24] - (24*g1L[28])/13, 
  -g1L[1] - g1L[2] - g1L[4] - g1L[7] + (11*g1L[9])/3 + g1L[9]/eps + 
   (13*g1L[11])/6 + (13*g1L[12])/6 - 4*g1L[20] - 4*g1L[21], 
  -g1L[9]/2 + (3*g1L[10])/2 + g1L[10]/eps + (6*g1L[14])/13 - g1L[15] + 
   4*g1L[22] - (24*g1L[26])/13, (3*g1L[11])/2 + g1L[11]/eps + (3*g1L[12])/2 + 
   g1L[12]/eps + 4*g1L[20] + 4*g1L[21], (3*g1L[5])/4 + g1L[5]/(2*eps) + 
   (3*g1L[8])/4 + g1L[8]/(2*eps) - (3*g1L[10])/4 - g1L[10]/(2*eps) - 
   g1L[11]/2 - g1L[12]/2 - (3*g1L[14])/13 + (3*g1L[16])/13 - 4*g1L[22] + 
   (12*g1L[26])/13 - (12*g1L[28])/13, -g1L[1]/2 - g1L[5]/eps^2 + 
   (13*g1L[5])/(6*eps) + g1L[8]/eps^2 - (13*g1L[8])/(6*eps) - g1L[10]/eps^2 + 
   (13*g1L[10])/(6*eps) - (2*g1L[12])/3 + (2*g1L[12])/eps + g1L[14] - 
   (6*g1L[14])/(13*eps) - g1L[16] + (6*g1L[16])/(13*eps) + 8*g1L[21] - 
   (52*g1L[24])/3 + (8*g1L[24])/eps + 8*g1L[25] + (24*g1L[26])/(13*eps) - 
   (24*g1L[28])/(13*eps), g1L[3]/2 + g1L[6]/2 + g1L[9]/2 + g1L[11]/2 + 
   g1L[12]/2, -g1L[3]/2, -g1L[6]/2, -g1L[9]/2, 
  (3*g1L[5])/4 + g1L[5]/(2*eps) - (3*g1L[8])/4 - g1L[8]/(2*eps) + 
   (3*g1L[10])/4 + g1L[10]/(2*eps) - g1L[11]/2 - g1L[12]/2 + (3*g1L[14])/13 - 
   (3*g1L[16])/13 - 4*g1L[24] - (12*g1L[26])/13 + (12*g1L[28])/13, 
  g1L[5]/36 + (5*g1L[5])/(6*eps) - g1L[8]/36 - (5*g1L[8])/(6*eps) + 
   g1L[10]/36 + (5*g1L[10])/(6*eps) - (4*g1L[12])/3 + (5*g1L[14])/13 - 
   (5*g1L[16])/13 - (20*g1L[24])/3 - (20*g1L[26])/13 + (20*g1L[28])/13, 
  g1L[1]/3 + g1L[5]/(2*eps^2) - (13*g1L[5])/(12*eps) + g1L[8]/(6*eps^2) - 
   (13*g1L[8])/(36*eps) + g1L[10]/(6*eps^2) - (13*g1L[10])/(36*eps) - 
   g1L[14]/6 + g1L[14]/(13*eps) - g1L[16]/6 + g1L[16]/(13*eps) + 
   (26*g1L[22])/9 - (4*g1L[22])/(3*eps) - (4*g1L[23])/3 + (26*g1L[24])/9 - 
   (4*g1L[24])/(3*eps) - (4*g1L[25])/3 - (4*g1L[26])/(13*eps) - 
   (4*g1L[28])/(13*eps), -g1L[3]/3 - (13*g1L[5])/36 + g1L[5]/(6*eps) - 
   g1L[6]/3 - (13*g1L[8])/36 + g1L[8]/(6*eps) - g1L[9]/3 - (13*g1L[10])/36 + 
   g1L[10]/(6*eps) - g1L[11]/3 - g1L[12]/3 + g1L[14]/13 - g1L[15]/3 + 
   g1L[16]/13 - (4*g1L[26])/13 - (4*g1L[28])/13, 
  -g1L[5]/12 - g1L[8]/12 - g1L[10]/12, g1L[3]/3 + (13*g1L[5])/18 - 
   g1L[5]/(3*eps) - g1L[15]/3 + (4*g1L[22])/3 + (4*g1L[24])/3, 
  g1L[6]/3 + (13*g1L[8])/18 - g1L[8]/(3*eps) + g1L[15]/3 - (2*g1L[16])/13 - 
   (4*g1L[24])/3 + (8*g1L[28])/13, g1L[9]/3 + (13*g1L[10])/18 - 
   g1L[10]/(3*eps) - (2*g1L[14])/13 + g1L[15]/3 - (4*g1L[22])/3 + 
   (8*g1L[26])/13, -g1L[5]/72 - (5*g1L[5])/(12*eps) + (17*g1L[8])/72 - 
   g1L[8]/(4*eps) - (35*g1L[10])/72 + g1L[10]/(12*eps) + g1L[11]/3 + 
   g1L[14]/26 - (3*g1L[16])/26 + 2*g1L[22] + (2*g1L[24])/3 - (2*g1L[26])/13 + 
   (6*g1L[28])/13, -g1L[5]/12 - g1L[8]/12 - g1L[10]/12, 
  -g1L[5]/72 - (5*g1L[5])/(12*eps) - (35*g1L[8])/72 + g1L[8]/(12*eps) + 
   (17*g1L[10])/72 - g1L[10]/(4*eps) + g1L[12]/3 - (3*g1L[14])/26 + 
   g1L[16]/26 + (2*g1L[22])/3 + 2*g1L[24] + (6*g1L[26])/13 - (2*g1L[28])/13, 
  -g1L[5]/12 - g1L[8]/12 - g1L[10]/12, -g1L[5]/24 - g1L[8]/72 - g1L[10]/72, 
  (-2*g1L[13])/eps^2 + (13*g1L[13])/(3*eps) + (52*g1L[22])/3 - 
   (8*g1L[22])/eps - 8*g1L[23], (3*g1L[13])/2 + g1L[13]/eps + 4*g1L[22], 
  (3*g1L[13])/2 + g1L[13]/eps + 4*g1L[22], (2*g1L[5])/eps^2 - 
   (13*g1L[5])/(3*eps) + (2*g1L[13])/eps^2 - (13*g1L[13])/(3*eps) + 
   (52*g1L[24])/3 - (8*g1L[24])/eps - 8*g1L[25], 
  (-3*g1L[5])/2 - g1L[5]/eps - (3*g1L[13])/2 - g1L[13]/eps + 4*g1L[24], 
  (-3*g1L[5])/2 - g1L[5]/eps - (3*g1L[13])/2 - g1L[13]/eps + 4*g1L[24], 
  (2*g1L[10])/eps^2 - (13*g1L[10])/(3*eps) - (2*g1L[13])/eps^2 + 
   (13*g1L[13])/(3*eps) - 2*g1L[14] + (12*g1L[14])/(13*eps) - 
   (48*g1L[26])/(13*eps), (-3*g1L[10])/2 - g1L[10]/eps + (3*g1L[13])/2 + 
   g1L[13]/eps - (6*g1L[14])/13 + (24*g1L[26])/13, 
  (-3*g1L[10])/2 - g1L[10]/eps + (3*g1L[13])/2 + g1L[13]/eps - 
   (6*g1L[14])/13 + (24*g1L[26])/13, -g1L[10]/6 + g1L[13]/6, 
  (13*g1L[15])/3 - (2*g1L[15])/eps - 8*g1L[27], 
  (2*g1L[5])/eps^2 - (13*g1L[5])/(3*eps) + (2*g1L[8])/eps^2 - 
   (13*g1L[8])/(3*eps) + (2*g1L[13])/eps^2 - (13*g1L[13])/(3*eps) - 
   2*g1L[16] + (12*g1L[16])/(13*eps) - (48*g1L[28])/(13*eps), 
  (-3*g1L[5])/2 - g1L[5]/eps - (3*g1L[8])/2 - g1L[8]/eps - (3*g1L[13])/2 - 
   g1L[13]/eps - (6*g1L[16])/13 + (24*g1L[28])/13, 
  (-3*g1L[5])/2 - g1L[5]/eps - (3*g1L[8])/2 - g1L[8]/eps - (3*g1L[13])/2 - 
   g1L[13]/eps - (6*g1L[16])/13 + (24*g1L[28])/13, 
  -g1L[5]/6 - g1L[8]/6 - g1L[13]/6, (169*g1L[17])/18 - (2*g1L[17])/eps^2 + 
   (13*g1L[18])/3 - (2*g1L[18])/eps - 8*g1L[29], 
  (11*g1L[17])/3 + g1L[17]/eps + g1L[18], (11*g1L[17])/3 + g1L[17]/eps + 
   g1L[18], g1L[17]/6, (-13*g1L[10])/3 + (2*g1L[10])/eps + (13*g1L[13])/3 - 
   (2*g1L[13])/eps + (12*g1L[14])/13 - (48*g1L[26])/13, 
  (-13*g1L[5])/3 + (2*g1L[5])/eps - (13*g1L[8])/3 + (2*g1L[8])/eps - 
   (13*g1L[13])/3 + (2*g1L[13])/eps + (12*g1L[16])/13 - (48*g1L[28])/13, 
  (-2*g1L[17])/eps - 2*g1L[18], (-91*g1L[5])/3 + (14*g1L[5])/eps - 
   (91*g1L[8])/9 + (14*g1L[8])/(3*eps) - (91*g1L[10])/9 + 
   (14*g1L[10])/(3*eps) + (28*g1L[14])/13 + (28*g1L[16])/13 - 
   (112*g1L[22])/3 - (112*g1L[24])/3 - (112*g1L[26])/13 - (112*g1L[28])/13, 
  -7*g1L[5] - (7*g1L[8])/3 - (7*g1L[10])/3, -7*g1L[5] - (7*g1L[8])/3 - 
   (7*g1L[10])/3, (13*g1L[19])/3 - (2*g1L[19])/eps - 8*g1L[30], g1L[19], 
  g1L[19], (13*g1L[13])/3 - (2*g1L[13])/eps - 8*g1L[22], 
  (-13*g1L[5])/3 + (2*g1L[5])/eps - (13*g1L[13])/3 + (2*g1L[13])/eps - 
   8*g1L[24], -2*g1L[15], -2*g1L[19], 2*g1L[10] - 2*g1L[13], 
  2*g1L[5] + 2*g1L[8] + 2*g1L[13], -2*g1L[17], 
  2*g1L[5] + 2*g1L[8] + 2*g1L[10], -2*g1L[5] - 2*g1L[8] + 2*g1L[10], 
  -4*g1L[5], -2*g1L[5] + 2*g1L[8] - 2*g1L[10], -g1L[5]/3, -g1L[8]/3, 
  -g1L[10]/3, g1L[5]/4 + g1L[8]/4 + g1L[10]/4, -g1L[5]/2, -g1L[8]/2, 
  -g1L[10]/2, (-5*g1L[5])/12 - (5*g1L[8])/12 + (5*g1L[10])/12, -g1L[5]/3, 
  -g1L[8]/3, -g1L[10]/3, -g1L[5]/6 - g1L[8]/6 + g1L[10]/6, 
  g1L[5]/4 + g1L[8]/4 + g1L[10]/4, -g1L[5]/2, -g1L[8]/2, -g1L[10]/2, 
  -g1L[5]/2, -g1L[5]/6 + g1L[8]/6 - g1L[10]/6, 
  (-5*g1L[5])/12 + (5*g1L[8])/12 - (5*g1L[10])/12, g1L[5]/6, g1L[8]/6, 
  g1L[10]/6, g1L[5]/6, g1L[8]/6, g1L[10]/6, (7*g1L[5])/24 + (5*g1L[8])/24 - 
   g1L[10]/8, g1L[5]/6, g1L[8]/6, g1L[10]/6, g1L[5]/6, 
  (7*g1L[5])/24 - g1L[8]/8 + (5*g1L[10])/24, -g1L[13]/2, -g1L[13]/2, 
  g1L[13]/6, g1L[5]/2 + g1L[13]/2, g1L[5]/2 + g1L[13]/2, 
  -g1L[5]/6 - g1L[13]/6, g1L[10]/2 - g1L[13]/2, g1L[10]/2 - g1L[13]/2, 
  g1L[15], g1L[15], g1L[5]/2 + g1L[8]/2 + g1L[13]/2, 
  g1L[5]/2 + g1L[8]/2 + g1L[13]/2, -g1L[17]/2, -g1L[17]/2, 
  -g1L[10] + g1L[13], -g1L[10] + g1L[13], -g1L[5] - g1L[8] - g1L[13], 
  -g1L[5] - g1L[8] - g1L[13], g1L[17], g1L[17], g1L[13], g1L[13], 
  -g1L[5] - g1L[13], -g1L[5] - g1L[13], -2*g1L[13], 2*g1L[5] + 2*g1L[13], 
  -4*g1L[8], -4*g1L[10]}, {mono[1], mono[Fr[1, 1]], mono[Fr[1, 1]^2], 
  mono[Fr[1, 1]^3], mono[Fr[1, 2]], mono[Fr[1, 2]^2], mono[Fr[1, 2]^3], 
  mono[Fr[1, 3]], mono[Fr[1, 3]^2], mono[Fr[1, 3]^3], mono[Fr[1, 4]], 
  mono[Fr[1, 4]^2], mono[Fr[1, 4]^3], mono[Fr[1, 5]], 
  mono[Fr[1, 1]*Fr[1, 5]], mono[Fr[1, 1]^2*Fr[1, 5]], 
  mono[Fr[1, 1]^3*Fr[1, 5]], mono[Fr[1, 2]*Fr[1, 5]], 
  mono[Fr[1, 2]^2*Fr[1, 5]], mono[Fr[1, 3]*Fr[1, 5]], 
  mono[Fr[1, 3]^2*Fr[1, 5]], mono[Fr[1, 4]*Fr[1, 5]], 
  mono[Fr[1, 4]^2*Fr[1, 5]], mono[Fr[1, 5]^2], mono[Fr[1, 1]*Fr[1, 5]^2], 
  mono[Fr[1, 2]*Fr[1, 5]^2], mono[Fr[1, 3]*Fr[1, 5]^2], 
  mono[Fr[1, 4]*Fr[1, 5]^2], mono[Fr[1, 5]^3], mono[Fr[1, 6]], 
  mono[Fr[1, 1]*Fr[1, 6]], mono[Fr[1, 1]^2*Fr[1, 6]], 
  mono[Fr[1, 1]^3*Fr[1, 6]], mono[Fr[1, 2]*Fr[1, 6]], 
  mono[Fr[1, 2]^2*Fr[1, 6]], mono[Fr[1, 3]*Fr[1, 6]], 
  mono[Fr[1, 3]^2*Fr[1, 6]], mono[Fr[1, 4]*Fr[1, 6]], 
  mono[Fr[1, 4]^2*Fr[1, 6]], mono[Fr[1, 5]*Fr[1, 6]], 
  mono[Fr[1, 5]^2*Fr[1, 6]], mono[Fr[1, 6]^2], mono[Fr[1, 1]*Fr[1, 6]^2], 
  mono[Fr[1, 2]*Fr[1, 6]^2], mono[Fr[1, 3]*Fr[1, 6]^2], 
  mono[Fr[1, 4]*Fr[1, 6]^2], mono[Fr[1, 5]*Fr[1, 6]^2], mono[Fr[1, 6]^3], 
  mono[Fr[2, 1]], mono[Fr[1, 1]*Fr[2, 1]], mono[Fr[1, 1]^2*Fr[2, 1]], 
  mono[Fr[1, 2]*Fr[2, 1]], mono[Fr[1, 3]*Fr[2, 1]], mono[Fr[1, 4]*Fr[2, 1]], 
  mono[Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]], 
  mono[Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]], 
  mono[Fr[2, 1]^2], mono[Fr[2, 2]], mono[Fr[1, 5]*Fr[2, 2]], 
  mono[Fr[1, 6]*Fr[2, 2]], mono[Fr[2, 3]], mono[Fr[1, 5]*Fr[2, 3]], 
  mono[Fr[1, 6]*Fr[2, 3]], mono[Fr[2, 4]], mono[Fr[1, 5]*Fr[2, 4]], 
  mono[Fr[1, 6]*Fr[2, 4]], mono[Fr[2, 1]*Fr[2, 4]], mono[Fr[2, 5]], 
  mono[Fr[2, 6]], mono[Fr[1, 5]*Fr[2, 6]], mono[Fr[1, 6]*Fr[2, 6]], 
  mono[Fr[2, 1]*Fr[2, 6]], mono[Fr[2, 7]/SQRT1], 
  mono[(Fr[1, 5]*Fr[2, 7])/SQRT1], mono[(Fr[1, 6]*Fr[2, 7])/SQRT1], 
  mono[(Fr[2, 1]*Fr[2, 7])/SQRT1], mono[Fr[3, 1]], mono[Fr[3, 2]], 
  mono[Fr[3, 3]/SQRT1], mono[Fr[3, 5]], mono[Fr[1, 5]*Fr[3, 5]], 
  mono[Fr[1, 6]*Fr[3, 5]], mono[SQRT2*Fr[3, 6]], 
  mono[SQRT2*Fr[1, 5]*Fr[3, 6]], mono[SQRT2*Fr[1, 6]*Fr[3, 6]], 
  mono[Fr[3, 7]], mono[Fr[3, 8]], mono[Fr[3, 9]], mono[SQRT2*Fr[4, 1]], 
  mono[Fr[4, 4]], mono[Fr[4, 6]], mono[Fr[4, 7]/SQRT1], mono[Fr[4, 8]], 
  mono[Fr[4, 173]], mono[Fr[4, 174]], mono[Fr[4, 175]], 
  mono[Fr[1, 2]^3*Fr[1, 5]], mono[Fr[1, 3]^3*Fr[1, 5]], 
  mono[Fr[1, 4]^3*Fr[1, 5]], mono[Fr[1, 1]^2*Fr[1, 5]^2], 
  mono[Fr[1, 2]^2*Fr[1, 5]^2], mono[Fr[1, 3]^2*Fr[1, 5]^2], 
  mono[Fr[1, 4]^2*Fr[1, 5]^2], mono[Fr[1, 5]^4], mono[Fr[1, 2]^3*Fr[1, 6]], 
  mono[Fr[1, 3]^3*Fr[1, 6]], mono[Fr[1, 4]^3*Fr[1, 6]], 
  mono[Fr[1, 5]^3*Fr[1, 6]], mono[Fr[1, 1]^2*Fr[1, 6]^2], 
  mono[Fr[1, 2]^2*Fr[1, 6]^2], mono[Fr[1, 3]^2*Fr[1, 6]^2], 
  mono[Fr[1, 4]^2*Fr[1, 6]^2], mono[Fr[1, 5]^2*Fr[1, 6]^2], 
  mono[Fr[1, 5]*Fr[1, 6]^3], mono[Fr[1, 6]^4], mono[Fr[1, 2]^2*Fr[2, 1]], 
  mono[Fr[1, 3]^2*Fr[2, 1]], mono[Fr[1, 4]^2*Fr[2, 1]], 
  mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 1]], 
  mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 5]^2*Fr[2, 1]], 
  mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 1]], 
  mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]], 
  mono[Fr[1, 6]^2*Fr[2, 1]], mono[Fr[1, 5]^2*Fr[2, 2]], 
  mono[Fr[1, 6]^2*Fr[2, 2]], mono[Fr[2, 1]*Fr[2, 2]], 
  mono[Fr[1, 5]^2*Fr[2, 3]], mono[Fr[1, 6]^2*Fr[2, 3]], 
  mono[Fr[2, 1]*Fr[2, 3]], mono[Fr[1, 5]^2*Fr[2, 4]], 
  mono[Fr[1, 6]^2*Fr[2, 4]], mono[Fr[1, 5]*Fr[2, 5]], 
  mono[Fr[1, 6]*Fr[2, 5]], mono[Fr[1, 5]^2*Fr[2, 6]], 
  mono[Fr[1, 6]^2*Fr[2, 6]], mono[(Fr[1, 5]^2*Fr[2, 7])/SQRT1], 
  mono[(Fr[1, 6]^2*Fr[2, 7])/SQRT1], mono[Fr[1, 5]*Fr[3, 1]], 
  mono[Fr[1, 6]*Fr[3, 1]], mono[Fr[1, 5]*Fr[3, 2]], mono[Fr[1, 6]*Fr[3, 2]], 
  mono[(Fr[1, 5]*Fr[3, 3])/SQRT1], mono[(Fr[1, 6]*Fr[3, 3])/SQRT1], 
  mono[Fr[1, 5]*Fr[3, 7]], mono[Fr[1, 6]*Fr[3, 7]], mono[Fr[1, 5]*Fr[3, 8]], 
  mono[Fr[1, 6]*Fr[3, 8]], mono[Fr[4, 2]], mono[Fr[4, 3]], mono[Fr[4, 9]], 
  mono[Fr[4, 10]]}}


==> anc/README.txt <==
===================================================================

We provide analytic expressions for parity even and parity odd poles and finite remainders at one-and two loop.
The parity even and odd contributions are combined according to

   M = Meven + Modd/tr5

We can write the following to match the convention used in the manuscript (Eq.(7))

   M = Meven + tr5*(Modd/tr5^2)

===================================================================

This folder contains:

1. tree.m: tree level squared matrix element

2. Poles_1L_UVIR.m: 1-loop IR-UV poles 

3. FiniteRemainder_1L.m: 1-loop finite remainder (parity-even)
   FiniteRemainder_1L_tr5.m: 1-loop finite remainder (parity-odd)

4. Poles_2L_UVIR.m: 2-loop IR-UV poles (parity-even)
   Poles_2L_tr5_UVIR.m: 2-loop IR-UV poles (parity-odd)

5. FiniteRemainder_2L_Gbasis.m: 2-loop finite remainder (parity-even)
   FiniteRemainder_2L_tr5_Gbasis.m: 2-loop finite remainder (parity-odd)

6. 1L_indep_coeffs.m: substitution rules for the coefficients needed in Poles_1L_UVIR.m, FiniteRemainder_1L.m and Poles_2L_UVIR.m
   1L_tr5_indep_coeffs.m: substitution rules for the coefficients needed in Poles_2L_tr5_UVIR.m and FiniteRemainder_1L_tr5.m

7. FiniteRemainder_2L_indep_coeffs.m: substitution rules for coefficients needed in FiniteRemainder_2L_Gbasis.m 
   FiniteRemainder_2L_tr5_indep_coeffs.m: substitution rules for coefficients needed in FiniteRemainder_2L_tr5_Gbasis.m 

8. F2MIcomponents.m: Fr[i,j] functions in terms of master integral components mi["f",i,j], where f denotes the integral family, i the integral number, and j the order in eps (j=0,1,2,3,4)
   We follow the convention used in arXiv:2005.04195[hep-ph]

9. mi2F: master integrals contributing to the planar two-loop ud->Wbb amplitude written in terms of Fr[i,j] up to order eps^4

10. G_basis.m: differential equation for the G[i,j] functions in the form {g,dAtilde,s0,g0}, where dg = eps dAtilde g, and g0 are the boundary values of g at the kinematic point s0 (128-digit precision). The letters w[i] are defined in arXiv:2005.04195.

11. G2F.m: substitution rules from G[i,j] to Fr[i,j].

12. Numerical_Evaluation.wl: a file demonstrating the numerical evaluation of the tree level, one loop and two loop squared matrix elements using the provided analytic results.
    We show numerical evaluations for 4 phase space points.
    We supply the numerical values for the 1-loop F basis and 2-loop G basis evaluated at these 4 points.
    The phase space points used together with  numerical values for F- and G-basis are contained in the "inputs_for_numerical_evaluation.m" file.



============================================================ 

There are 2 sets of variables:

1. {x12,x23,x34,x45,x15,x5}: variables used in the u(p1)+dbar(p2)->W(p5)+b(p3)+bbar(p4) scattering kinematics
2. {p1s,s12,s23,s34,s45,s15}: variables used in the master integral computations of the {P1,P2,P3} families (arXiv:2005.04195[hep-ph], arXiv:2009.13917[hep-ph])
   The full set of master integral families are {P1,P2,P3,P1x,P3x}

Variables 1 and 2 are related by

s2x = {p1s -> x5, s12 -> -x12 - x15 + x34 + x5, s15 -> x15, s23 -> x23, s34 -> x34, s45 -> -x15 + x23 - x45 + x5};

To compute the crossed P1 and P3 families (P1x,P3x) we use the following relations

s2xCrossed = {p1s -> x5, s12 -> x15, s23 -> -x15 + x23 - x45 + x5, s34 -> x34, s45 -> x23, s15 -> -x12 - x15 + x34 + x5};


The definition of the square-roots and tr5 are:

SqrtDefs1 = {
  tr5->sqrt2,
  SQRT1->sqrt1/x12, 
  SQRT2->sqrt2/x12^2, 
  SQRT3->sqrt3/x12
};


SqrtDefs2 = {
  sqrt1 -> Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)],
  sqrt2 -> Sqrt[(-s12*s15 + s12*s23 + p1s*s34 + s15*s45 - s34*s45 - s23*s34)^2 - 4*s23*s34*s45*(p1s - s12 - s15 + s34)],
  sqrt3 -> Sqrt[(s12 + s15)^2 - 4 p1s*s34]
};






==> anc/inputs_for_numerical_evaluation.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{x12 -> 5, x23 -> -1/3, x34 -> 11/13, x45 -> 17/19, x15 -> -23/29, 
   x5 -> 1/7}, {G[4, 1] -> -195.398226484872706330537133219964561046573772733\
29177995261796354368252150957184`63.3784902980862 + 
     82.615164395029060395020521700135984746588984118705642767828878959131569\
55284604`63.00462945191754*I, G[4, 2] -> 0.7559007363108308157444970378835208\
2304345922636363816755539884960801152852926`63.352557822234715 - 
     0.7951231592760975267406958540181596873259193544468095674863127844289867\
3701324`63.374527457040216*I, G[4, 3] -> 
    -50.969208745501484801072262763808111009659700701385710940480694590470071\
71877329`62.061546175864805 + 186.8365365668021258773997446501440862652447349\
0860122088742399383796752805489068`62.63523540881789*I, 
   G[4, 4] -> 58.701290402942451191090776539818055962332270857631521912255497\
38246384253127631`61.79503560561342 - 164.22688761042789107923389685720285320\
881340670469024652167940540892622634887322`62.25630766625836*I, 
   G[4, 5] -> 0.0879286031556068161184569337551786250303513279745445800151760\
4920879507687366`61.73067439902389 + 1.78888324130273753753039731613768622793\
498788993821849208925660623358582157005`63.03912622057267*I, 
   G[4, 6] -> -1.358010668344350156080784455526403115662880233632246184286185\
4903983623120347`63.189212540971944 - 0.9475252587731292110337393439072729176\
8096527685826203090658751663932264785812`63.032900155310465*I, 
   G[4, 7] -> 282.81806014692489784247174783076640573144718606569157323664053\
995147084320951479`62.317274059217134 - 593.335787096277522532022527919698903\
40043888232835350661489413750956292291667885`62.658675808907546*I, 
   G[4, 8] -> 27.757247135071586001903686585090475738067302482770951928685054\
24854960940299885`62.11051867259566 - 42.069987021899134696760731029619342212\
29917953939558532253281692510261541956455`62.4018620306017*I, 
   G[4, 9] -> 1.0743318753029476063749055967375549265175558698222686234071762\
1671947594328992`60.59515827362743 + 22.8643645454172263014282416882182213076\
2294111874490728961994198011662847814564`62.00815034579618*I, 
   G[4, 10] -> 6.625037238201599206453987655491870043744974304485132814235675\
00345832617829776`61.97620266501505 - 41.274605614768237036062708067715231572\
41076082444329349823324464233233414752052`62.77840775191655*I, 
   G[4, 11] -> -105.932911515360186312432738356175234151817480012361468940267\
42821859619708952314`62.47408380326068 + 152.15330910801061099067502420579691\
271833844590893766933564834258483120684598292`62.64270517016481*I, 
   G[4, 12] -> 16.09315365949820989941849684182866758677792822403434417312766\
082950050117743191`63.45067237967058 - 79.00519977862607483651116377363796186\
934909443214051879714762594495016833187086`64.14168689727275*I, 
   G[4, 13] -> 1.332806183181544428900674280629707596128607063521984270744594\
93050664636730985`63.54350116742398 + 0.7915108709793581732106505694633867920\
9710549827587886835708103859344201962385`63.31719105261106*I, 
   G[4, 14] -> -1.10226805612791422677682725350273479578092013495979720470751\
337795698397819465`63.109084455293726 - 1.13011185182648868646299733166457173\
53644198574421842250540871272410809794245`63.11991866313353*I, 
   G[4, 15] -> -114.618946280111821681892239303640103857520901240012654889943\
28391741222877561349`62.22955925952838 + 280.73156651691812244475295810552001\
116235930714978250735825412985820277071866781`62.7628024558416*I, 
   G[4, 16] -> 67.39353290219668908576194762595567258999148730138619901995526\
038827568123686998`61.78958604619837 - 170.0556549974373683650584485095937416\
8525113578450405258751972729130815924833278`62.3442203357987*I, 
   G[4, 17] -> -52.6578295236063280616283569651201317458562874899924205380868\
2575501907511171932`62.28471869605497 + 183.162388358494805590648556996403449\
35251743476242435192726920785085545549367855`62.90605908622038*I, 
   G[4, 18] -> -97.2856521615023047657619077554081269259102508972537111950680\
5606698227723072101`62.35974560853806 + 154.439977362306603212832447848093704\
3859325911525123854259070626539598312956089`62.618216678097056*I, 
   G[4, 19] -> 270.3641454006278185130422244168585024996390414538286305400418\
6968050906971794287`62.32189916266756 + 200.835184907027926184304845256996163\
89336300723930403195480902300117265791263204`62.22383644861639*I, 
   G[3, 1] -> -2.354653579697426611758327029709970623525841524389620571529968\
25927465954333563`63.95735038524572 - 2.8197391863664511833647129072675230890\
2379923972776461631180142688948939416353`64.0356323029847*I, 
   G[3, 2] -> 0.2337425919604491834593376295133247798515962526298284280156001\
3887626651393321`62.941928294191236 + 3.7713080118498292038919355718501834264\
9641984600350857625813577900932859856329`64.14968244232494*I, 
   G[3, 3] -> -6.058865504461951230425911062280549727048286595475880498709822\
23243128643227404`63.67753234621465 - 16.954101804802274511275265348835271127\
61759246948685669101961532082090553636851`64.12441582079055*I, 
   G[3, 4] -> 3.4296599559870902642325801626828797222336159933819148263426848\
6556429206485304`63.146092399728964 - 34.477476767692857875556852529071469089\
72073098684650843314969341308422662524766`64.14837681148916*I, 
   G[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., G[3, 6] -> 0.407146109657062776961779756898231571283521\
87886859277609094135130584656122009`64.08081739588104 - 
     0.2504737211303481100459608039214952374612188287134811079003782689826436\
9010053`63.86982927434305*I, G[3, 7] -> -18.496463832170471438959667040696073\
87664515150628467403619629544751991811047667`64.14995696690623 + 
     0.9382525619875651419419004632943417995405341131271002015119893947098798\
4621353`62.85518801828129*I, G[3, 8] -> -21.765303204193024490588108868915501\
89587508219483599810294037180537575899571268`64.03964274386674 + 
     17.765963537140248571573854086895782877632123335031235439355371526540277\
62118906`63.95146678876724*I, G[3, 9] -> 18.689556146735889166002026967012609\
56114283128564481467816103803115347697873736`64.13560211399614 + 
     4.9831247642398156811340500740118173892850850363776331501278752752825574\
5147695`63.56150488732841*I, G[3, 10] -> 
    -12.779875105731098591706125636604180480404772403099134359946852604120200\
8144123`63.51435726660021 - 1.80364472199462494154803531871970655416829121602\
023840618753685368817566586311`62.67042861421381*I, 
   G[3, 11] -> -2.10962550562493624594283593185978308769194481376697308264419\
787875414013841009`63.58183657910753, G[3, 12] -> -3.487377003959204471606521\
91743599611040452239473497664880375906537912181008746`63.82028230564646, 
   G[3, 13] -> -3.76579778448458932084197891918028393546615410523027166622614\
162145765837061096`63.33791096123435 - 7.707732851421416766645314407094816418\
53489835610749803762686485867674555530955`63.51588442171153*I, 
   G[3, 14] -> -3.50633049429537647980312735236390956712086370748307720480040\
575364124590842766`63.7843584472921, G[3, 15] -> -2.9933727662940827582992892\
5284113605973075636618971776880076672732896362111221`63.97205365062654, 
   G[3, 16] -> -10.6690195557725290699998733753842962857429425319052220115783\
6547775425265078334`63.788525305200466 - 22.114443109939813497237694276619787\
87080770432421875789624510982423091266237943`64.10507680138922*I, 
   G[3, 17] -> -21.1682922353950402589290435463183223240810338044123601682405\
0219834044617165603`63.44744957436386 + 5.51451185286867314251088139140238032\
039181393062363426460805581073962420330716`62.896916024754475*I, 
   G[3, 18] -> -7.33488613447252426537445825514765064978550656865510295230766\
709982956719783784`63.61188157111947, G[3, 19] -> -5.711383682264979762875082\
9079230463055282386581400543343274508560820416064185`63.48630535100428, 
   G[3, 20] -> -7.17324919813082675686444854011343769723730977868864753406787\
658875177338791758`63.53016662748495, 
   G[3, 21] -> -12.6982819635432451592659170044904798856069355957300121186109\
4728547723210589124`63.49613015677574 - 3.37233565056548505397610354844422142\
624063388523681468184701499529879168976524`63.11053653524957*I, 
   G[3, 22] -> 43.11037891507922221992600912926991971445876509371013157235799\
739665576588821976`63.475948311807905 + 2.04686610792852973694608876369526034\
963561676976676900905939106411830351054145`62.15084070583897*I, 
   G[3, 23] -> 7.334135623310169358944594085240316039130290359625617439798168\
58848786717651822`63.7623256759172, G[3, 24] -> 5.552749132168538090578317678\
51763837983600405362578803793893835388473949975115`63.61582837002134, 
   G[3, 25] -> 6.783965080824656356821226610153712949433900497799086422528986\
07904988754716092`63.974242969356915, G[3, 26] -> 9.9801705704313902462105775\
4275239913609947414115694504145958412980215430529604`63.21780093969019 + 
     25.663218625635697037335205117195699807102045330115807534816703084072583\
06832721`63.479037466147766*I, G[3, 27] -> 5.42204821912607284864279417025534\
151491617161464349609565555922480190109463115`63.40766150562155 + 
     29.498624530303173282900163163485412477805471110594448373299539109561352\
12929173`64.14329989616274*I, G[3, 28] -> 
    -17.397377665625144134874209703179400086249429645577436069162519615726557\
26775331`64.13330588373826 - 4.9962857765025749305385760793430280240561618393\
8736354798528749429078912576227`63.59146936351673*I, 
   G[3, 29] -> 10.42174515656648896373871389903713410990808407828565088608151\
470207692753805165`63.78469344548438 + 21.83765836875242304814523727589809833\
147210244371654808979918770172089108960023`64.1059590638944*I, 
   G[3, 30] -> -22.4818265534434875532496317787619664446737780896674516809685\
8565340878932392392`64.08001995706933 + 13.9230367731617660041916451293968537\
2408387479021279151952347103550143658598014`63.87192233433416*I, 
   G[3, 31] -> -16.7747301015200252609932160853558791010727877509853981345164\
6546664088846335987`62.91445277966285 + 0.81223003410933570082407720375728408\
66586936834327838542415649229231507855496`61.6838320468793*I, 
   G[3, 32] -> -18.9676346095141218767612147690609084694100599710858379009628\
1668626818845982864`64.10514048220607 - 9.14374672636629282876558244199445721\
540009684075178077597093005815388264543594`63.788251495341626*I, 
   G[3, 33] -> -8.48313328362296586561351364380859527471387402309918550649268\
11607301017783741`64., G[3, 34] -> -5.776545770081048661568379938685523992063\
99234543595231435151044817918193861869`64., 
   G[3, 35] -> -10.6830497610061348597101474211807316023665284354318178816472\
1350897382163166108`64.14499551543545 + 1.71408698196923174900449663690649375\
331853749249246759873833142387641673019159`63.350333120697435*I, 
   G[3, 36] -> -7.99024499314732917831083568042903782651272244028190574339554\
930586139825997121`64., G[3, 37] -> -0.26725392098014033668561007704899643420\
832294936239045712463632109572453280159`62.86117233594181 - 
     5.1962866833362170822150549904989723397949991608379373335396782592041006\
7452741`64.14994135376044*I, G[3, 38] -> 11.661130442347093462496815966414031\
94449410191711789844907124401608808645148622`64.15013909082059 - 
     0.4853909663163389547691370747845005657180587908301005161352563454236812\
0485905`62.76949012674108*I, G[3, 39] -> 
    -12.896643175352582238385592047020067118171525778268056750613652034457858\
09784475`64.14934969048842 - 0.9460251494981547336431103702228649877134145464\
9954189523511190768006582902403`63.01477568856375*I, 
   G[3, 40] -> -19.0187877245134700725000503879929299268061233338117914457577\
3329483361929070801`64.14233821134016 - 3.72561715371376380124723935728457242\
914877361896298228912084238311279808260867`63.4343536047313*I, 
   G[3, 41] -> 7.621145263518045055434227872345506555744919139307545436801066\
43426614872069464`64.14509076514733 + 1.2120764113979981221459126490610095870\
604852504733468945679050005167180810792`63.34660052490337*I, 
   G[3, 42] -> -10.7310195151824584162975331323124790040510196093983925802087\
4793277645365095619`63.788441131683705 - 22.248269744907214845243848882859616\
36804315767222557497577573074124187095752057`64.10509638842524*I, 
   G[3, 43] -> -8.15520217946705436259028081012719122004933979407302614587330\
169019985901042329`63.567310305882366 + 30.1514266680953616105996215836162080\
8408058985804956739475548523184659513572449`64.13518343994718*I, 
   G[3, 44] -> -39.3847300231517425512527283185010114217298918714366608462451\
8187644653168910445`64.14238881969679 - 7.69076681946049122426706625780189733\
106754057163576580650121984613759818729735`63.43303059085367*I, 
   G[3, 45] -> -32.0647692591132932720744777942310423849735134397247414164155\
9184909410150389608`64.09867374676422 - 16.6504035933088202205758167005331164\
5641380660716055938527151493846340108559593`63.81407039266363*I, 
   G[3, 46] -> 98.19941541578039914912309233802607911260396988505041985179642\
763613348830924056`64.08508775992323 - 58.22981769382115437160066317886731309\
344312075831175937015922291616984219691514`63.85812428791635*I, 
   G[3, 47] -> 1.751490650841035574518116504134379546545621817722481411372998\
71298446175460232`61.548447157772365 + 1.775700517460806418925230473705875110\
40001627001776590320960350401089444241323`61.603580215211935*I, 
   G[3, 48] -> 16.12096962754511087833220379776795147737965869641349840684138\
528681045747250075`64.01977536637128 - 14.65066732303926010880883806630365722\
273335459721876621653306260515901764106668`63.97824161343147*I, 
   G[3, 49] -> -6.83882139422583024471033140659207263276427038452247336672064\
342728389484764694`63.96763071876796 - 7.861668575439239515874139278586701490\
02538117916307319770556747947646817581387`64.02816418842583*I, 
   G[3, 50] -> 0.550105977340429796319276176059854435126906205173046381098340\
9741447718444702`60.94485536988095 + 15.9906965416350535651932785163598135632\
0647607883562316065090081509330983442934`62.450191661768116*I, 
   G[3, 51] -> -13.0419122503619194628147438156079984798317192296570199272773\
3601650347085728713`62.25589749248682 - 1.88995194694246165843364392775372467\
181455171331486665743924750517001975499676`61.465844019612604*I, 
   G[3, 52] -> -23.5105469920906285205258662267462742181576787223100009116143\
6057039778772506558`64.12699087724302 - 7.95262508194020930607633073192992623\
037249764224279660551588996669402237863026`63.65623865236792*I, 
   G[3, 53] -> 36.32428471161745772632123944950376427480809133333333974881504\
398647697868897145`63.77699309700861 + 77.78203514810151303702818602820595886\
283856568747414632133490711820098197866489`64.1076753281385*I, 
   G[3, 54] -> -5.82809205499432686867437452222168148706032984289517388787700\
22963570210144975`63.98094911351829 + 6.3400220322930649248421291736560543876\
9401893305440360978843307881036512853974`64.01751347777069*I, 
   G[3, 55] -> -37.0040855551965484111456554586572828066280456972985180596721\
6236523959506043151`63.88939490239938 - 56.4653227553915167053252701220408094\
8850190518742478159981500167312754879855143`64.07292704091265*I, 
   G[3, 56] -> -21.9417853897305068209513031566960116843526844017073141980572\
8546705546929685228`63.70890793570436 - 56.5490714147722288940623569058550890\
571628703153438234569699686203019963464986`64.12006145057471*I, 
   G[3, 57] -> -8.22338880353932968379601093383858553654879019212428020906193\
110119267366358332`63.481016425964874 - 10.0855340623693994849746638040767485\
2848660463196050975533791752056815050159171`63.52876990583272*I, 
   G[3, 58] -> 0.813624924950235180491166228962577805482729850019615117707926\
06856335015777465`62.23366863464895 - 8.7593771288305426161131090084038759978\
841553697982016769649813715781176366352`63.34150514669886*I, 
   G[3, 59] -> -49.2212649589657704623593289924000090843264261905624365473288\
3134636733452281969`63.40990148749199 - 37.6511171525122503125190902297259633\
194004029356947913647965835824991969612289`63.23772339787146*I, 
   G[3, 60] -> 127.1895841822110850419321477977984056507740347338243670043135\
8074444409071157722`64.08745988305931 + 73.8285748483200268590003583541953163\
4989665555761179708054505361251856171110204`63.85123282065235*I, 
   G[3, 61] -> -10.6364217703275784016309739787264793129539774023419527001617\
5018228855168128751`63.91939077080597 - 14.6574430286478753107475455219710438\
3029704367688056623846239769188226481803557`64.05865343537106*I, 
   G[3, 62] -> -11.4423285826097958640088355731605566238610446442371261942515\
0883130333628200266`64.10699203506381 + 5.39040399036704845242683468733612400\
036512312508461294816649124311136226118973`63.780098935209644*I, 
   G[3, 63] -> -6.81357506340807332340337488422815823260148858460512052575038\
297999229057404956`64., G[3, 64] -> 6.175247729709893081024953449439151261940\
82597585179968842255716089004501689875`62.37063546001847 - 
     13.106842013332300646898018102992653030843341757394721216760285761726773\
29777027`62.7280555248008*I, G[3, 65] -> 
    -1.1057324816250960485444234350529608964906982166381877701337677931505925\
0221581`63.00735578440057 - 15.3349802532441461932205243116411756168369242670\
7945817751451379507937640882549`64.14938893801278*I, 
   G[3, 66] -> 7.082822680966437772587281496372839622210565185637409074473599\
00311550413196333`63.897378649118195 + 10.52528232068102822554024550870947858\
90869487900334815304725094463286087187945`64.06940603356834*I, 
   G[3, 67] -> -1.16535658574452208526283853437632233801002449855270077502428\
465613677650268832`61.56199212140939 - 9.505327439193086769154362503611848100\
36036669115456300127034860263698939791643`62.54120726041212*I, 
   G[3, 68] -> -11.6152157284465770431481815789875915997455123770403785756250\
0112326934418089627`62.72570906713115 - 2.32957113738634148390849626423596561\
645967839696294494031897492340463924654677`62.03363509793013*I, 
   G[3, 69] -> -13.1629837262479329741535965153164406604330803687875171068953\
4355299079780164045`62.87956138049137 + 13.5328771764309846381537981870625732\
4690693543367302655767161379613765409604641`62.9093569389726*I, 
   G[3, 70] -> -10.6867562280741708561482768346020038199404036351916338041001\
3557555891231000363`62.85428629867667 + 2.77440596225844352543042380643995904\
710373141790758852766982564200287341960861`62.30986099964105*I, 
   G[3, 71] -> -15.7159976649549818613215480934856757392957597715916142455079\
2834198204811638411`63.07798420137711 - 5.64595861402751217649143760190458703\
520865145127611195761208047806458318690758`62.65599319983206*I, 
   G[3, 72] -> 78.25109054989207278669143549253484087098549692435210538754319\
155835548330387182`64.14562058422261 + 11.81450085333123321492217997414330779\
948731888193300070095440424515548972563863`63.32454556339908*I, 
   G[3, 73] -> 2.502796504174287676393297780948334065039204957776317028054710\
64252585061875587`61.999731248174726 + 3.721133569504187951026880223148276476\
33622248278875338348613047273752681938246`62.24935981666224*I, 
   G[3, 74] -> -4.55713297105388645758581369897756418449233298655005941839357\
158733303676224126`63.05441110065092 - 56.67560794784350430118525627753687847\
776816022934501284238274911511610824699582`64.14911558716369*I, 
   G[3, 75] -> -18.9262746118924428386771153796023037902876885445008995650863\
5232289363456972417`62.67243652799192 - 17.1260126011029136985799321264211338\
6868976807394710456189847112405329909806273`62.69678737171036*I, 
   G[3, 76] -> 28.80185513890542910409809837153980919148871052177029262988499\
850543299894687814`64.14924929332474 + 2.202128344304068705841802232337363770\
95388248011820088163507785023637431823921`63.032671458481616*I, 
   G[3, 77] -> 15.85590648720992053011720941362768160821958513680017261790460\
144412628171904119`64.01409156369452 + 14.82619255048186786339891225277743033\
005192613002995537393470575392760610735326`63.98493012395262*I, 
   G[3, 78] -> -14.0312005339627635622185466867557646850162850961790279452753\
0503106565822463231`61.94640281614637 - 22.1035567283561567699892538046331027\
1266393804901033006925167072821653170586828`62.16212335784622*I, 
   G[3, 79] -> 91.24028865223079714111737887759302761413911685227650423053029\
992040847748728839`62.60073949814477 - 62.87902872431179995949700740174054728\
810208330161226489902334487977580185773242`62.467698337917845*I, 
   G[3, 80] -> -127.959735057870475543656318423164036008708064502849065481682\
11500647458771161927`62.728279195223934 + 8.316354886357338284668468661271676\
33943985661403680738980491260884524172991488`61.565920153582695*I, 
   G[3, 81] -> -11.9898198841307567937099621321829533521170669065454724621148\
0333913523878470407`63.73542496833956 + 28.7846420421399978959875895396939864\
2798067768390672859738730022627081709283432`64.11577314239557*I, 
   G[3, 82] -> 30.09943091167229911844521828525567752026383836236606338327188\
403126102139772866`63.92217191435176 - 41.07341679681912352359608518232866440\
905376937183390603220445877820775512276549`64.05717446211214*I, 
   G[3, 83] -> -18.2170942189765285898908004300681804330118302937994880761501\
1821690954767581872`63.5531837104094 - 2.886036255771364669761700496659104264\
54028244472610722655637990177010539890419`62.78038862941745*I, 
   G[3, 84] -> -7.40556967614422916599817009012906063185656405980280824961009\
074908564196772706`63.83276477048714, 
   G[3, 85] -> -139.613118778160860425850036357569015012156358446923541209676\
31702382600990851872`63.586163929742604 - 16.06516012684131396755743689777404\
970932734087902920567162435642954528131384896`62.62296684394956*I, 
   G[3, 86] -> -5.12868534597890806203474990705177967167328935252991080322288\
399669130303104745`62.233902557395844 + 3.06636366217720901422741744790057431\
007403710034034989567029210345317274968238`62.11346966803053*I, 
   G[3, 87] -> -3.36487347694826097751449608704487433221456804460715366987415\
735122405590540377`61.80762587635614 + 0.769393406102924611764862880684054785\
16737400713149819093670076033861311087702`61.238808070461964*I, 
   G[3, 88] -> 2.286914718590409471027972434888055218531935472830404322707446\
8368877700735896`61.510428379020134 - 9.9687486305451307574736589523238484125\
2016406364054875199965468595322852533971`62.18520356638222*I, 
   G[3, 89] -> -7.05328312157470149556921424081508246194270995337925394506009\
753909236250673479`63.74780938496002 - 16.37316233032363280008259707457490517\
537278719693550075871797269763220400112583`64.11355063563364*I, 
   G[3, 90] -> -4.72225406960081806420715257644432901588745275957341628000642\
341730834414495278`62.321701088839816 + 8.89225473187595416920756248252551510\
408047137832771355178051748798722433909629`62.62607594144601*I, 
   G[3, 91] -> -36.5168920676914016536585901382145288569109382409900464032172\
4005726676395849126`62.17123343513321 - 18.5944219185924923537932805803962261\
1755210216148824744611399962603687962611889`61.9107079554*I, 
   G[3, 92] -> -10.6450366091282068041678002799945995637091272992906164380413\
9660906623901638434`63.15842378843237 - 9.38663700438909596946310978968586499\
721502412010557987945463944001532674986866`63.13717185576786*I, 
   G[3, 93] -> -163.097413861542184599983130429917193377265376795472193998552\
48565775919414235195`63.56364868299863 + 51.840035028002642561052812576986806\
67630817172422344725270112269786354682726811`63.05225587744885*I, 
   G[3, 94] -> -8.33582604089799977309945815095193171956265195245306157538665\
293275553541820747`62.643633771068046 + 0.80402949166752433735859146987212185\
048576170386258949493396864954699527926142`61.70994761408384*I, 
   G[3, 95] -> -5.96221535104412954499442408629128362323280409958655175367493\
730720767650319917`62.46404407788185 + 1.246528278603122060556647176844098120\
36852957987278789337563689156538496568931`61.810855269445845*I, 
   G[2, 1] -> 9.8696044010893586188344909998761511353136994072407906264133493\
7622004482241919`64., G[2, 2] -> -7.40901423406640838310471233133544368288867\
954624209206687262280266326996555025`63.89608121404768 + 
     11.057838413003560422814428987147606253632371335441061127559416243037868\
64458725`64.06999102425644*I, G[2, 3] -> 
    -1.1622077626501898506363011346644648425515301378043577307291569956468091\
2665118`62.96953725429692 + 17.5920250792255180601099683315301976984316924836\
0537542075731194432674235143538`64.14956931791701*I, 
   G[2, 4] -> -4.262258413940937632138762947909314682807631345793072815797789\
24576866602697249`63.841323106160246 - 7.568610457004414024357453018061879209\
11026172074617484483039099768744257727625`64.0906994828444*I, 
   G[2, 5] -> 1.0887228174926425967066419814784973262035152497709955653902844\
0111565345408484`62.85994980502025 - 21.2281475920942644548369496993557458209\
1982865306466003319103930612253462505674`64.14994457851476*I, 
   G[2, 6] -> -7.893364707356771134699607895168850925819190802118279264195195\
91005154510759709`64.05224522623877 - 5.9714488142955907920309261848163329855\
5192224706928724195134560693265839300546`63.93106277069568*I, 
   G[2, 7] -> -3.746185342499678006482294917309869676817090798920652441914463\
2621132833551748`63.974141379603 - 4.1932644211978789457999752011897405272602\
332151802837270068629451727583333432`64.0231043685649*I, 
   G[2, 8] -> -3.863986079870556705372684256791917393623332767605271511136011\
34962660343900403`63.35047787258437 + 6.1132570288179918185007812993014954567\
970940129489713020118463238831713844536`63.6626185236932*I, 
   G[2, 9] -> -0.139508570962346562149281150508820070780068749299532191952994\
52763063708364848`62.80447736751908, G[2, 10] -> -0.2189925530178222293143180\
2139832963780024327764375501389846919439340234178941`63.033058267814496, 
   G[2, 11] -> -5.74331570036746837869064288828125498747095631051772893594526\
106240507278572973`63.588903474712936 + 0.52481588512997025807052303463963889\
491182770832907630788479605522554544204579`62.85310856246759*I, 
   G[2, 12] -> -0.06524653949321607590933733939524601260997789554520909329207\
491020960830433209`62.44591586350436, G[2, 13] -> -0.795601039284322846541008\
4811626310930082332341587477367158478044319154235675`63.95809257782389, 
   G[2, 14] -> -1.53454449345066091533921781177015171444167927010691648149348\
180464878204244654`62.784783944511176 + 9.97938344151984251914262590442696550\
212785841672487348251024507323803999770585`63.68998946478738*I, 
   G[2, 15] -> 1.067742037724059572505573198138001769960939927545481124152372\
55527263822126382`63.17902934278402, G[2, 16] -> -1.6430181521549383256724031\
2284118892030067784445447415034757537366722806400166`63.34630395565538, 
   G[2, 17] -> 0.657108700682501771004643212245907381115432250369587237423558\
36998405704249115`62.75167514593008 - 0.4147341174786480392080240213073844001\
7857437376527266394588079814535780050625`62.73340045466866*I, 
   G[2, 18] -> -5.54121451805805710680861677678528330468053185784061050642685\
72276562633825584`63.96952609417121 + 6.3211736212768514158107685344797203777\
7544838850714653603780256477304627469747`64.0267188498569*I, 
   G[2, 19] -> 1.867125742213118399220110513599696691495026917289608630196505\
35850869859085374`64., G[2, 20] -> 2.7476565861393475322936390432735133288598\
8641039977932874223547505602513736233`62.869267850266716 + 
     0.7334139814880784374632156766056066461313794071482880194851587437764469\
5949828`62.44261234812305*I, G[2, 21] -> 
    -0.6881260343780630466829689692883242158886950219108357489681261654915859\
5815593`62.204508920598386 - 
     6.0079318312331374289892631752271375973086634766461762`38.24570125846722\
*^-25*I, G[2, 22] -> -6.50019333319200039103547477148972864952301392621097928\
990519530303680014775015`63.602594417222086 + 1.25304213294271693870483351775\
118036864373585197689945863332450307852936383026`63.16325333551737*I, 
   G[2, 23] -> -6.07806447061540201115826327197035664766904175869342492987936\
406357297484992689`63.48746305449887 - 3.146840375162889375808877814754744367\
93004701422034489462550636858096471887557`63.36331748444008*I, 
   G[2, 24] -> -19.1518339425401830498737213105679364118671613768245148614757\
2079572895400772532`63.56617381781114 + 13.2761458278959241531426086678822687\
0341784344255609521979328475821743365299878`63.51435826349987*I, 
   G[2, 25] -> -8.64531489832771891487455262261178795732629968615345825277950\
35807562048312911`63.25962569664218 + 2.3051378170470086782522959964960012294\
8851798645675579755885385947923881900317`62.83125477540468*I, 
   G[2, 26] -> 1.697595379448060004211828182869938915764016139633919449911835\
6330143820654431`62.43403113556396 + 2.28093727396135397253718075743443693717\
033317410233036737716283207051432466868`62.63964998592015*I, 
   G[2, 27] -> -0.07180745618760307199490944234817817642189055547503224034413\
733191590671820159`61.24345248553021 + 
     6.0079318312331374289892631752271375973086634766461762`38.24570125846722\
*^-25*I, G[2, 28] -> -4.20852200579332934457166818015359949148337869606955342\
502178086587868470202156`63.34142171808258 + 6.841483276630738499135091782413\
03693052900215659679445276037477173615530623806`63.66996856345192*I, 
   G[2, 29] -> -6.27772749021210382914562275126715197105869749586462349944753\
831705219205273413`63.40409786072822 + 2.441600768525132184621380449907112193\
95521929039955009950154390007666122353223`63.08622019252812*I, 
   G[1, 1] -> -1.945910149055313305105352552230473956114501805940613137811760\
60616848489118351`63.871973312480094 - 3.141592653589793238462643383279502884\
19716939937510582097494459230781640628621`64.08000040200159*I, 
   G[1, 2] -> -0.167054084663166191991543863600189304983574293936901939965329\
30411093120485537`62.87560909011029 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.14990186370434*I, 
   G[1, 3] -> 1.1687244863198226464092266568941312602259090269721008738292422\
5520401518520892`64., G[1, 4] -> -0.23180161405732433637651920055171548705213\
259773255897018164398280596487769833`64., 
   G[1, 5] -> -1.098612288668109691395245236922525704647490557499644757657957\
29800591899677828`64., G[1, 6] -> -1.2306262583992730181506989853422925917293\
2992693203241225381087103849515189334`64.}, 
  {Fr[1, 1] -> -1.94591014905531330510535255223047395611450180594061313781176\
060616848489118351`63.871973312480094 - 3.14159265358979323846264338327950288\
419716939937510582097494459230781640628621`64.08000040200159*I, 
   Fr[1, 2] -> -0.16705408466316619199154386360018930498357429393690193996532\
930411093120485537`62.87560909011029 - 3.141592653589793238462643383279502884\
19716939937510582097494459230781640628621`64.14990186370434*I, 
   Fr[1, 3] -> 1.168724486319822646409226656894131260225909026972100873829242\
25520401518520892`64., Fr[1, 4] -> -0.231801614057324336376519200551715487052\
13259773255897018164398280596487769833`64., 
   Fr[1, 5] -> -1.09861228866810969139524523692252570464749055749964475765795\
729800591899677828`64., Fr[1, 6] -> -1.23062625839927301815069898534229259172\
932992693203241225381087103849515189334`64., Fr[2, 1] -> 9.869604401089358618\
83449099987615113531369940724079062641334937622004482241919`64., 
   Fr[2, 2] -> -7.40901423406640838310471233133544368288867954624209206687262\
280266326996555025`63.89608121404768 + 11.05783841300356042281442898714760625\
363237133544106112755941624303786864458725`64.06999102425644*I, 
   Fr[2, 3] -> -1.16220776265018985063630113466446484255153013780435773072915\
699564680912665118`62.96953725429692 + 17.59202507922551806010996833153019769\
843169248360537542075731194432674235143538`64.14956931791701*I, 
   Fr[2, 4] -> -4.26225841394093763213876294790931468280763134579307281579778\
924576866602697249`63.841323106160246 - 7.56861045700441402435745301806187920\
911026172074617484483039099768744257727625`64.0906994828444*I, 
   Fr[2, 5] -> 1.088722817492642596706641981478497326203515249770995565390284\
40111565345408484`62.85994980502025 - 21.228147592094264454836949699355745820\
91982865306466003319103930612253462505674`64.14994457851476*I, 
   Fr[2, 6] -> -7.89336470735677113469960789516885092581919080211827926419519\
591005154510759709`64.05224522623877 - 5.971448814295590792030926184816332985\
55192224706928724195134560693265839300546`63.93106277069568*I, 
   Fr[2, 7] -> -3.74618534249967800648229491730986967681709079892065244191446\
32621132833551748`63.974141379603 - 4.193264421197878945799975201189740527260\
2332151802837270068629451727583333432`64.0231043685649*I, 
   Fr[3, 1] -> -2.35465357969742661175832702970997062352584152438962057152996\
825927465954333563`63.95735038524572 - 2.819739186366451183364712907267523089\
02379923972776461631180142688948939416353`64.0356323029847*I, 
   Fr[3, 2] -> 0.233742591960449183459337629513324779851596252629828428015600\
13887626651393321`62.941928294191236 + 3.771308011849829203891935571850183426\
49641984600350857625813577900932859856329`64.14968244232494*I, 
   Fr[3, 3] -> -6.05886550446195123042591106228054972704828659547588049870982\
223243128643227404`63.67753234621465 - 16.95410180480227451127526534883527112\
761759246948685669101961532082090553636851`64.12441582079055*I, 
   Fr[3, 5] -> 1.202056903159594285399738161511449990764986292340498881792271\
55534183820558957`64., Fr[3, 6] -> 0.4071461096570627769617797568982315712835\
2187886859277609094135130584656122009`64.08081739588104 - 
     0.2504737211303481100459608039214952374612188287134811079003782689826436\
9010053`63.86982927434305*I, Fr[3, 7] -> 
    -18.496463832170471438959667040696073876645151506284674036196295447519918\
11047667`64.14995696690623 + 0.9382525619875651419419004632943417995405341131\
2710020151198939470987984621353`62.85518801828129*I, 
   Fr[3, 8] -> -21.7653032041930244905881088689155018958750821948359981029403\
7180537575899571268`64.03964274386674 + 17.7659635371402485715738540868957828\
7763212333503123543935537152654027762118906`63.95146678876724*I, 
   Fr[3, 9] -> 18.68955614673588916600202696701260956114283128564481467816103\
803115347697873736`64.13560211399614 + 4.983124764239815681134050074011817389\
28508503637763315012787527528255745147695`63.56150488732841*I, 
   Fr[4, 1] -> 1.753265651628461316196702138860126263834449141636899582763325\
64067877920970796`64.12429930415712 - 0.6280452681272863166512762694298301513\
6496858072621773032293319866009520883717`63.67844252742655*I, 
   Fr[4, 2] -> -17.5849546462480725609704497608702978733635695078894765536446\
1570976525677242726`63.92243129281876 - 23.9742484129592744372181187712122935\
8761656120380797098697356904088086101260288`64.05703504128941*I, 
   Fr[4, 3] -> -44.8600304947390209766681131958387522474212711841853435135637\
1022770678091876243`64.137252408832 - 11.258009403926630265254137025142456281\
29185616517092545761339754282058891228296`63.53685445145712*I, 
   Fr[4, 4] -> 2.341862942364671733629336927767917043397171509337870102279877\
6338805561917721`63.33490713236043 + 15.1367580034201377181316680590766361076\
7680742744788784696309163585782873211381`64.14537852575141*I, 
   Fr[4, 6] -> 14.76793350078752892563036575371975956766921983607900744704924\
887638489096023482`63.81792401465456 + 28.12020833779271369395231091109250470\
668586784331799888459322883425360362343065`64.097622820546*I, 
   Fr[4, 7] -> 0.663586338418289564916697864474820884607999935822645887536234\
52613044738243622`62.45921056236309 - 32.592064666013039720382720978637063929\
35293064036100844198824908981028284112547`64.15042499929697*I, 
   Fr[4, 8] -> -10.8225086146093345004906805034664267860191666374506125327358\
3914740359525926402`63.82741739563905 - 20.0373522537557320935689747007558014\
6821647492434061212407434401808557359745988`64.09492978854534*I, 
   Fr[4, 9] -> -0.38525882378901606095874699952689160142519965053426318218056\
64052033272932475`64., Fr[4, 10] -> -3.85145763404909135476809428730226768807\
883407876352191432751750848317626055177`64., 
   Fr[4, 173] -> -6.696352589398526649832893568044742696361546128916758260098\
61336254382143154327`64., Fr[4, 174] -> 4.38924475105148739006926564076996226\
766132713948907545865118614176725729731655`63.750872660892746 - 
     10.104027598094718026556182625402166773921851276628598821531746603512164\
73424162`64.11297738622183*I, Fr[4, 175] -> -7.158209420855650318415868680006\
58517316517356366618460922550885440260271938733`64.}}, 
 {{x12 -> 1, x23 -> -3/31, x34 -> 17/1249, x45 -> 321231/387190, 
   x15 -> -27491/38719, x5 -> 53732003/483600310}, 
  {G[4, 1] -> -398.1230618785309649514582278410940451808989640221875974631566\
0429084424994593327`63.33389654197189 - 75.5998890435096348421703796148418618\
2216305997132813898862262302877691288050157`62.612400364592666*I, 
   G[4, 2] -> 0.1532877736095889114632332077650574744496133582434708631044379\
6673010618702091`63.18056093769407 - 0.28599673381307533534328230450195371053\
674271183099703820343065551613793592317`63.45141449458878*I, 
   G[4, 3] -> -122.2653782753125170702005826333035274498765517818956495462650\
5395046840048629033`62.046115546590464 + 54.157744099226468266223447702529195\
3961754581185005660858362020018086546691025`61.69685454579314*I, 
   G[4, 4] -> 86.108815661170242910219120847685550369428365046372209997733673\
47032928865412977`61.575928851182844 - 72.49938608662977632881704193680226022\
855607417164046317628082687213083015199155`61.50689003423563*I, 
   G[4, 5] -> 0.3348486525561503081835979772123079486542635427411337175906397\
2643724533882673`62.80409284109649 + 0.16704285487786213248441149737173376722\
313275873929935202527644601354126876796`62.502072189216975*I, 
   G[4, 6] -> -0.433087198852660249992369839037526955953200408466793470397801\
11951461613461828`63.20761553149801 + 0.0027390505148587909272270343329603244\
2390877433627824770818595676938670526609`61.00864022620162*I, 
   G[4, 7] -> -51.82942472376356599828148947206747088873119756999445890177408\
873585492066572171`61.19344707654719 - 625.1614114971098607092311975244103892\
1497175237006581144507104369394445199341167`62.28320601145285*I, 
   G[4, 8] -> 4.0024461574724210420631084997963678993449618898650581165835291\
3878404611279279`60.70617168182828 - 32.0014784946477437872169597689338487666\
1792558909791929867120473985466579705462`61.649116603066794*I, 
   G[4, 9] -> 12.208137528359889136633267174471605085732662900605440533925418\
43324170976217908`61.20224210864338 - 128.44013006614685131286828746662060113\
050709241882497247243369005770180644059594`62.26556031901403*I, 
   G[4, 10] -> 6.676486990268777785830315792490259634937557499653120114043802\
50625545664366175`61.606082040034636 + 55.90487583719631199886137209237934283\
14598911062798286012761373534560892379901`62.53792146411228*I, 
   G[4, 11] -> -35.9088698070540709531040966108072124760251888921556513235865\
5843330942614869077`61.65425256337846 + 97.2723006520573588497959333574819130\
3577310724876984775147274777927360978002744`62.096668186449776*I, 
   G[4, 12] -> -0.55404566408515835906771032960812784768190740589688268550894\
613141683164128961`61.856177057262805 - 109.113353187727646571819108359949597\
85841879268926283745471549913859903706504125`64.15050939917278*I, 
   G[4, 13] -> 0.197383216811350320167339018586368356391707131837317828504105\
88461698186360939`63.218824934821725 + 0.075515370409980176705898380388950006\
73587384570209516819234166604765564379697`62.80155006929559*I, 
   G[4, 14] -> -0.47073356997883793144101822123071626041545269649863543314667\
905178386807251884`63.23737479589505 + 0.046418188729637315392129752997839778\
9483968477821818238086219584940629443087`62.23128781510339*I, 
   G[4, 15] -> 300.3434871556632095904498230372289626276347527076293918578206\
5021300422076081587`62.07669412063289 + 711.376468422899242564422692765437295\
11194067225723292120557239933132391894050648`62.50378427852032*I, 
   G[4, 16] -> 41.79361008748021144940869544196582249034783708934269427752859\
612405989701794438`61.13530506234631 - 87.74685898269653811757190577055119789\
904275669074461089284848923040184082975504`61.53247400377927*I, 
   G[4, 17] -> -185.848107425027813792950876682123842963353920643079219548011\
64068978384171770247`62.38272805231312 + 335.12024906530284430873282583015755\
199888365082085806155352078669406773630307533`62.67670381549601*I, 
   G[4, 18] -> -136.197935106764371135055391160703842579380005062666510895072\
90111741022161026886`62.304599858066446 + 114.9385222085510736709500269635700\
6612906919049547418249395119341399660776406781`62.29368436197154*I, 
   G[4, 19] -> 356.8267576393429049391170138871660433381321123813819331534640\
4890633884036947728`62.04351015719256 + 11.5654684156418079285612355497519108\
0252163754380216727040336707008383898043303`60.57304289901636*I, 
   G[3, 1] -> -12.36142084855806545322979416163605691007532285387723454681975\
31074590318001588`64.15017325141119 + 0.4905848332250066037409497842550779026\
0666638620495769411982605383298440897063`62.74881897659707*I, 
   G[3, 2] -> -6.498492985300133666553507404995831593761835351500946974077075\
05786527642913013`63.80286087273094 - 12.928603947614252397469347901495026957\
46296600005549806065784499963621440522863`64.10159984981378*I, 
   G[3, 3] -> -7.943837840680501588536156751794853216155894202671761088662844\
56831013254376486`63.587651939769586 - 27.92519305427028577612203404153639858\
386887452997180036573828601292716641210235`64.13361775373215*I, 
   G[3, 4] -> -5.933143450360605034400390642579311355048793477653849839878633\
64464376229354052`63.07606166511861 - 70.176471298458106011214423604681118073\
38629173874829223678422210644586678136357`64.1489683430561*I, 
   G[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., G[3, 6] -> 0.058366945189323566823531242911306809056931\
93855150455761499673128367187510435`63.95651973875491 - 
     0.0701224183043842958933077985835047509046602117456553256046261331048490\
565113`64.03620966011334*I, G[3, 7] -> 21.79253810437687961658776248067361136\
661649703417297127931527725370985023796764`63.41256882781444 + 
     117.18476040467505238528102638972924248187859948559938099905456511424729\
346546905`64.1431321501945*I, G[3, 8] -> 
    -18.673944431503567054963637723864104177418810309731985641707724767906214\
83435936`63.619557644127156 + 60.60340175721040960404207428962919007924789212\
608903494323121809756210766369265`64.13081858442703*I, 
   G[3, 9] -> 13.076507309808357561288244838736747872518337324332276059127338\
98434349225202892`63.47769901706564 - 60.156445248251775194688425057324460684\
8065836523009203889487435796421225324526`64.14048942125879*I, 
   G[3, 10] -> -13.6869392053030606190810344305786924926824614345701644895780\
66196650478138322`63.50295840405739 - 0.1679098654059663199390954982756674086\
6688824250663839151865628903345530649486`61.60425548517437*I, 
   G[3, 11] -> -3.31308933878114253551165246991815619576392904640772496251036\
567947647210761624`63.58156783450355, G[3, 12] -> -2.602721863674142254370221\
73130111306577983471755693060054980827532653772095346`63.30098770669766, 
   G[3, 13] -> -14.3207333275632187685090067764896194924579566183462201736862\
7657255363274097143`63.12492786061216 + 21.2503923331350728327210912033461236\
1850742447388687342358169237283808766415192`63.31885760252043*I, 
   G[3, 14] -> -2.75529707085509479183141798704428957595539914097287744695264\
293757678643146663`63.35345466702825, G[3, 15] -> -3.079776595539826809673742\
95291129102481436456259571110314518812621517381966939`63.95854676312563, 
   G[3, 16] -> -16.8290234252847830706938945337158350387053181038898440574213\
1457902943104871618`63.71951672594792 - 
     42.165823040241393378508934673285011099068357676115221935491617971477803\
96502`64.11841839279786*I, G[3, 17] -> -20.2085594782429768602764513971087502\
4469201716985155851693557673479213430852204`63.240950613549664 + 
     20.745038540670741492349742345982860846073864940846269073432431668929732\
87343276`63.28123750107124*I, G[3, 18] -> 2.924568061162450052776206431355898\
84197341369046073428231803420327734778365476`62.678955689255865, 
   G[3, 19] -> -1.19245733721296024822995563741642290799640457156886392822084\
187161919810400243`62.41125712341352, G[3, 20] -> 2.1917320927682826872187652\
840657785763645997792056677450025932384661142224478`62.52097940350687, 
   G[3, 21] -> -8.53966166650933861276515623474617940632117810245375431363464\
657345226299368947`62.86950172288925 - 41.71092746416687400591479404252460614\
172682993267029612828325959678633209258031`63.754667696441764*I, 
   G[3, 22] -> 46.32519786846484491235942517971673420437162933636023293775255\
846033888201647041`63.464227550369955 - 4.49607331842610474948967051808089623\
236999512428763104961613119450057792693157`62.45572858246578*I, 
   G[3, 23] -> 1.761122084167939481491272544674474398755274218785373892503106\
63659103634231186`62.64844313445897, G[3, 24] -> 5.48293753744002071658191683\
24381109120046448789986748616431694857757274539413`63.35878343641949, 
   G[3, 25] -> 6.947535309089101123601657715100903210801990670640125836405616\
84704301171410473`63.9599902517833, G[3, 26] -> 45.40661290661220613306975150\
189658909184296391495800943344884119795907754439558`63.04268047498154 - 
     90.169282112590261360130417324568060341067245989861678310017525841986749\
80951868`63.35675439152758*I, G[3, 27] -> 6.785386305987225872243989452303552\
18431981153186346783022163672011225281498918`63.29481307375336 + 
     48.196397862252925659087881470364488770019558067550052269623312356909457\
65000219`64.14625307660846*I, G[3, 28] -> 
    -8.3907448049392703325349424264478869184687328632713810284095698354366871\
7386534`64.12840120945451 - 2.74729723898564558631232448580380028522823488034\
768684137811387929306835299475`63.64350634642951*I, 
   G[3, 29] -> 16.99565922973236997613603924985734125710304851162845885986054\
09912074295411201`63.720841889664435 + 42.43289667769748819422915617256628119\
897515814151346405040158255156910566953615`64.11820655480108*I, 
   G[3, 30] -> -26.7933957434480427787117951947832544439939637919697974737477\
7300957886470994843`63.80988912758771 + 52.2307414015751952707381013578767296\
6365842844102735458337265411024792133221972`64.09978755942004*I, 
   G[3, 31] -> -9.22503987329559630472943395987612354151855670818898129024421\
717193552796954814`62.42326109868354 - 6.802310082138878135112897942463584696\
72684349705750760319146993292674358331638`62.40383946023375*I, 
   G[3, 32] -> -21.0202826001541259930535729485388792242446339319266527982983\
3026435094981751825`64.13069652787166 - 6.49802008843791646525244887163767456\
831903140839779624714058663217068239825376`63.62083902703304*I, 
   G[3, 33] -> -4.32801836869052729054384824306598503803402964563550582966218\
045839344687556584`64.15051499783198 + 
     3.38759647283171483563400537817483199`22.04411757453252*^-42*I, 
   G[3, 34] -> -4.12743285501093864002176697467553098514206924864269658610412\
310415501892446179`64.15051499783198 - 
     2.65714156626222500249641874320812266`21.9592496741497*^-42*I, 
   G[3, 35] -> 2.779107968948165404489040382656818846172137890613370848684265\
38088138284406813`64.01133320073058 + 2.6339940821291874223337581031786677555\
8059225702404561016273102746822845225134`63.98804257607536*I, 
   G[3, 36] -> -8.83466730965956818613916093689590052628841056058320951739803\
791038993912137134`64., G[3, 37] -> -2.56349873826397278789422480182412560593\
624647823202039787088392579830941776066`63.0071893433718 - 
     35.565880724517703410789810402928125910481985613908832679226586558636641\
31117334`64.14938980303405*I, G[3, 38] -> 1.658630907932660472420712622745033\
65341446090082349873826820836440906833552091`63.85374509063805 - 
     2.8353814014090437678088312220668656833954765637791779526888941676983197\
0371005`64.08660682290285*I, G[3, 39] -> 
    -18.238305870175425516741107320197453508877086663301036515239457673224667\
36705239`64.06193957074494 - 12.943598339019930594088893810508848936974567329\
52309723022837815555945593758402`63.913010103475415*I, 
   G[3, 40] -> -22.9576959376647911509858670349157364660559374717662764790346\
5426875790173387369`64.14556988846572 - 3.48430640449553072322469136645386421\
823345960613174869757093967757452226695018`63.3267579280735*I, 
   G[3, 41] -> 18.33686766968813354011516654711127013097277950205344902229748\
715279328586804156`64.1389748036682 - 4.2840072937238289491912196788106631433\
4933486645815583350326015743564768340052`63.50749985437864*I, 
   G[3, 42] -> -15.4052806769835475242716955111303543923962927119781211394081\
8314196453303164312`63.73512476512473 - 37.0143422378722375523242293241441703\
4862783411744679949846997284650759315347682`64.11582518592931*I, 
   G[3, 43] -> 11.20869498278444539416124932828312970612889877083658460681948\
20277216521172653`63.92027967210353 + 15.397820724893431552186622499925194864\
95942814056170663667470799900122328442424`64.05818387992026*I, 
   G[3, 44] -> -43.2828826091481514252483064456242231491974251712545745339682\
3978453664285876354`63.72672899729137 + 106.373699261789213221893096462962800\
59360161428106118451791063989442613021975698`64.11724708309622*I, 
   G[3, 45] -> -21.5702391217800632561226885825826934868271620014047538206434\
1208218751084930631`63.290781330874815 + 154.66992173286856666309714078037492\
864001313622159565788410612073832528288450895`64.14633223704018*I, 
   G[3, 46] -> 80.99809916955143348049656562545716209490857021809302164173718\
88583675308463735`63.6601066584859 - 237.089352280798804449242385110282513080\
50591076682938095772653156452562904431688`64.12654388151823*I, 
   G[3, 47] -> -4.87337916690322846721922523116049669831255178126154044447726\
741497023282594509`61.53429051782411 - 3.335078307831469651527256288801797352\
03777699978957805068760582695572229048819`61.38829551097834*I, 
   G[3, 48] -> 50.85718469506319487557438957174245621042885895897957670187849\
162036268818669135`64.05010606644751 - 38.99392092637971715825277769926405077\
903054510917999333231135502688561086595135`63.93475065788399*I, 
   G[3, 49] -> -10.3161712020085512469494298002171264713607741187084337555470\
9766816624021035619`63.934972648856885 - 13.443778494872846279939821027531002\
26180917581293685521832975276735113184423459`64.04997545624256*I, 
   G[3, 50] -> 21.16672570892643491507888558254265747534792821477450860393836\
664794525358815248`62.32941639968463 + 5.900132401824354243066807014791832867\
24032208878132605960240583225875271509375`61.85091969181814*I, 
   G[3, 51] -> -20.8499502398125356597534071972052370517833302921390818365917\
6663366300230445747`62.274173223219556 - 3.7147205228926119105146496291602006\
2599969341264154896468643015130889315593144`61.58865990131654*I, 
   G[3, 52] -> 16.09353185055402429725505767612564001373275042619996350114252\
477955611755346042`63.58994713964996 + 56.25163882837954331996676109741749190\
08202894195648561382801181907200879823001`64.13343095544438*I, 
   G[3, 53] -> 64.23646859937112582813433962996059028518919905328914404953986\
230432066012555495`63.810839659666996 - 124.875928930737480791646579271254260\
09349420713620953019696517985416406509264947`64.0995367339731*I, 
   G[3, 54] -> 46.21813730605329989038836506157614118994141367908284208353049\
406648890681386598`63.81251874456126 + 89.40955733787169851422548360991158869\
003003428747310758350839916420062454628106`64.099090250817*I, 
   G[3, 55] -> -119.506957086992375951744707410630711406708602165935380528566\
42576502312461971608`64.147638892879 + 13.79933110438724742886971408727605361\
35322467771329163105789800714140390094883`63.21010373977885*I, 
   G[3, 56] -> -53.9150681154006635441250054447892167100326968768150346778945\
5178174497993128913`63.76900047669667 + 118.056450292866589765324011456796563\
48696536521373920646668949804091709802513668`64.10938003923768*I, 
   G[3, 57] -> -19.4927081862937345283300117524946621407523879152795348895623\
0957186834862912212`63.17319263225275 + 23.4738175645574535662000407385121539\
0776539175272674049691783211975524026129377`63.28416273151873*I, 
   G[3, 58] -> -7.95098132220971701076766507297082155140332447622868507807934\
815345265068658402`62.600540599078045 + 48.0578492675638773980929044393035191\
4557167671733453624081155054531264344607228`63.41122193781069*I, 
   G[3, 59] -> -98.8340626056669849374881655123443761707375658630668934768728\
0491996797585339388`63.28433374547653 + 80.8157449738797942662222753134689099\
8009168086099613741808828817660158847863343`63.20175037871646*I, 
   G[3, 60] -> 229.5749524869597306504715642270548477255189088894050204613845\
3183896772155156082`63.79553505756692 - 466.446368690701460372688660029355259\
72224193088227405816924916917057802462504807`64.10341227087966*I, 
   G[3, 61] -> -25.7621843201160682144657599415285721507486145304700344693127\
4765569486363699587`64.1464182424135 + 3.555307277802142967267876203745217428\
41181390385349453019287211633176825103618`63.286312701126285*I, 
   G[3, 62] -> -4.28785069435483017565741132205819620086346227328197566973739\
915794326775729107`64.14584858408031 + 0.631962783852010535155187801701321987\
06266977351512356458889476343660623325224`63.31430043306786*I, 
   G[3, 63] -> -6.13389943297904648737537902593966465748110837053457033725719\
186999553883225199`64., G[3, 64] -> -17.9393882302629001518386027808287034121\
3925714517149325940830893897556127976694`62.31615853658366 + 
     41.384071637758589840445953567251573863584272623170607718997314872799118\
86517506`62.70736113808535*I, G[3, 65] -> 
    -25.052753098642966212356193635434799940631247045048703276366653979301767\
21663564`64.05988821201626 + 18.029914600531600374148134024438767235125106550\
83996531935689454371852095491898`63.917026423348*I, 
   G[3, 66] -> -3.78020210487182072431594495489685715265326498760367442117063\
192050293091854451`63.482209793693634 - 17.2020089130156824229533344283631467\
1522290959321500312309592007113488827057959`64.14027394245338*I, 
   G[3, 67] -> -7.67440404476470522500758609364598479836443941175504269636561\
463905550708879883`62.214101327235284 - 25.1214922336107015266716728922391813\
2168701973827733827663723802372374225679809`62.81809764679818*I, 
   G[3, 68] -> 20.57830819680433985853104180257672958644760170661804654225459\
112993356973261664`62.28665701503021 + 171.3634721119964921853055527471354582\
259743129776097430292930877460170349835478`63.22981891862888*I, 
   G[3, 69] -> -18.1822614203023891842805875116972758972477435921535989776206\
717723001924885784`62.505136761724835 + 117.150189495144753144803385498276436\
4814490911706717994808991928877683432499826`63.34317011721196*I, 
   G[3, 70] -> -13.2649701999154594745611013630186532534744183439702337420845\
3163596339450791555`62.34274394622876 + 53.7415074793474914904497020471350689\
6739947450603010932544728664264314288709407`62.999971098260886*I, 
   G[3, 71] -> 7.538484719840498429059124202267075739679439294356175205388295\
69880704148114693`62.053052293696794 + 63.77461756044294038160043580756070184\
59744191269000820427588550397986294954416`63.019243718497385*I, 
   G[3, 72] -> -68.3997365481129160745101620026726582142245384160466441523168\
1277075258198994896`63.31775306201637 - 460.335364138088413704789044284706177\
78601434383657120670099705176387929000816713`64.14577297283024*I, 
   G[3, 73] -> -2.11787783130989224255488901254703402489922465015784808753671\
012217125616737691`61.28714039792639 - 1.163112453338136758759833804894294496\
98224610016254737698965959580170295541072`61.07159891136914*I, 
   G[3, 74] -> 35.75578780553704133905111549236223513978278540849330147598327\
574730575027467427`64.01915412480346 + 32.59745238778933309413086723502490219\
52066365227951158419841440651610893365966`63.97899143319621*I, 
   G[3, 75] -> -2.87060184713520653596324313048351145393791393745082427710305\
260488811469590505`61.66594446445969 - 5.339586798929322933215164045801954442\
29592924891841082870750894028754909551916`61.9989600915418*I, 
   G[3, 76] -> 47.01063711783789668883481389349392413738428471561032862926488\
317615675427946647`64.14394577601027 - 8.238892459260805277142926538553571526\
0215138904195928477674663628229887747847`63.38761847307825*I, 
   G[3, 77] -> 65.12658754076096597875262270751108119596832968664865535682196\
01408267311566527`64.13182892098193 - 19.523166767670701097590654974874482642\
94036903927907685861934332834498213571403`63.60862086213955*I, 
   G[3, 78] -> -44.2848527033136043410054588984295046444090720321009159764559\
8422028780880159636`62.022497417130324 + 56.304716833171310478184957682766545\
76881605998211558349655857540394405717407053`62.148966257112036*I, 
   G[3, 79] -> 95.28600719541656095178541251722223597229622907489650405666142\
06339436043506312`62.14332988080581 - 213.94654811156537280207795067093948304\
463647355330478821355294694301077976548497`62.5255151190389*I, 
   G[3, 80] -> -89.9152563925163681933872450018609615248220766740982639238948\
9277355643198192237`62.10286647831919 + 323.663360577552886228313023289207614\
28007263014136575559437700603292390825151775`62.67604532704862*I, 
   G[3, 81] -> 5.666308490911005833907196179818145752359664097653569564359209\
97200685713730145`63.67654559112682 + 15.896303405540544172887674884788122880\
87588009374404096486053176861777490578765`64.12454151936116*I, 
   G[3, 82] -> -57.8681360268688536066640872374516440560250571625841034887569\
8085106180725552958`63.33619369679601 - 372.900901601916097733602750495675598\
18822555080926134617131721365415525502159516`64.14534763653839*I, 
   G[3, 83] -> -19.5900182824292929250080871519737638349179735774139387096620\
4307480567733499406`63.530319594392964 - 0.2034963206587758089294456378302514\
5277581537449651840007585891365261081253648`61.5752845428111*I, 
   G[3, 84] -> -6.81406824908250715841456302575881992458713500631975384802180\
283806473453578781`63.473686508873726, 
   G[3, 85] -> -148.176533575573912102355999165667827971590993670450844793517\
29913095932415237345`63.19177890847561 + 366.09137679471134985600295157178703\
712610015719744646213211210661308188744049343`63.5872428614224*I, 
   G[3, 86] -> -4.67434962451037918834199681154276863849145112690862326447115\
444207869335338174`62.02775243078548 + 2.921213632893134287908963098541162537\
55354859441750137066176227407562012206421`61.943905624517086*I, 
   G[3, 87] -> -18.2883012624428770054717659744396601482691418157132485618263\
2898183196791531116`62.379278112891086 + 2.6495799916924851877292667340459640\
3975239603568426633711813595328718088245681`61.63318790414307*I, 
   G[3, 88] -> 12.62606235576083988203531497612399548549782760075443113565565\
616186539950241958`62.08283207999918 + 23.05008456213746513635773453139703143\
716738450087890002028770663985493342554002`62.38465893279463*I, 
   G[3, 89] -> -17.6825620811683700692708783226425460125052844859014278856533\
5710848095500259473`63.71212134618778 - 45.1853195727699915441191143000827270\
701381373969284797261985606843083690844384`64.11957351285078*I, 
   G[3, 90] -> 57.45030922283408433713614927756762173596502240684203824114499\
991441825481872322`62.73177045424594 + 73.97328871500832467844902825119150039\
69940134721834746833039495768879621800834`62.86021907371805*I, 
   G[3, 91] -> -138.326786835502704355466985099069745106990870811333029121850\
02751555556515280093`62.349319102217684 + 14.42002787921059393850845973046903\
669812632418137445785154157333333405936243058`61.40195355420813*I, 
   G[3, 92] -> -21.2655015046031804233300938738686116837020074153611356774779\
3001559417977015774`63.34271057516686 + 14.7651431439944590667358062305140427\
4510858717876759054457181429481384494410561`63.210922533218486*I, 
   G[3, 93] -> -189.224650873086169180994503854926833047699415827229047221289\
10464369217071768423`63.41247703281622 + 210.35826560849867936583183490635996\
578529748496843923999442452762878927863768266`63.45279501128796*I, 
   G[3, 94] -> 0.078231983850374932086648564944820270950725872123878994375288\
66171460888117866`60.38769831401402 + 10.353299971047883712387322779574182964\
46544321998224898311787103400094193311377`62.55463273556801*I, 
   G[3, 95] -> -6.03615097760294242111108185404423211011388759059888237699766\
749406670823239359`62.22437115439883 + 1.004485906621797695977710443548313266\
75805519635168807978959556656596992390758`61.473255223156144*I, 
   G[2, 1] -> 9.8696044010893586188344909998761511353136994072407906264133493\
7622004482241919`64., G[2, 2] -> 30.65856859663297222362427211647175464899711\
367483995438045731080244726292019031`63.93712491568251 + 
     39.639213740217132972836606736159429984221915279944830107239128499382204\
34545586`64.04869807275244*I, G[2, 3] -> 12.387178193669591293319382489722310\
87755565522750179905059585722012120353957298`63.72814636927118 + 
     30.327564778628804299755872237146104629376091237030612770977733260250288\
18687208`64.1170115232008*I, G[2, 4] -> -8.5787879332625065719703968478267089\
1188959261409806094130295219507527846262681`64.02594446440212 - 
     7.5511165055764595474514314468935086684111126539505486919542309359753371\
18115`63.970529703171934*I, G[2, 5] -> -15.4894980526391306615647649280998420\
4232795966244525791200160979018931158987824`63.656786065338416 - 
     45.727708028817940301469009722454587168367083347734566254694296015266519\
71667205`64.12692815510088*I, G[2, 6] -> 
    -0.8134133857826817478253131460586356603262500913773153187501566704534007\
1448587`63.04251449265815 - 10.3988962003151815090038399968895394731293325271\
8842615157212605597444794582506`64.14919042083413*I, 
   G[2, 7] -> -3.947313611645244455371979029909463134070221724414927721181549\
6749829339338585`63.874255654257986 - 6.3265119278350669986926901888150939573\
4795811344002967366116361281356638414697`64.07911835324516*I, 
   G[2, 8] -> -3.343315503842961622885262058671755474920699581945421552673553\
78866732797987691`63.27241031313968 + 6.9028643850036594142413179109701612394\
4834543711652103343877251229645914619231`63.67847530977279*I, 
   G[2, 9] -> 0.7978731758791057229615403606184810167233245688013228142281752\
7228217269342683`63.2930712813394, G[2, 10] -> 1.9045209652896020686941109362\
6635783017358934981828447562313840765599188806599`63.482072166575804, 
   G[2, 11] -> 3.474341831224670060388238774351905784228088757061531967259717\
31203919897795491`63.02015386031109 + 13.499062871042465093669473165538828313\
36832153618767980719368134077802710028552`63.68318959420247*I, 
   G[2, 12] -> 1.710909518838328886493046343705154344378165936531292634381024\
87707249433887892`63.46316925408817, G[2, 13] -> -0.7638235811675931619232676\
3783844090766014116105917503725641645116621621756457`63.909978907760674, 
   G[2, 14] -> 3.313482723062801779487230462180431755517986708169201308555166\
07614608255232101`62.97880033862739 + 13.974416459311814310463598672407815911\
62606248681140437874922195560226767039662`63.703695170121414*I, 
   G[2, 15] -> 8.872230824351024852892475764333176610742611984034869611923237\
60705597113764896`63.592403878510055, G[2, 16] -> 6.5609089972587522959467595\
4411133476004701656253094927197336599637939852920784`63.56032755079787, 
   G[2, 17] -> 9.251356042175877932153104863369701950298406426027203720190960\
35061763823860863`63.44281462745203 + 0.2652446046005289703580664408678729883\
4207449866700289001403856375620458464352`62.25818776487654*I, 
   G[2, 18] -> -4.71481581527645450749880911401031117139235167831483564869464\
700886153630967956`63.87568819818732 + 7.522022779051624447799202752731128687\
66064435883305045248062952644046735453195`64.0785581108061*I, 
   G[2, 19] -> 2.820712973091102795822140402472344338658379253504612527225687\
55310339693553209`64.15051499783199 + 
     2.5329211198330817072168375518458386`21.103777767086363*^-43*I, 
   G[2, 20] -> 4.341458155727897635597685923166448314968170199933654979466509\
19381347480954321`62.68950785307889 + 0.2486279665032335299751945801901616845\
3109322749007081618374836503779142327212`61.64738039559964*I, 
   G[2, 21] -> 1.434009638959474340630793867972006335630657634228352219002107\
16882546725217793`62.36759675094042 + 
     2.15687026392900143774903827879692050517003125357977578`38.71975704617573\
*^-24*I, G[2, 22] -> 4.182080063576896505907655111318432987419940128571333398\
93398433752421063296458`63.054739521324045 + 14.57496962767709467901145015256\
566989923447906469300329742079201867083016668404`63.681276208290065*I, 
   G[2, 23] -> 12.00742039689957282890647299985199226407561200122525726970009\
916839981491149746`63.36560724598815 + 19.15452339358191646365848555413242066\
87574079843371193737008645814582652391953`63.67558664230216*I, 
   G[2, 24] -> -0.29724724253884632669982420122711623284129410747698734752452\
726354316800448856`61.512730748060285 + 40.8038545120922490158215821530179791\
0563333394660840168126490770614897249295566`63.69304252486389*I, 
   G[2, 25] -> -3.44135319936219746553117481311630334987362626564465375871697\
296980449733166549`62.66586399486978 + 10.94293130218761422202810247703800097\
216797584285562146919446898469956036219132`63.38355591591304*I, 
   G[2, 26] -> 1.033921060520237503636951355585503418475618899940264961447179\
83729137976641953`61.917949562135064 + 0.059654076792047111510462144132464533\
09043983296645129824901074977511860976887`60.76386081671343*I, 
   G[2, 27] -> 0.506487696417024051347149139202902823324562574828297507430056\
78139353243611151`61.96188796420354 - 
     2.15687026392900143774903827879692050517003125357977578`38.71975704617573\
*^-24*I, G[2, 28] -> -3.35464302436416797101406123733708877224691296820603738\
322121181150183318671409`63.21440249833175 + 7.978771141638288999583294897997\
00282531450296562184452366588319018926221259082`63.68505395555842*I, 
   G[2, 29] -> 1.410022899955800551005516302800589663280824948984853531160033\
23214365148549868`62.66132502460147 + 12.558324907543110784230330299563753594\
83743188526596059994595575297669728510208`63.7008463655224*I, 
   G[1, 1] -> -2.197249976732657018583941889709310617635170065441571189090055\
04820133691809767`63.90877255670228 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.06404296085104*I, 
   G[1, 2] -> -4.296885166069361595324348107598466975615599049697864112537148\
24549343026699065`64.05752379386098 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`63.92151991920325*I, 
   G[1, 3] -> -1.800188995246454083376605763738152470267313543704008672578909\
71629617331066863`64., G[1, 4] -> -0.3424717572487403122763319546052614151977\
2549804274304526750185566329165687555`64., 
   G[1, 5] -> -2.335374915817036554533919087619831505802055901931336912513600\
25379621807881921`64., G[1, 6] -> -2.2509449359157776184382447382312154403782\
4081760872226141412419990078784918394`64.}, 
  {Fr[1, 1] -> -2.19724997673265701858394188970931061763517006544157118909005\
504820133691809767`63.90877255670228 - 3.141592653589793238462643383279502884\
19716939937510582097494459230781640628621`64.06404296085104*I, 
   Fr[1, 2] -> -4.29688516606936159532434810759846697561559904969786411253714\
824549343026699065`64.05752379386098 - 3.141592653589793238462643383279502884\
19716939937510582097494459230781640628621`63.92151991920325*I, 
   Fr[1, 3] -> -1.80018899524645408337660576373815247026731354370400867257890\
971629617331066863`64., Fr[1, 4] -> -0.34247175724874031227633195460526141519\
772549804274304526750185566329165687555`64., 
   Fr[1, 5] -> -2.33537491581703655453391908761983150580205590193133691251360\
025379621807881921`64., Fr[1, 6] -> -2.25094493591577761843824473823121544037\
824081760872226141412419990078784918394`64., Fr[2, 1] -> 9.869604401089358618\
83449099987615113531369940724079062641334937622004482241919`64., 
   Fr[2, 2] -> 30.65856859663297222362427211647175464899711367483995438045731\
080244726292019031`63.93712491568251 + 39.63921374021713297283660673615942998\
422191527994483010723912849938220434545586`64.04869807275244*I, 
   Fr[2, 3] -> 12.38717819366959129331938248972231087755565522750179905059585\
722012120353957298`63.72814636927118 + 30.32756477862880429975587223714610462\
937609123703061277097773326025028818687208`64.1170115232008*I, 
   Fr[2, 4] -> -8.57878793326250657197039684782670891188959261409806094130295\
219507527846262681`64.02594446440212 - 
     7.5511165055764595474514314468935086684111126539505486919542309359753371\
18115`63.970529703171934*I, Fr[2, 5] -> -15.489498052639130661564764928099842\
04232795966244525791200160979018931158987824`63.656786065338416 - 
     45.727708028817940301469009722454587168367083347734566254694296015266519\
71667205`64.12692815510088*I, Fr[2, 6] -> 
    -0.8134133857826817478253131460586356603262500913773153187501566704534007\
1448587`63.04251449265815 - 10.3988962003151815090038399968895394731293325271\
8842615157212605597444794582506`64.14919042083413*I, 
   Fr[2, 7] -> -3.94731361164524445537197902990946313407022172441492772118154\
96749829339338585`63.874255654257986 - 6.326511927835066998692690188815093957\
34795811344002967366116361281356638414697`64.07911835324516*I, 
   Fr[3, 1] -> -12.3614208485580654532297941616360569100753228538772345468197\
531074590318001588`64.15017325141119 + 0.490584833225006603740949784255077902\
60666638620495769411982605383298440897063`62.74881897659707*I, 
   Fr[3, 2] -> -6.49849298530013366655350740499583159376183535150094697407707\
505786527642913013`63.80286087273094 - 12.92860394761425239746934790149502695\
746296600005549806065784499963621440522863`64.10159984981378*I, 
   Fr[3, 3] -> -7.94383784068050158853615675179485321615589420267176108866284\
456831013254376486`63.587651939769586 - 27.9251930542702857761220340415363985\
8386887452997180036573828601292716641210235`64.13361775373215*I, 
   Fr[3, 5] -> 1.202056903159594285399738161511449990764986292340498881792271\
55534183820558957`64., Fr[3, 6] -> 0.0583669451893235668235312429113068090569\
3193855150455761499673128367187510435`63.95651973875491 - 
     0.0701224183043842958933077985835047509046602117456553256046261331048490\
565113`64.03620966011334*I, Fr[3, 7] -> 21.7925381043768796165877624806736113\
6661649703417297127931527725370985023796764`63.41256882781444 + 
     117.18476040467505238528102638972924248187859948559938099905456511424729\
346546905`64.1431321501945*I, Fr[3, 8] -> 
    -18.673944431503567054963637723864104177418810309731985641707724767906214\
83435936`63.619557644127156 + 60.60340175721040960404207428962919007924789212\
608903494323121809756210766369265`64.13081858442703*I, 
   Fr[3, 9] -> 13.07650730980835756128824483873674787251833732433227605912733\
898434349225202892`63.47769901706564 - 60.15644524825177519468842505732446068\
48065836523009203889487435796421225324526`64.14048942125879*I, 
   Fr[4, 1] -> 0.432111368633039094552898334324437506599748368234650869464660\
44136501877379566`64.0374055130174 - 0.35724993217240228606496732660291127427\
129134358808628075024635430437214897761`63.95478197549393*I, 
   Fr[4, 2] -> -79.8021635651342854296642605087208417688783533177539176067025\
7929689085536171716`63.72138519861543 + 198.952195179907375037717355859964341\
10032924113544806691999151894722159711223471`64.1181192680687*I, 
   Fr[4, 3] -> -95.7058292497671213677963618459920779297352134047011075484547\
1032495107018733156`64.11269845028912 + 41.7431083215913976094757105680278587\
6626471078228284131742914346326462978997989`63.75234484455288*I, 
   Fr[4, 4] -> -5.24739708434310240380918776799850460284681743988322165648358\
500817109528716788`63.368748719816196 + 31.3108881518355168238458267138637598\
0716223308999309160483195236442768633019058`64.14450017697939*I, 
   Fr[4, 6] -> -14.0957896298203118628509791986544386884712783756297802356989\
847207613593569162`64.15044905313881 + 0.245660397885563092600321336447473583\
17147503734586456613629568543723502154808`62.391694794496*I, 
   Fr[4, 7] -> -1.46995031185133210426606495052671976903248974957548125282503\
685591858993455283`62.54220366634113 - 59.63237143185727435544850267253093858\
690467080930732308568499691967315808832316`64.15038309213543*I, 
   Fr[4, 8] -> -14.1513318595029277004004169875525142800610598577186879172653\
6219558718463857112`63.90796682189204 - 20.2892740860585161500732982823428572\
0140302208593217564172167350154166940850057`64.06443601530255*I, 
   Fr[4, 9] -> -9.12358625882760684204450258256719976651929460905771339561539\
681927026724592016`64., Fr[4, 10] -> -4.1875482226736485854354829330446215916\
9965771853797231394306487318653542580544`64., 
   Fr[4, 173] -> -10.73302989537871703551093563613759001022654267936609196234\
61261010821600565367`64., Fr[4, 174] -> -46.058897912531447876558267541401628\
94177527349395408691714985934743815120200858`64.15048059374313 - 
     0.5797738416835666425744980283585081694047651139185678966304314232028362\
433873`62.250425668598616*I, Fr[4, 175] -> -10.506726167902389916451562061644\
09593048059549454279956048293930040131455376325`64.}}, 
 {{x12 -> 62775/97643, x23 -> -17/19, x34 -> -713/1073, x45 -> -251/14763, 
   x15 -> -3659/4921, x5 -> -2596/26011}, 
  {G[4, 1] -> 22.984459450251843060737917026377353520334305813193301672247481\
7091188541139541`62.60348281184011 - 
     4.769933812408586040639609749713629665249571547499394`35.920560870207176\
*^-26*I, G[4, 2] -> -0.858379959940214724246803691091420105702942083793606087\
68728643495911316171876`63.561642059469406 - 
     1.148035104290782032999085165417757043743931290450961`37.68791765759276*^\
-26*I, G[4, 3] -> 62.94014239782261372286703873758220944440722561027560350773\
011915487001106733109`62.758606350686534 + 
     1.53968366812270232265190638383198139881421390292163267`37.31384340896433\
*^-24*I, G[4, 4] -> -81.62854224638162912678835042193891157199393167926762688\
225451731575189086115238`62.465351388493374 - 
     1.56945876043561725664118186254713985764736477211817314`36.85020783828346\
*^-24*I, G[4, 5] -> 0.9455505503226632598374096898243772014136377584155965872\
1602489791229644019695`62.926934126579354 + 
     3.584696765367095110456971459799765138196319972094543`37.50570179881337*^\
-26*I, G[4, 6] -> 0.107681492550142018913738780651104037504058425071571972659\
81270245929443532847`62.253947815048754 - 
     3.45164500498539516264350149657403687706105106509609`37.759832871456425*^\
-26*I, G[4, 7] -> -72.8885710418117774854332819103021156260218651802905901208\
4092165781199439715456`62.2671406931712 - 
     2.27532642064172786870415961232521229623449193875964179`36.9288640868760\
04*^-24*I, G[4, 8] -> -16.634819422233775607938036204536251253712946926900467\
35150179971146796912371013`62.20989640434174 - 
     4.8930442388819177433683550924779038379859098653590137`37.34867757231787\
*^-25*I, G[4, 9] -> 5.1086460387674064921483902831177086794355867047908798540\
3316873736018505410604`61.67170177478937 + 
     1.8031448670328816471725481534711235614552714625115358`36.87719014695396\
*^-25*I, G[4, 10] -> -13.3494185516911618921074153511381985218936503746905239\
6513130749321365457045482`62.90378576441167 - 
     3.2299165927655071716914002008580810665326392233196966`37.40128730895127\
*^-25*I, G[4, 11] -> 39.06561696293408567475756402172379318897399319927876845\
11621516586892313437952`62.53250540120925 + 
     1.95721769555276716674346868582056565869186897375000223`37.36977124555632\
*^-24*I, G[4, 12] -> -25.7883769207327046008426091445365411570921404447013254\
7231039816221023902577782`64.15051499783199 - 
     6.8986214229281348808706813418297502983841540154222`35.57785330136775*^-\
28*I, G[4, 13] -> -0.73468694532237607265196590977275374048139681563569347910\
284414702708317398412`63.47822919118818 + 
     2.2660114426118963617591600009110689453487861573051`36.96738896684594*^-\
27*I, G[4, 14] -> 0.006152473271095851614066295241222191584523883039740695031\
3027009186151336608`61.01608378234467 + 
     3.388429580845654291096392651459305564053418560243504`37.75703251117969*^\
-26*I, G[4, 15] -> 76.0696263752022011827177985258180395720098498155071208092\
6817830866445790018538`62.42656823741576 - 
     3.03241771084556539515952167362097855119673945428487244`37.47882131861672\
*^-24*I, G[4, 16] -> -66.9039426923298358821291446620732531805906516995214327\
5574176201060190220785891`62.11836203066234 + 
     3.73364721819928216029065050527271638202622835807419238`37.22239769777446\
*^-24*I, G[4, 17] -> 82.53920670714846635240133942953911672709171825269449549\
990721414574194816942588`62.6363091633408 - 
     5.3230025443637949818005268100807170041776347862802065`36.594581077166794\
*^-25*I, G[4, 18] -> 12.86631523874695912709513614683715319642430924138177684\
482059745779697563542801`61.67898394803994 + 
     5.49354871058494336269740485450581714573040841518888253`37.44389383725515\
*^-24*I, G[4, 19] -> 61.40531146120829506419011622022863063930006083534274888\
460535312988824662719849`62.042543218683385 - 
     5.61229205729046109210546181509971833752122288375155777`37.16067285883958\
*^-24*I, G[3, 1] -> -17.01107861997440940535537934624290319217501596170806986\
008035950049515616525071`64.15051499783199 - 
     4.242200068193014276350888157723996663057856923889631`37.54737429268354*^\
-26*I, G[3, 2] -> 6.242478648852122974352978170221654558683563233978394367584\
69358256468560444213`64.15051499783199 + 
     2.732111246682244863739476661098441189635719714874774`37.791656311287234\
*^-26*I, G[3, 3] -> -11.03814454930508971212006165890301372791110529480086369\
171677639924001167209028`64.15051499783198 - 
     5.680385616213587827427145097790976740204006042340467`37.86199673983041*^\
-26*I, G[3, 4] -> -9.37736390501187431142550374547946413169385313278780811132\
45156184597491687405`64.15051499783199 - 
     2.1782761505762280472903173968711833194525685022251139`38.51654716445642\
*^-25*I, G[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817\
9227155534183820558957`64., G[3, 6] -> -0.30111508074213611808242819888762211\
059223472812842010004894966104593715947659`64.15051499783199 - 
     1.04658596690834880740264687332620418183383843010291`37.691557398238906*^\
-27*I, G[3, 7] -> -9.44757060748822142780817775944892686507061739529250984753\
358409374723916873968`64.15051499783199 - 
     4.13506539858146059222995485865228131`21.791677234056856*^-42*I, 
   G[3, 8] -> -9.699460179789301386252788829660222601740284024233084629956929\
29511667916369834`64.15051499783199 + 
     1.69842865933078349101175182594396181`21.39381474292375*^-42*I, 
   G[3, 9] -> -2.742029132365997668964038278162231993758890641105166622060470\
55541170843039668`64.15051499783199 - 
     4.46763775477298522598172876945736316`22.362520885627607*^-42*I, 
   G[3, 10] -> -2.66032810277402953248986188474595033460622263121536696264993\
497076507356305836`63.32060906524083, G[3, 11] -> -3.130523059609281149826617\
83440009045105029571322925666745320460018600730755533`63.94985466863362, 
   G[3, 12] -> -2.89604952750295627385652819472987994725147772715385463111533\
363354710271174862`63.98636053267386, G[3, 13] -> -3.129587687111071807267125\
80967699953920547651957696159359312498635381223674073`63.950021784835, 
   G[3, 14] -> -3.48870209198410964551110644000681486457910552076060245844393\
561008677696560903`63.7148973255363, G[3, 15] -> -3.0441779094626948345699888\
1989352003939128500857132845927129371209300287716362`63.96426717400629, 
   G[3, 16] -> -16.2154633929497359637764992705163097695357767140085731229376\
7834854092915193608`64.15051499783199 + 
     3.479418919670753342450371610928397676425757798763436`37.482092354370195\
*^-26*I, G[3, 17] -> -2.95112698696464923973509683220990400853366021309842600\
448094906078791501585019`62.87203594686955, 
   G[3, 18] -> -7.54453315638581136954289181862640369170909326386282442424899\
794794486971913574`63.78312430850342, G[3, 19] -> -7.596484744048600648220060\
29174848650303886776405147007132661491827552233658882`63.731325916234425, 
   G[3, 20] -> -6.30237313457221767730974752693016521831041147140215558351268\
98799463435465573`63.361381057422705, 
   G[3, 21] -> -5.84680346609506987292207879041724243448047435073542570793438\
631236646138081202`63.21527617329525 + 
     2.732111246682196309952456793691794677092209042444452`37.43514057388164*^\
-26*I, G[3, 22] -> 2.04225573424492549539841127449618978183160596617083517845\
292170796905657402535`62.724973728173715, G[3, 23] -> 6.593011661073809682543\
12274646908138781446639039068650014352281607684158443673`63.98787722338596, 
   G[3, 24] -> 7.039443956136637421909876053525396286890841572378455683394735\
85290545119549267`63.95004035806575, G[3, 25] -> 6.88105407687967727740902011\
851047922233322262488435610634548867455620650978555`63.96620649771275, 
   G[3, 26] -> 7.037785414770163372838150873735087630143551927024637638477325\
35587575058033267`63.95023722522998, G[3, 27] -> 17.7340653729017920463940299\
1151010027349831077757647139638488917968347440975401`64.150514997832 - 
     3.635932942006208989131431481042526833646700298045354`37.46232255763809*^\
-26*I, G[3, 28] -> -35.964400689610544350161571233762287152928197781448785913\
23736766558385727258517`64.15051499783199 + 
     1.514696499385218001120676290333880063300422467889089`36.774967791931914\
*^-26*I, G[3, 29] -> 13.82503495271959017297761476738221398282966451282786199\
85601403815970439431966`64.15051499783198 - 
     3.212601110587914444013077761565259552309691088379221`37.51670556502002*^\
-26*I, G[3, 30] -> 5.85952380421603859695543799795495444773388553688896630154\
684052210671953580094`64.15051499783199 - 
     6.1486701189104242536338442128788820393197567530976`37.17143386834243*^-\
27*I, G[3, 31] -> 5.163215035771737536365534319661410125985864582813884567470\
85171836818208031082`62.6738288891029 - 
     8.99829487494175575757291869045991859368446792579328`36.48325043691007*^\
-27*I, G[3, 32] -> -8.9541586799913952072702140764756840038449407395078776871\
6940356399122439743336`64.15051499783199 + 0``73.32014164805358*I, 
   G[3, 33] -> -6.71711185727403003050652140291510825783875941715692390948237\
238772881658503221`64.15051499783199 + 
     1.46207013935284518865990656654096415`21.488300624718423*^-42*I, 
   G[3, 34] -> -8.35938919427811777890743834273572442471773659893623930392999\
600347750326748786`64.15051499783199 - 
     9.3744879436857425322731820800178711`21.200288007234033*^-43*I, 
   G[3, 35] -> -7.03921494725678927950609714502849134813255506738569039834827\
782541683008964708`64., G[3, 36] -> -6.71034254101127972201996098895183403298\
356862240388358424543011995975106014418`64.15051499783198 + 
     5.23686361665574667568031022648239269`22.042841571528115*^-42*I, 
   G[3, 37] -> -2.50478439552710252374843436941204046541007387412154188883543\
474266801694205324`64.150514997832 - 
     1.9430676055999226158709127564807028436155867503908`37.040232560182304*^\
-27*I, G[3, 38] -> 1.54231200886308549116331663714145550429823371129967274366\
350231386781674109842`64.15051499783199 - 
     4.39248977444924758768226231842905108`22.60505351684383*^-42*I, 
   G[3, 39] -> -14.7504107465206235388602119233995579199998769741173731807460\
0568041066883728037`64.150514997832 + 
     1.05636401937991530608462741874764302326108268063552`36.005524484153995*^\
-27*I, G[3, 40] -> -12.996992580671071953278530858233206085732957764319269531\
43810951748298685396068`64.15051499783198 + 
     3.19999057965708180835668460641252091125248365370233`36.541820826628395*^\
-27*I, G[3, 41] -> 18.4922865974935433909944090141352803028778866381329761928\
569522253021961033468`64.15051499783198 - 
     1.859826661391299633919387340832008196993726081929186`37.15299685143606*^\
-26*I, G[3, 42] -> -16.132408041205478784735719001509653161049320675718274105\
55848630227512706344684`64.150514997832 + 
     5.304703345163698090213147243473018918185284041635371`37.66747690150725*^\
-26*I, G[3, 43] -> 4.19912351131557089591495150752465141677097779808714271443\
450860524043301212321`64.15051499783199 + 
     2.34959785800303369470313903002433648`21.898349886437398*^-42*I, 
   G[3, 44] -> -16.6158030744296698467304549122884362606466362867403547650101\
7151637095970752624`64.150514997832 - 
     2.2594122874426413515110326351813011`20.283989147668972*^-43*I, 
   G[3, 45] -> -14.7854263263597310636549427429367735815249974662805000380104\
792660299650402007`64.150514997832 - 
     4.01249221521498301911651547022412`18.584095349065933*^-45*I, 
   G[3, 46] -> 33.40667880862577995017176762275963054471635158709054615879471\
104877870296395616`64.15051499783199 - 
     4.38923542763581890277594390102571227`21.26907057223895*^-42*I, 
   G[3, 47] -> -7.61786187045013023387135414132070019003014881245838593130946\
948895601873559983`62.678020150424004 - 
     8.6702805396151641926223787863814629`19.916047915349882*^-43*I, 
   G[3, 48] -> 36.26672457881667144075972098139155100570520590257746707858746\
64223338423851291`64.150514997832 - 
     3.719653322782554304586928289102928559526008016221221`37.16150912856713*^\
-26*I, G[3, 49] -> -0.8767089640998819147330801438553669887364957025195462298\
4902837520140952974006`64.15051499783199 - 
     1.84899775162675721324910910685030904953011641777795`37.47459593377664*^\
-27*I, G[3, 50] -> 63.4428640829198285608160065229610911719434742839906281887\
0004629925712033154373`63.255416441655335 + 
     1.2726600204578997330208437671057373360309401885255149`36.886119703178636\
*^-25*I, G[3, 51] -> -5.77234540647676793512700046826323757176974058898724336\
243855149117246592100778`62.206251321068926 - 
     1.3180256544205335508078604672250884712739965125564019`36.93642568568649\
*^-25*I, G[3, 52] -> -21.9578813351049895296807662393563089578913758257633025\
6020945724089540315284676`64.15051499783199 + 
     2.395574587142111457057247121076251299810417211042691`37.18833426142831*^\
-26*I, G[3, 53] -> -0.0160419213653899671511040971239242471068208917996808496\
5079278646955676865978`64.15051499783199 - 
     2.94123303214408741558571662854248130821`27.413788049419846*^-39*I, 
   G[3, 54] -> -0.32474311582769691896444221615583340928862423252964397412830\
077674142027493149`64.15051499783199 - 
     3.8843492873894860443655696249462737269`25.22829332002282*^-40*I, 
   G[3, 55] -> -0.90728798608886722990622414226767716440926798875462970833069\
105115079015080734`64.15051499783199 + 
     2.2447595494521713729246847137234955601`24.543939665426386*^-40*I, 
   G[3, 56] -> 1.104261317111073161607382922750021019803274800718855849037527\
84581640529951762`64.15051499783199 - 
     1.197787293571078180733086712340342273369204791036223`38.185822840644285\
*^-26*I, G[3, 57] -> -6.71095264334826649308830882339389119316088661843122786\
816155341830170184347983`63.91999209615333, 
   G[3, 58] -> -6.86488860835339801698945292765899745062037429630786645122017\
659061767666768827`63.906764453251895, 
   G[3, 59] -> -6.74362141267584754671352803380878882432778604221723768730053\
363771977256045158`63.44618537402878, 
   G[3, 60] -> -2.96872897030603686375789457430546435099181080987061971108540\
456938162726796068`64.15051499783198 - 
     2.2592082242757022414389656768`15.03190070763202*^-49*I, 
   G[3, 61] -> -8.67817580071809263906743381905208531085915383992949308415059\
364055852652766382`64.15051499783198 - 
     3.596341974908452171998745805908`16.76794753603662*^-47*I, 
   G[3, 62] -> -6.91798119874651266955653034371155355913831427649216977301889\
061320134443953501`64., G[3, 63] -> -6.77926569352005212048145428928937689625\
248058360506317280855043745432932632025`64.15051499783199 - 
     1.344701936784969198260825412`14.447958373079349*^-49*I, 
   G[3, 64] -> -7.03801548092100871049228355873231336316939318247675238839445\
826202073912333356`62.93929612432537 - 
     1.9873678042690016430049512475881182`19.666391099323*^-43*I, 
   G[3, 65] -> -7.00847133639863275754786629495154800428404954528234843796515\
604852553693793894`64., G[3, 66] -> 1.338937051286640971970063863885824299672\
26984942429766281378238537160874375179`64.15051499783199 + 
     3.131792665969623968813062338872`17.519547840982547*^-47*I, 
   G[3, 67] -> -17.7911430329819533354658764594509791937039054116611841358088\
0608743756574006544`63.035164857731914 + 
     8.24897891094136664562772546700687953289596591874625`36.09346042457478*^\
-27*I, G[3, 68] -> 0.14744179815219371194965250445801877859280849159215003727\
762522533263839204549`61.366287310804914 - 
     3.24097645654872858855718172008480438`20.97935915502803*^-42*I, 
   G[3, 69] -> -0.00846624261016226709686852515674010483549675958983134411316\
842753324496888044`60.268281985487576 - 
     1.70895002982500449371375093669912564`21.04562533324515*^-42*I, 
   G[3, 70] -> -15.3696517122764978326181188943909237240270831658169032210463\
7129069762563121822`63.44318710976691 + 
     1.92436988807504762616285508946209192`21.01459583141806*^-42*I, 
   G[3, 71] -> -14.4350133724335973386155408906317504419758531222506503275053\
054124122476017712`63.564776735770224 - 
     4.1310529063662456092108383431820572`21.382168627492057*^-42*I, 
   G[3, 72] -> 29.23620854051329478169598863075790650035071830086112286295908\
476395478796510883`64.15051499783199 + 
     3.7077679057595462160012011884`14.253706487704559*^-49*I, 
   G[3, 73] -> -8.61622205886252373252172913400310557112994188501110123555535\
38713524557277378`63.009807895280986 + 
     1.426980214640304815183249535851916694`21.677837907593904*^-41*I, 
   G[3, 74] -> -29.2978767666618562603970152330945903493401587209334696558175\
7272076398516571244`64.15051499783199 - 
     8.5258890230553326732615239863087300315330471159885779`38.614418525267396\
*^-25*I, G[3, 75] -> -11.9698812854469585003778462674942417593783558511836988\
2265528745788510185769622`62.78153444988748 + 
     4.4232811973284032686041849060950377668597989723208346`37.52341058485745\
*^-25*I, G[3, 76] -> -0.27045994661809821424437852624064208737556168277342113\
330920124189879941897924`64.15051499783199 + 
     1.613252003505036901397467656404`17.926114252984114*^-47*I, 
   G[3, 77] -> -0.79162521855829302440548426925419048206965381895937736027368\
653192003440837288`64.15051499783199 + 
     2.208923180775444731193977968612`17.59617598966561*^-47*I, 
   G[3, 78] -> 0.000287109916871598156456001318877379843521028995279788841616\
98280120931351593`57.741697298507994 - 
     5.9618042526917081983893279023918389801962488989291773`37.33363159149573\
*^-25*I, G[3, 79] -> -6.57355334746699167464598540312060205342580773452338087\
155713226892403151222205`61.942222326271825 + 
     1.09532953198493807362217218169416225526553521150524974`37.3439413763535\
34*^-24*I, G[3, 80] -> -14.65138499860909608840277546403759209686014706256553\
892526038631243814266366457`62.306899523305006 - 
     9.9305345516308501009426282321399499257856963094572068`37.364237623478516\
*^-25*I, G[3, 81] -> 7.715878565693967623362189877285242074362096574341501293\
48710528283360128464722`64.15051499783199 + 
     1.938418129596743052997074744842`16.55057707684358*^-47*I, 
   G[3, 82] -> -18.4126848007132891086499574540934314377196869280573114367227\
4618298512785949739`64.15051499783199 + 
     9.09444642488372663761421660878`15.844174148002516*^-48*I, 
   G[3, 83] -> -6.95558432106847815336499100667760103189600329544897910195185\
761162225707442698`63.48515023775839, G[3, 84] -> -6.268705733859019284617093\
13730967052040158678516462534367030054024884353452426`63.95328784281367, 
   G[3, 85] -> -25.5952886150627960682730435010770194093946985992600622866357\
9233023695995355979`63.620064945450636 - 
     6.77145249713757893302554440794042365`21.65702793456072*^-42*I, 
   G[3, 86] -> -6.16973083837134127484673223662154665694131810314632495829349\
017057351145692884`62.53917166904081 - 
     8.223126763680821616235981926623779189788803400913863`37.08008480816901*^\
-26*I, G[3, 87] -> 1.41577781835492034379693327321263720910990579645306267532\
548851433447913601049`61.6915080844748 - 
     1.0849125630905757155057536090392800941639266014699207`36.94405806082471\
*^-25*I, G[3, 88] -> -11.4303776009279852533314691720199775800767793104170431\
9385384867146812966421579`62.499627245214754 - 
     1.14396047442189025035739571261950610700286393504417318`37.73596391997193\
*^-24*I, G[3, 89] -> -14.6353622080388784078301564446510710334588600863257978\
5810693936591231530046508`64.15051499783199 + 
     5.560114699329344183866578956083145773312128064048647`37.73019527336414*^\
-26*I, G[3, 90] -> -0.3610129375284565738639266396891637477376917749383399731\
776617452163498761509`61.67715229721025 - 
     1.19150301049847472086404877283055937`20.514926104285294*^-42*I, 
   G[3, 91] -> -27.4249662542997011402468973142362080944622532413767183470115\
5132326423306272455`62.48346525018442 + 
     9.1205093397103430241698789493291686695439699899986376`37.29829328073069\
*^-25*I, G[3, 92] -> -6.74104107607986438976512467862918766245668818674404277\
811078717521822501841151`63.44573558968057, 
   G[3, 93] -> -12.5287937224175657574980822257776596350915321368832475240224\
2964542044062558589`63.24017306144319 + 
     2.69961175512595747667058807854964255`21.483925104515976*^-42*I, 
   G[3, 94] -> -6.13078643946798838257138536865301997959924823934207554526462\
952979028982092566`62.79820784574196 - 
     3.3235324081658819062226551440081361687170550814916758`37.81908261096839\
*^-25*I, G[3, 95] -> -1.01975003162060371040363209447676522397154234069387014\
287760758212833935154694`62.07219184240783 - 
     3.1569325295819714550998501776291225413697171791553042`37.71906508140377\
*^-25*I, G[2, 1] -> 9.8696044010893586188344909998761511353136994072407906264\
1334937622004482241919`64., G[2, 2] -> -5.05388233846276058424876222631094579\
84142885475934227336648076200414851735577`64.15051499783199 - 
     1.14399327386043598529038091097634558`21.5053133421392*^-42*I, 
   G[2, 3] -> -1.227491475563669385388697733496198315247463334952929480611754\
26890388126954559`64.15051499783199 + 
     4.3443799589207694244710588940452448`21.699424314609885*^-43*I, 
   G[2, 4] -> -6.866256059901094462266112213185962061343669855596617638315250\
1831843390824992`64.15051499783199 + 
     1.14399327386043598529038666962829212`21.37221847352862*^-42*I, 
   G[2, 5] -> -7.811295874516450460884508524104900477795452907888056436982220\
70745065847604478`64.150514997832 - 
     1.14400789298054963996547184045849822`21.31622093044904*^-42*I, 
   G[2, 6] -> -5.469249451432699579824409057584262807754450672622827358712387\
31493421495740163`64.15051499783198 - 
     3.3428341492988686179178475109460849663`23.936702096044446*^-40*I, 
   G[2, 7] -> -3.564483698308053401986334926187347444012381103208648278081993\
37612996732882389`64.15051499783199 - 
     1.420406383809673646465645133583531779885866594139556`37.75093098047375*^\
-26*I, G[2, 8] -> 1.833003078735731611057009806615977244691766139101526317246\
95771137816619388476`63.47546139164621, 
   G[2, 9] -> -0.738417606136500856794721764337086299257920366455708230161703\
42166534376160765`63.872418674895314, G[2, 10] -> -0.816281462471276829098902\
14085960523993124882723201836919521075103504330878689`63.99023763371514, 
   G[2, 11] -> -0.73893597781190666567098761121757781509895247789909505878825\
843243821888523494`63.87317822226876, G[2, 12] -> 0.2323728984141521486137848\
5365040659887113764440593243830865873003957394540598`62.89899975087306, 
   G[2, 13] -> -0.77856370637143851670368943175822220354754802957168314042692\
652602862718376809`63.93212216557614, G[2, 14] -> 5.4126709519671564828032277\
5826002375165172685769983167045091802739506889256396`63.535851442000514, 
   G[2, 15] -> -0.42235625373912655528889107969137902311033354948334006743773\
580841339695598054`63.01394609715858, G[2, 16] -> 0.0894674824168969367877034\
9743728850081008708814501728939197201775367877542208`62.24292681412157, 
   G[2, 17] -> -4.56198080490548167763665938847705005573040785091251784625377\
966841015611612324`63.72026508880403, G[2, 18] -> 1.2555250487293915756347780\
5844166885698890413217228369266440925125087172116563`64.15051499783199 + 
     0``73.88371774159481*I, G[2, 19] -> 0.1475523716565920426051092423926959\
0668889651293531655106605092105292968337667`64.15051499783199 + 
     2.1721899794603847122355294470226223`22.31846660930369*^-43*I, 
   G[2, 20] -> -0.65563486069386867719462196198158507070566889922941373107570\
501232050051092652`63.00240145900711 + 0``64.26896024653793*I, 
   G[2, 21] -> -0.63338871257995354722673610117447639481284652084842837712010\
983353120196249812`62.51163745022841 + 
     5.7199663693021799264519333481414606`21.372218473505235*^-43*I, 
   G[2, 22] -> -1.39638335574497378716790811471246672842918285620938723942290\
722564368328036854`63.814178001672076, 
   G[2, 23] -> -1.30977390278227498459342499938242681696764407803220324431637\
528567384868752645`63.752597615587305, G[2, 24] -> 2.036010244888207479353904\
27485593707781035938295967160990459855068644252395144`63.35420834573197, 
   G[2, 25] -> 1.514095283245980267941550741652516675489576518417482122570463\
31787578689500202`62.98755718533096 - 
     1.6692448846699739242466882260260198608`23.91331438903872*^-40*I, 
   G[2, 26] -> -0.62536950864174896326493831949892647860854418032229556278854\
294915549822425788`62.46353567824615 + 0``63.37526369568762*I, 
   G[2, 27] -> -0.92849786742465159203812030672246615946731074185411664809105\
725830558179723376`62.69471269825697 - 
     5.7199663693021799264519333481414606`21.372218473505235*^-43*I, 
   G[2, 28] -> 1.737327277697976506474744529598502388893681531194243425584341\
54413767163126019`63.31511369691071, G[2, 29] -> 2.03944682138307580123522157\
834520155859219338868071718123965035276382276241252`63.354609486343676, 
   G[1, 1] -> -2.304547726630908735232760579349567805001426730880024959347292\
26577122916102245`64., G[1, 2] -> -0.4087323222164025348154505470408054405022\
7125576834612139360701780313260917256`64., 
   G[1, 3] -> -0.409998603138138414417828414447037622634084506866052257310193\
25907978318975069`64., G[1, 4] -> -0.2963218758467713990875876119790856001687\
0726722421609977108069544824669360439`64., 
   G[1, 5] -> -0.111225635110224379759492814014727001649176248713384031227712\
09724529705396219`64., G[1, 6] -> -1.4524737049862660882731079299007056115477\
6780205388332235051005567317310216464`64.}, 
  {Fr[1, 1] -> -2.30454772663090873523276057934956780500142673088002495934729\
226577122916102245`64., Fr[1, 2] -> -0.40873232221640253481545054704080544050\
227125576834612139360701780313260917256`64., 
   Fr[1, 3] -> -0.40999860313813841441782841444703762263408450686605225731019\
325907978318975069`64., Fr[1, 4] -> -0.29632187584677139908758761197908560016\
870726722421609977108069544824669360439`64., 
   Fr[1, 5] -> -0.11122563511022437975949281401472700164917624871338403122771\
209724529705396219`64., Fr[1, 6] -> -1.45247370498626608827310792990070561154\
776780205388332235051005567317310216464`64., Fr[2, 1] -> 9.869604401089358618\
83449099987615113531369940724079062641334937622004482241919`64., 
   Fr[2, 2] -> -5.05388233846276058424876222631094579841428854759342273366480\
76200414851735577`64.15051499783199 - 
     1.14399327386043598529038091097634558`21.5053133421392*^-42*I, 
   Fr[2, 3] -> -1.22749147556366938538869773349619831524746333495292948061175\
426890388126954559`64.15051499783199 + 
     4.3443799589207694244710588940452448`21.699424314609885*^-43*I, 
   Fr[2, 4] -> -6.86625605990109446226611221318596206134366985559661763831525\
01831843390824992`64.15051499783199 + 
     1.14399327386043598529038666962829212`21.37221847352862*^-42*I, 
   Fr[2, 5] -> -7.81129587451645046088450852410490047779545290788805643698222\
070745065847604478`64.150514997832 - 
     1.14400789298054963996547184045849822`21.31622093044904*^-42*I, 
   Fr[2, 6] -> -5.46924945143269957982440905758426280775445067262282735871238\
731493421495740163`64.15051499783198 - 
     3.3428341492988686179178475109460849663`23.936702096044446*^-40*I, 
   Fr[2, 7] -> -3.56448369830805340198633492618734744401238110320864827808199\
337612996732882389`64.15051499783199 - 
     1.420406383809673646465645133583531779885866594139556`37.75093098047375*^\
-26*I, Fr[3, 1] -> -17.011078619974409405355379346242903192175015961708069860\
08035950049515616525071`64.15051499783199 - 
     4.242200068193014276350888157723996663057856923889631`37.54737429268354*^\
-26*I, Fr[3, 2] -> 6.24247864885212297435297817022165455868356323397839436758\
469358256468560444213`64.15051499783199 + 
     2.732111246682244863739476661098441189635719714874774`37.791656311287234\
*^-26*I, Fr[3, 3] -> -11.0381445493050897121200616589030137279111052948008636\
9171677639924001167209028`64.15051499783198 - 
     5.680385616213587827427145097790976740204006042340467`37.86199673983041*^\
-26*I, Fr[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179\
227155534183820558957`64., Fr[3, 6] -> -0.30111508074213611808242819888762211\
059223472812842010004894966104593715947659`64.15051499783199 - 
     1.04658596690834880740264687332620418183383843010291`37.691557398238906*^\
-27*I, Fr[3, 7] -> -9.4475706074882214278081777594489268650706173952925098475\
3358409374723916873968`64.15051499783199 - 
     4.13506539858146059222995485865228131`21.791677234056856*^-42*I, 
   Fr[3, 8] -> -9.69946017978930138625278882966022260174028402423308462995692\
929511667916369834`64.15051499783199 + 
     1.69842865933078349101175182594396181`21.39381474292375*^-42*I, 
   Fr[3, 9] -> -2.74202913236599766896403827816223199375889064110516662206047\
055541170843039668`64.15051499783199 - 
     4.46763775477298522598172876945736316`22.362520885627607*^-42*I, 
   Fr[4, 1] -> -1.23622517589566224703635812282376374873284473804754311907712\
437131382002973994`64.15051499783198 - 
     1.14932030850807871522210521256768937349940086048063`37.11885849478021*^\
-27*I, Fr[4, 2] -> -7.9002179806062630647561073283110644177441033585958031867\
8802155152894391012135`64.15051499783198 - 
     4.48641794634768051275809906405944826`21.90477565264165*^-42*I, 
   Fr[4, 3] -> -17.5328768223497603342775680148139796550735715200155674780963\
7390629909656505597`64.15051499783199 + 
     2.39424469787609689900679273183101136`21.28583035049661*^-42*I, 
   Fr[4, 4] -> -26.5103073805931627824466367754484920230671660723708046403402\
5587075058722274441`64.15051499783199 - 
     6.541726766724867517429570003789709797293476223563238`37.54279263519036*^\
-26*I, Fr[4, 6] -> 37.1139981458168419150549282624786774666600442846175526189\
192361657243483285452`64.15051499783199 + 
     4.919832399487271159785515303856091255872612405871607`37.27292756432856*^\
-26*I, Fr[4, 7] -> -21.984961852157821996565212312261829558280493344587109936\
33991085640278131938012`64.15051499783199 - 
     5.068634588731759601585460140955703386012325440793976`37.51328026436877*^\
-26*I, Fr[4, 8] -> -10.651901713159281392231244812380902144620020798307406991\
05014235384344903955156`64., Fr[4, 9] -> -4.397238850549454495646155272453802\
53564025810716372274353443970564541718630965`64., 
   Fr[4, 10] -> -4.0462357194744422823143079598769104506006567101340488581209\
0291657758529723325`64., Fr[4, 173] -> -3.49637114948604255276284843885259724\
049296429797299164203896442778784029945992`64., 
   Fr[4, 174] -> -4.393275321076925622900597387821881484481080173152915371922\
27474003668790399502`64., Fr[4, 175] -> -7.9353451235879317011706025023908229\
9097686577952115556029029411345209883209744`64.}}, 
 {{x12 -> -1, x23 -> -1/71, x34 -> -563573/862650, x45 -> -13/132, 
   x15 -> -8026/8195175, x5 -> -34921/16693875}, 
  {G[4, 1] -> 1212.6832545951432608008244303614848620202586159237405712112858\
9993460590345434903`63.02245311535863 + 465.357080618277820694859238562835395\
12968754882779586927964311351178064017726195`62.60649206101291*I, 
   G[4, 2] -> 14.543153302472205750267881993114615695441796476122768614686622\
44621085470186767`63.55753764879353 - 10.477275041168711413446556312437604108\
56105513465754986164462424613536385294282`63.415127411476305*I, 
   G[4, 3] -> -21.97403850993646729149606127683370778066551133970957308728124\
952475129315021465`61.08205693755792 - 158.9535398974409860584570957337293257\
413879813659907772722398453971057935175546`62.01158437685078*I, 
   G[4, 4] -> 355.09742218342190418174815573537356800473192726773374020600049\
131898232540141978`61.97037444308275 + 144.6138287458479540761822008235667978\
4205595056383989381273633691294244101765858`61.60135867905803*I, 
   G[4, 5] -> -10.46357854894061650913083601734264242420913493787243978521875\
707278626421172482`62.718559914462574 - 3.99123239515327822704672750856444713\
118285481826835267841874686773960080887466`62.29998669153444*I, 
   G[4, 6] -> 4.3565624289171228890567670727599549245614776549159722518678787\
821592431758541`62.62610412555461 - 
     0.9709624241181036220556458303734095751763358024421731519374601829363937\
47525`61.97416260696159*I, G[4, 7] -> 1004.6561447704462421357040106893315181\
4925401455757486726625468164792858450410406`62.396669084878866 + 
     974.76722344287259356609544578515516801362912321762458725203116932612017\
526604792`62.40626019646204*I, G[4, 8] -> 
    -8.2840870299521667919309136961523760376286767182239116633229000715859396\
2691714`61.179311453542354 + 64.814325557744915744052112602664863544094029548\
26646261072962413118485594735777`62.09665514902149*I, 
   G[4, 9] -> 98.504303470079856211754983684894512874321993405873923488415360\
83537722230199927`62.17555249352734 - 171.15142249263276395831413085938212705\
803056333512448317913849439945092046354397`62.43941429499042*I, 
   G[4, 10] -> -52.6283511409351216915843526212682834831871157849416653311711\
0237490275217111582`62.29140404128181 + 121.447206589206744956369533255381453\
52040060658826063807627184116042758751174137`62.7329984265368*I, 
   G[4, 11] -> 31.54466176886655779908435142388279535624921291231111961978746\
717049409440885348`61.509379807471866 - 259.257302230979662976208384222714034\
18064821035220451724306340466761681512315828`62.495354041565754*I, 
   G[4, 12] -> -37.2500623840860751312972669144521522806478920755605264352999\
4698823548958978273`64.06677795797651 - 25.5517683634760554787644951649810229\
5830175472851792146256770795375873119002331`63.903071915329384*I, 
   G[4, 13] -> 2.733916270999325641087587373638227654575758603109891637447749\
76838520992693168`62.75093068010582 - 7.1645547254113740571996537020561410538\
8756341409534052823629755752917369092522`63.16933467470681*I, 
   G[4, 14] -> 6.805370672179502632972810970603683905450528132268827493996472\
98944625571675695`62.84025272992947 - 8.8512814122265296855543774607756785793\
8301332415378322987257263204805380230483`62.954407093430504*I, 
   G[4, 15] -> -2359.82293471423946772681533380706146849268260618870952129249\
753451022251424418624`62.952823094742975 - 1186.67382681713861151388713149679\
435534883813287701652648260853474951731761771146`62.70076258141771*I, 
   G[4, 16] -> -393.439634717818280237579086625909204380293429589590255362219\
1526107408024706515`61.9191166890901 + 530.8518795065376801602047449582464397\
3599597982009105953315185845501936506393083`62.08978964059173*I, 
   G[4, 17] -> -3264.32153076459928086153093412959955880880280424176999105700\
329733782661523536005`63.03509152160511 - 1065.212032798525772653452681099872\
80433049195434511714265724213686790983351459856`62.665609717331954*I, 
   G[4, 18] -> -1583.00552611748517140540846256440659961466533680288894011972\
947835947144352964598`62.785999761783756 - 1143.18626109402445333916764450186\
597254934532533574262559001766070581303022633325`62.64751813476884*I, 
   G[4, 19] -> -491.524128909173793464916854459387218599730943924440555990161\
00303402052536937839`61.82915394285938 + 297.75318721335317157878254957523854\
234754731900073926713271617054221999198826731`61.631282460963924*I, 
   G[3, 1] -> 20.380502090367924677683417819412451935590435476333910226332823\
95416746337801863`63.749578471156255 + 47.08224418456190293774711004421950751\
879800138676487116926642568648203531509685`64.11322074755154*I, 
   G[3, 2] -> -85.07568401483362787064034527817372465686258609458157580499073\
833020198551335086`63.94226190444794 + 107.9218800514159680284926446113188979\
9678465914302151411623675308384889646885332`64.04556595725603*I, 
   G[3, 3] -> 17.443896178199397164485207478494433149564711844061362868848168\
47973839574132676`63.350758633674744 - 108.6098989305741362934693734416177217\
2093207260666590127269900800287164058515216`64.14498455003319*I, 
   G[3, 4] -> 22.254118084187173473584091812752540709907307237062886394558163\
78685480424593939`63.51868036170654 - 92.699562909387951591359997272225848146\
49773162821379789061981928451664499946608`64.13834765994059*I, 
   G[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., G[3, 6] -> 2.160897110230835492941220026734408924218101\
61947442115861043534274568349267934`64.02258248231104 - 
     1.9357314510951374684392427392157302438093860004271032129306982730925453\
6005105`63.97479349997948*I, G[3, 7] -> -172.68307132896277317662695310014214\
867171221712747869176621530522105615058660083`64.15051499783198 + 
     6.1313722236113582558524112504655172042406307420649597`37.70082291554378\
*^-25*I, G[3, 8] -> 14.134321149726409906352848486183989713206377137058511069\
91274891185392580715457`64.00731863523536 - 13.657851644323975154388216684098\
34592637690871686058492430178604592244875095119`63.992426071393645*I, 
   G[3, 9] -> 64.814660937205253645226921390529055270364153560672875710418157\
503157565442486`63.820521122167946 + 122.476610042128090624958714667271013072\
00215962589137245301202687110757857628138`64.09690102598113*I, 
   G[3, 10] -> 31.26279467787489565573531312863871090990154499713982237960399\
132567262152197794`63.37981851294057, 
   G[3, 11] -> -8.72210162404669397952259828586204516517116381623702309164645\
925170842912615229`63.50644131339167 - 5.978214032291812015157143228626828178\
99530155756010241018137210633192437040556`63.30734358117232*I, 
   G[3, 12] -> 6.598414855000868087557409994008077046007699420509916198680039\
98937114330829091`63.13330396223012, G[3, 13] -> -3.1420749728575792535813053\
7530311874081471888043626114048708488953455682424845`63.947766459274995, 
   G[3, 14] -> -14.5552490613706019280364728101485948879030783784653295190581\
6459737640485000628`63.484221430756556 + 1.9519849792675609250974596637739461\
7774062998544397003490230222818519728623882`62.62892790986422*I, 
   G[3, 15] -> 46.93214215310731700638594127470913509476533509225586171697729\
552072192424391254`63.414972937654525, 
   G[3, 16] -> 77.36931144049850918044268513756325855401382311516513852245577\
127254683989054342`63.81012125650528 - 150.7210492331486025174350668020729468\
1885299768346631430758076260562414493984853`64.09972643346514*I, 
   G[3, 17] -> 45.50403430284543040851703602423811335409824681969795804560398\
3337296180158945`62.9930789539041 + 107.3357832066555972991549304541133023968\
0269904303611540927485630167448933442613`63.46160798257967*I, 
   G[3, 18] -> 1.204748255539797421959746475618166653489160155595144520524186\
00553534976220844`61.6621115537183 + 61.1943845084333407651807538273683771929\
3392069737801899358044137763020019175797`63.4159545659408*I, 
   G[3, 19] -> -74.0362697420887837809635692414398005805871784463865674117282\
4953165359252097823`63.44926398842784 - 12.1303721237370916220061349433906093\
0944210646980448278381857620898860953036681`62.647911491901525*I, 
   G[3, 20] -> -91.4363846679995727991390326646810921967021914044434334724206\
739719117624891323`63.42013734560927 + 25.95130539424042745927178233255870115\
600013607218012951059993052675037659573263`62.8734263013843*I, 
   G[3, 21] -> -263.221147105871150722438786217061118331995564391317336234020\
60682035777885504134`63.47362999028191 + 61.802644133681273660741170784202305\
24370279072940270865986267308937755507840175`62.827553495871086*I, 
   G[3, 22] -> -140.008170507213118178876684419296031683607291462548125557679\
08281811289578569873`63.450310922959865, 
   G[3, 23] -> -38.2137143784555182797499832208641553095788276248251908819732\
092924548641633879`63.33832794619561, G[3, 24] -> 28.332400292585075059826499\
58255739018623492762789470327596150379458996528497619`63.459777981771765 + 
     18.745143349117278031382520403323746848943658135926225025034732074693298\
32871124`63.23620595406133*I, G[3, 25] -> -203.933910373226346979468961325761\
77342296138586629094335255243252514135840689815`63.46786023279319, 
   G[3, 26] -> 7.059803820667417792360582080313397820669861088339233966926695\
11683805806422416`63.947562611591415, 
   G[3, 27] -> -50.6065351075948264487960216616875998953210823293534679052693\
8851643103179327413`63.56975114034428 + 185.977008684373768400532496258937607\
50009781871406451849877933479681619348838362`64.1350037950806*I, 
   G[3, 28] -> 108.9258284485585187387270817778726547026919973046024171911180\
8329119205576466513`64.02279570480975 - 97.4681362260730791705721601667184227\
0497061035949187952756364275518895169880429`63.974527494727624*I, 
   G[3, 29] -> -49.6174509013706286584169203955040344243363145705155841543262\
0073065860628918724`63.60132347218175 + 168.571369527644334808228907411874476\
42785656546674543196866151232549404283031332`64.1324728387457*I, 
   G[3, 30] -> 187.9453275289738330689018642055721377477561327834465421741938\
281260089753395757`64.14787783958026 + 20.77506470059394070050223710073918443\
556241111647792728003025367930213697425027`63.19138869130257*I, 
   G[3, 31] -> -90.9105318120847000804378800116607515911867309963737825756508\
3331923934740934269`62.77872461855892 + 245.223239240568076534405607347460917\
85914481898342808665038868675519150425073803`63.4638928181921*I, 
   G[3, 32] -> 147.3923931224179129875684129148271093835017539058486498767348\
2558060407395774684`64.15051499783199 - 
     1.824119886708137877192487169630116062681924413502`33.2430933056246*^-29*
      I, G[3, 33] -> -26.4579802677084349337211575711197072312094710822730704\
7394032277287149103745272`64.10681549881006 - 12.4920528327458475464288940509\
1650569331373277161406473693303247541379865055802`63.78089262291367*I, 
   G[3, 34] -> -55.2831319099021322491636252050906891063035693686093704026218\
6619619369008947987`64.15050570366579 + 0.36168070900875592442275925299276690\
885033587118377431253270044796893183041764`61.96623841025564*I, 
   G[3, 35] -> -12.2686936942520753248979483423784230682664072649873123115363\
4540427223693357608`63.97426105521807 - 13.7260656905330100830246793325600810\
0944815039299130717345093684881278520526168`64.02300880443015*I, 
   G[3, 36] -> 50.27584414980225802574450953471793930644583215211652929234352\
472644983132550956`64.15051499783199 - 
     9.57437204501576582561604460757`15.430265926012154*^-48*I, 
   G[3, 37] -> -181.161195699028988052284559305293320313725504245302880979736\
79132396873507153884`64.11873611324437 + 71.918485710872197520914840265063148\
35925374925841296724495997979522332377864232`63.71751146927307*I, 
   G[3, 38] -> -110.518204262955450074460040750609662250452635072086910583105\
56163072403116805995`64.02471655734311 + 97.908781265254030780635143965349251\
15634907493544897571016884377521133779835375`63.97210438225766*I, 
   G[3, 39] -> -35.6072515047086660489917801157584449349288072770767005706622\
7744074795045379617`64.05854346979952 + 25.8579698515410001835297149383295210\
1042089096993411810283818605704135407070828`63.91959944243944*I, 
   G[3, 40] -> 141.1723065829914497245009248424384077041722697329587488546662\
7206903085716338377`63.96413103660797 + 164.586397155671018525580491134152490\
02201387411624127741834574893339609034686881`64.03077546450014*I, 
   G[3, 41] -> -44.4444921653605242239045531355596187537029283380559240305008\
3513522667612762559`63.75221969607767 - 101.934336874593506478610089763558643\
43794671059406014905154236396486863555506542`64.11272224987547*I, 
   G[3, 42] -> 37.41535288774089281847472803059277264962729749265367279115713\
392856245481508351`63.40017441603297 - 207.2162563887857759727396660863934536\
8213927601012912260677052465217853511444924`64.14354839373499*I, 
   G[3, 43] -> -1.42760881111055379291150094730318388678136750998864194562501\
594960819531864219`63.2028535802379 + 12.574466910919270005300458205855165644\
88086520412682176481312098459776307418144`64.14773394289985*I, 
   G[3, 44] -> -35.1439516065282460724434244393539068027414012980615103904736\
5097367302356208857`64.11309295131937 - 15.2411196258870019235834792816761876\
0329820228726647385329505389493384598428386`63.75025923091366*I, 
   G[3, 45] -> -19.0349807745872080377901463709147223404213182203746561963444\
1900603005931083774`64.15051499783199 + 
     8.07107284826313258163746030563052030141712157466`33.77789382252258*^-30*
      I, G[3, 46] -> -27.1320202988539524366364677398466208984868898687577200\
6728527569480309620502853`63.932603123762284 + 35.664630377743871581655277741\
4406818974976446582228628692390502248968903690327`64.05135871787598*I, 
   G[3, 47] -> 4.849567662142642567955167975553905535462693730048622933599297\
83238193623024225`61.7349992605697 - 9.88982804291873790659124925480866823786\
663712860299310989564594838622740779765`62.02551736836367*I, 
   G[3, 48] -> -87.3020356337997644679849565804885517902686392270969650388020\
7742530208481524829`63.74860919018694 - 202.216722899375334250398242045007519\
27509935129083742626366148284217409781801479`64.11340188784202*I, 
   G[3, 49] -> 9.301895492698960144640568249288311436515279115846915909369751\
99526432928460788`63.46834961541277 + 43.766642668940476021563440072354640603\
14952427015201603137414661327245326639083`64.14092139277345*I, 
   G[3, 50] -> -78.0827785615366157849532798929616199792797328449279647057899\
1218975895224494594`62.06786195414808 - 197.472762767888483987921078913071238\
89890179367186596043500015267479722851640867`62.76234012771491*I, 
   G[3, 51] -> 7.501772667286812948176533137718925671736690281281746568622230\
30249953143370647`60.979493078953865 + 26.57837554120433510958131504704289363\
775226743586830603238653510677164417178319`61.944613744843494*I, 
   G[3, 52] -> 299.1030281512931204785252158201474433067773076306483598226156\
1973630116714069884`63.91351130103848 - 420.722952556521049138255249030135313\
30681994306313500920377616764236605367783263`64.06168669675588*I, 
   G[3, 53] -> -92.8495328625092366323739654441235950905612819070124243182318\
7516434563472864718`63.81164730669739 - 180.075626968001869737989327008149708\
85821382656429618701760757570664207734255515`64.09932251913668*I, 
   G[3, 54] -> -0.42173372453459354494985294912143880031471233740543735009815\
534377747618288004`62.19668859172158 + 37.91734115745335895345313017525827422\
868296644991099449680900755429278301042903`64.15048813644928*I, 
   G[3, 55] -> -69.1638511287477361337113964818905759359951918183084505885970\
6597378392928203864`64.14490178549758 + 11.1923271729565572290908427938927929\
8816130439001416758545868963705720607975095`63.35394301508964*I, 
   G[3, 56] -> -184.988649657409597530375731458273337590408349577303803627587\
98139467738074698653`63.88942480130334 + 282.25034393543218136797953865780395\
258852332505081430168505372580263072806901104`64.07291419888111*I, 
   G[3, 57] -> 48.58752069260494615698210331519789527236671949764801667451120\
024616158084567045`63.329949504586146, 
   G[3, 58] -> -14.8524201065481345408122433297576969256187275248199158805303\
681134437095215692`63.54075594702514 - 6.856361643651146992539897643160185484\
16810311381509232365091075503147351491672`63.2300114796653*I, 
   G[3, 59] -> 31.35770641307130209225388156490721744121200004540764192174243\
381030634748990696`63.26681977297234, G[3, 60] -> 71.011449464586183143211306\
75684108200071104538079208166174127133524782315722306`63.818615556859356 + 
     134.94118576370367950463954495567878846874646567838872909481912281456474\
054523984`64.09743170152626*I, G[3, 61] -> 21.2487361585733594205943385085800\
6686646481519778567859568373848866383538169839`63.53378655734342 + 
     85.308190265226313804829575833794386456678828618536598211808108981408942\
54746101`64.13744418223804*I, G[3, 62] -> 38.77905944237630106041617578303537\
978902980563752835005302951331928591695020318`64.15051499783199 + 
     6.7158329171297615193972471642020494185998186403014546`38.389017609265245\
*^-25*I, G[3, 63] -> 150.4792734528292730652511462831299054303895656469828169\
0430308210140297575275558`64.15051499783199 + 
     7.7742787154881202927260964869491385055036704`28.863698418610163*^-34*I, 
   G[3, 64] -> -7.15020069658909519224707568416512986989918752489271557943462\
286637584244987547`62.340260326340854 + 5.51580375341254378675325391648732964\
702419645764112317285963968639413221803234`62.2397519562894*I, 
   G[3, 65] -> -4.55027749179600040919207461566679480428081135101131241843168\
99461451443739473`64.15051499783199 - 
     2.2378067997850306964769991895022926450659476008906098`38.8422997047334*^\
-25*I, G[3, 66] -> 21.4975643124552445848679412808652574663732991673693643521\
1783920399135507860375`64.13732917839899 + 5.37888094220888288393607951595762\
652800964031452241159133058347026790957375659`63.53563185311548*I, 
   G[3, 67] -> 33.80265476981853328038757650166422540728798812674240339629544\
86467058760526712`61.95404917618927 + 25.969962786406132508150237595746952853\
27268642533807014723437302211633313328487`62.23408352866889*I, 
   G[3, 68] -> -233.426195260512661919406684358176168797589657871888554018030\
10222281759307662287`63.34094643848562 - 
     3.7524919631339381434777572556703832057052210050749148`37.07387612611265\
*^-25*I, G[3, 69] -> 54.65288463111989047544000571452432303510072903217045763\
250767619529826867099665`63.23946720174325 - 12.80561214260294067235990253153\
616252422317919237122065725048029444800432219905`62.59743981585434*I, 
   G[3, 70] -> -19.4046839969188547220248837773133380966328202496261952704849\
1298941586689878192`62.87545439867298 - 3.49230512721595526374374033200754321\
908235090863272703332448158524342802492518`62.13935753568237*I, 
   G[3, 71] -> -44.2086536277205606248460717663639852176231601617757836933438\
8014906491812731781`62.822222487065495 + 
     6.1312915128828756245265948758624608990376165708492131`37.65540395520846\
*^-25*I, G[3, 72] -> 327.6758528845697470932709325815873198697481598395949417\
2280364745685651161912034`64.15051499783199 - 
     1.29791546308268662655264585581359194810147844422452506`37.74831696588797\
*^-24*I, G[3, 73] -> -72.4366307868975245054110723792889421370505561404178516\
8263732309592848946737492`62.48918590611426 + 
     4.2820169170660859401941004906597136338511104112367628`36.81637411559789\
*^-25*I, G[3, 74] -> 228.4202324339181103199616910875318906678244769124901472\
9082476656711194240456653`64.03310983435026 - 193.438125912013614006283253704\
50111346165722464702380845130000737225119287460211`63.96091734118505*I, 
   G[3, 75] -> -10.9143269751487558325727838578974681206500912111189032892277\
0616326539142037252`61.54009246290709 + 30.6960549238892378001536249487399198\
5451701567187959500278128463613678310151747`62.12461349912049*I, 
   G[3, 76] -> 23.96574130693305796094087877304492504780797212277370266811338\
586362358904223989`64.14435399947514 - 4.065622379749421675756073427405494356\
9544853997516559364304317082795782988851`63.37389017071117*I, 
   G[3, 77] -> 28.35878496120768672739556899132898236141262599573983527341049\
277809719584343021`63.597835622943876 - 97.1906283727186673017037625258536566\
1647458046794792023199166314506610436309645`64.13277239348932*I, 
   G[3, 78] -> 51.80640945767452608674571650054302317529984423483540875371544\
41305917996799919`61.659684946544665 + 57.61519575915127175985769621027712689\
487263014847085230844636413989064324623944`61.91826705565508*I, 
   G[3, 79] -> -58.7471265354493869526045594817406395265700746047290207359370\
099229594650563575`61.64827307728647 + 
     1.6908206308885420379217484246298787819109593020074821917541344858094543\
75473`60.22469955726375*I, G[3, 80] -> -379.704484846612748867485016352167207\
57636218145240484255376041951155236007421477`62.36671287439492 + 
     76.828498033773698884467452493615825535125018445944094221662421620418859\
38015174`61.86459479051355*I, G[3, 81] -> 26.75414269466568095318830282030304\
258394244527898465334896364791351995576832883`63.7502086821162 - 
     61.699950265123568024842461643568983013531973443029809253349204060814627\
55087286`64.11310245700253*I, G[3, 82] -> 85.18933562731759786378825440780447\
034798556561344384746689187122996524321788675`63.549238486840174 + 
     329.30251517297113305304431846010971279322317388175538296731030645684026\
679563948`64.13644830336229*I, G[3, 83] -> 347.382511364561572904855251313956\
29641491682702410867592167329702517818740625955`63.479348763711954, 
   G[3, 84] -> 209.5905385297988959140291695564652485847223253808535042388888\
0591419859709398203`63.46376150425507, 
   G[3, 85] -> -533.194613614886739036039190136807378366560949811898939609686\
82210976607216577399`63.51824976905568 + 
     1.06206740697582201183089157739933829142139924178108629`37.46559374100343\
*^-24*I, G[3, 86] -> 192.6349309744234923272843693885127115848253472378224692\
1462869550112644274778559`62.6532735350421 - 
     4.2058639950113064509528825902722025438548565944040718`36.443133854453635\
*^-25*I, G[3, 87] -> 114.2799698625295625226309441418038398464037346117300084\
9635953528781881065978443`62.29336977444629 + 87.9427143752043707874136876307\
1287202706910832568673738662904366569465557174042`62.60974308808576*I, 
   G[3, 88] -> 114.2033141310271498309103608539338976148470662501837179462400\
3419776856468153882`62.28422680367321 - 108.193761730112505934994244175532340\
41670140726039321135085464972563088930667232`62.35728394396133*I, 
   G[3, 89] -> 57.45091988000745918642825346732071966017638100110937223767824\
279079078027330733`63.694968295291766 - 153.607851849832855934150143015879048\
53611742006825255641235947135578958753184887`64.12208472421783*I, 
   G[3, 90] -> -48.9442591825328041351840354825243810218811799166448616918845\
0231080972729551658`62.71276436005534 + 
     4.8737525351771423095344245457115011288914769517510525`37.2336344401695*^\
-25*I, G[3, 91] -> 7.94943022518525960869098164942529520647300381849464821165\
942325166901178881818`60.65341157343953 + 35.79879748209296397001711650702728\
674270683361366815298642631880121031811966949`61.523956488870134*I, 
   G[3, 92] -> 9.851396940704549271254646619878177451204837363595157294570779\
11687060042075428`62.42125954357239 + 71.825330657368495898565507122909494923\
60312668052098844770241414627344798763944`63.409722608290544*I, 
   G[3, 93] -> 175.8420350585425459658484416868325077283132034158033314471920\
565737570351406313`63.40451916459566 - 54.80381601212625637806822040921826144\
571708785450483421222261832376664798659336`63.25057146591233*I, 
   G[3, 94] -> -23.2756910780323548249641354989172486598152688380111690438779\
3036994663940709893`62.037802260905245 - 8.4499493160940767271841198505876482\
4462961460503954998051433451560370979617956`61.613562044850816*I, 
   G[3, 95] -> -27.0152289261320528613310191938413911841066975772813772070180\
5777256551842531215`62.04905875323452 - 15.9021612165467286158210976927949221\
2505970869904246810373989166938634132656345`61.86778770346011*I, 
   G[2, 1] -> 9.8696044010893586188344909998761511353136994072407906264133493\
7622004482241919`64., G[2, 2] -> -55.3425459694250435124605451412207373712478\
7167790015232392605292019545014102552`64.15051499783199 + 
     7.276359377239971150153903610660966802195125772742733`37.269370003952545\
*^-26*I, G[2, 3] -> 5.1629448733211079436861555259302495369931916458016177317\
2820751597371622326568`63.93738015258168 - 6.66902859116516601144368965510278\
518994767384772017409000045025646484030148926`64.04854524394388*I, 
   G[2, 4] -> 15.726534924216262634563268119582233808972037674763380075515213\
89220664584772199`63.96095615301856 + 18.567733176390613026437857149160059610\
0466845088746701294317082416390318133531`64.0330819958507*I, 
   G[2, 5] -> 19.355100454749593585205795971750916723868578160509518382379066\
85420970098637328`63.78885723460918 + 40.080918539180037574193478020624346959\
35454310093896519886596147708420683498779`64.10499947067166*I, 
   G[2, 6] -> -26.77913574626274681471971015785652264543476225465880982490936\
012219298817547097`64.01438355094776 + 25.00395413615561735631475303676436843\
071058328891467227982837606738333491331577`63.98459568782568*I, 
   G[2, 7] -> 1.0373038350495148681122081892350599827374220528385835208365828\
3445974001486928`62.90435822048527 - 18.2541952799829615346296243081039053153\
6351531141849745822590198917101654397429`64.14981492916309*I, 
   G[2, 8] -> 18.210186287803253287514568198558145528580189869411357153075507\
26869903126567226`63.67050130808256, 
   G[2, 9] -> -5.192792761897599845814348039051514547205322187368929958376700\
36630094078291685`63.52347858898517 + 3.3380112261840096201911760914241948941\
6812160535296196412825537520141888845779`63.52966038026014*I, 
   G[2, 10] -> 8.262752833642368761375488321826555263127847152957400390117250\
122889135348931`63.63853332538136, G[2, 11] -> -0.731851605764362505358782554\
2586904146879956050440227544318567911890118487885`63.86282001943782, 
   G[2, 12] -> -2.66853201711332656120778316332536197958135718921127790657881\
956807271954441395`63.15628981869595 + 7.808279506944561673396210766321209261\
43444682561793084868876213039729797492394`63.690091950944776*I, 
   G[2, 13] -> 23.18038292125528239724625999933127962344429381310520525775594\
152860993859054983`63.676450185132005, 
   G[2, 14] -> 30.87617280226212042019454603569592444270329558541119844810700\
631523022239941695`63.53384605473379 + 27.19099133906927160610747977309971450\
682641123403012565364277362497847607726731`63.711807374922174*I, 
   G[2, 15] -> 16.18890943427008688776432985268036363777488236960276467064643\
541683967054203172`63.429029040337774 + 21.1998832932626013477101645404387895\
773936744873615937581162620010481331672737`63.70927969947968*I, 
   G[2, 16] -> -15.0900812198227018751778129418718037697275798167523649162225\
5223506468963229319`63.40577429546344 + 22.2925814662571425871747737154908083\
1120513686194178562563403501119743372676344`63.64142380676526*I, 
   G[2, 17] -> 38.08516929055454398756618752249206919210763514482462485339362\
364404907180759126`63.518566635587696 - 5.99110804580667025839731523266092492\
94327367466685318955265116239303429099936`62.982845238885155*I, 
   G[2, 18] -> 37.86983282762945039847079292217269579889435160130635199625699\
890560446666153424`64.15051499783199 - 
     9.0859240318628130188661568680674701538078479648`32.530590711176885*^-31*
      I, G[2, 19] -> -8.56790822508952103513605637723280221534478801662461733\
851902435173548827256976`64.0474886868267 + 6.6760224523680192403823521961296\
0129423553080738011082867879497777512119238322`63.939131669512086*I, 
   G[2, 20] -> -7.21819524933291070679365477305870653528543454329244196112753\
682774101395180745`62.8516158555978 + 3.3415081567854362346605073420157856874\
6311869017164998283400139479813421070329`62.60232659488703*I, 
   G[2, 21] -> 18.72999062406469131412390312246257275938918522264197841743127\
454215172766711628`62.66984008758492 - 
     7.3402611183322366447003574429083616846192649971668`34.801606535990096*^\
-28*I, G[2, 22] -> 25.3981268902747589317374002800008962183581323933505684855\
1092179408648559498484`63.65870441655875, 
   G[2, 23] -> -5.47231582812195740670188384179233477411504610348930516226039\
20002784440554286`63.48262800098783 + 4.6754254654063008644778213740431475646\
9568152931699065467689139102133843202956`63.58365327570777*I, 
   G[2, 24] -> 20.10485482869894834831909628733701150251898251137508207184594\
18254087840739518`63.64869598012448, G[2, 25] -> 27.4541641037711062977622726\
4730950567180594935140667221190899443227719145720892`63.107010200731224 + 
     16.063659618269415023862963439730267922520049421921792448315853763026352\
42612654`63.10136222519593*I, G[2, 26] -> 24.40568434331315158272629358384034\
202084727316116416035693790644858457951555386`62.89326304515308 + 
     3.564777077436663208629948230901399784251370236399698`36.42018189595351*^\
-26*I, G[2, 27] -> 42.2476110494487255730398951443055624356039355066704928771\
7746983551938739958598`63.01837617284136 + 
     7.3402611183322366447003574429083616846192649971668`34.801606535990096*^\
-28*I, G[2, 28] -> 84.1381034962592861164686822480879884067038930766091154816\
0425601958107582778759`63.686417226565815, 
   G[2, 29] -> 19.57284469296364387145898118324850559578680801560474852046621\
384493957918750144`63.41388879536535 + 22.72072305830871955290244509820270013\
956008601376515676908226686978259699080116`63.71584244596253*I, 
   G[1, 1] -> -6.169708797216829180313624506249677861193626466167850710985615\
48258645913029308`64., G[1, 2] -> -0.4257121742674285157785175848378998095174\
2401623316186738589429000043010704568`64., 
   G[1, 3] -> -1.062521973486847642086922498784667975508456837182202262669979\
18944572731172607`63.656185056318066 - 3.141592653589793238462643383279502884\
19716939937510582097494459230781640628621`64.12699700876946*I, 
   G[1, 4] -> -6.928614573589643053133449009013020839086960469087341267318631\
73942972770666078`64., G[1, 5] -> -4.2626798770413154213294545325130340967595\
7652669143469171271382405377698309154`64., 
   G[1, 6] -> -2.485452561146748568714646390197518453478039512378312421087777\
88945309211187286`63.94322248308505 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.04496687743263*I}, 
  {Fr[1, 1] -> -6.16970879721682918031362450624967786119362646616785071098561\
548258645913029308`64., Fr[1, 2] -> -0.42571217426742851577851758483789980951\
742401623316186738589429000043010704568`64., 
   Fr[1, 3] -> -1.06252197348684764208692249878466797550845683718220226266997\
918944572731172607`63.656185056318066 - 3.14159265358979323846264338327950288\
419716939937510582097494459230781640628621`64.12699700876946*I, 
   Fr[1, 4] -> -6.92861457358964305313344900901302083908696046908734126731863\
173942972770666078`64., Fr[1, 5] -> -4.26267987704131542132945453251303409675\
957652669143469171271382405377698309154`64., 
   Fr[1, 6] -> -2.48545256114674856871464639019751845347803951237831242108777\
788945309211187286`63.94322248308505 - 3.141592653589793238462643383279502884\
19716939937510582097494459230781640628621`64.04496687743263*I, 
   Fr[2, 1] -> 9.869604401089358618834490999876151135313699407240790626413349\
37622004482241919`64., Fr[2, 2] -> -55.34254596942504351246054514122073737124\
787167790015232392605292019545014102552`64.15051499783199 + 
     7.276359377239971150153903610660966802195125772742733`37.269370003952545\
*^-26*I, Fr[2, 3] -> 5.162944873321107943686155525930249536993191645801617731\
72820751597371622326568`63.93738015258168 - 6.6690285911651660114436896551027\
8518994767384772017409000045025646484030148926`64.04854524394388*I, 
   Fr[2, 4] -> 15.72653492421626263456326811958223380897203767476338007551521\
389220664584772199`63.96095615301856 + 18.56773317639061302643785714916005961\
00466845088746701294317082416390318133531`64.0330819958507*I, 
   Fr[2, 5] -> 19.35510045474959358520579597175091672386857816050951838237906\
685420970098637328`63.78885723460918 + 40.08091853918003757419347802062434695\
935454310093896519886596147708420683498779`64.10499947067166*I, 
   Fr[2, 6] -> -26.7791357462627468147197101578565226454347622546588098249093\
6012219298817547097`64.01438355094776 + 25.0039541361556173563147530367643684\
3071058328891467227982837606738333491331577`63.98459568782568*I, 
   Fr[2, 7] -> 1.037303835049514868112208189235059982737422052838583520836582\
83445974001486928`62.90435822048527 - 18.254195279982961534629624308103905315\
36351531141849745822590198917101654397429`64.14981492916309*I, 
   Fr[3, 1] -> 20.38050209036792467768341781941245193559043547633391022633282\
395416746337801863`63.749578471156255 + 47.0822441845619029377471100442195075\
1879800138676487116926642568648203531509685`64.11322074755154*I, 
   Fr[3, 2] -> -85.0756840148336278706403452781737246568625860945815758049907\
3833020198551335086`63.94226190444794 + 107.921880051415968028492644611318897\
99678465914302151411623675308384889646885332`64.04556595725603*I, 
   Fr[3, 3] -> 17.44389617819939716448520747849443314956471184406136286884816\
847973839574132676`63.350758633674744 - 108.609898930574136293469373441617721\
72093207260666590127269900800287164058515216`64.14498455003319*I, 
   Fr[3, 5] -> 1.202056903159594285399738161511449990764986292340498881792271\
55534183820558957`64., Fr[3, 6] -> 2.1608971102308354929412200267344089242181\
0161947442115861043534274568349267934`64.02258248231104 - 
     1.9357314510951374684392427392157302438093860004271032129306982730925453\
6005105`63.97479349997948*I, Fr[3, 7] -> 
    -172.68307132896277317662695310014214867171221712747869176621530522105615\
058660083`64.15051499783198 + 
     6.1313722236113582558524112504655172042406307420649597`37.70082291554378\
*^-25*I, Fr[3, 8] -> 14.13432114972640990635284848618398971320637713705851106\
991274891185392580715457`64.00731863523536 - 13.65785164432397515438821668409\
834592637690871686058492430178604592244875095119`63.992426071393645*I, 
   Fr[3, 9] -> 64.81466093720525364522692139052905527036415356067287571041815\
7503157565442486`63.820521122167946 + 122.47661004212809062495871466727101307\
200215962589137245301202687110757857628138`64.09690102598113*I, 
   Fr[4, 1] -> 15.15955946403815745618212470437202887847474989336653834522371\
04538942435518233`64.0404982488427 - 12.3130242221565799587098382779180071368\
7846407273901447251798124682419765355067`63.95017640175276*I, 
   Fr[4, 2] -> -283.344859441363740111834529878558940821872149356827774069229\
41742635651873860131`64.15051499783199 + 
     2.46280170382226916576354936148598490926230735087152143`38.0896291053059\
46*^-24*I, Fr[4, 3] -> 17.875589716929792083365759434265147283399561737883388\
68938102492287454782277718`64.14777885181148 + 2.0129007663457868245757166131\
0258168102985778049814892352321987255280219394722`63.19934083890354*I, 
   Fr[4, 4] -> -6.79281363121490412416784942260593372163394133387434400358663\
326631036933597231`63.3441912833429 + 42.954609532355629863388159584985444053\
71018992175595376815632070412178784734675`64.14515135951476*I, 
   Fr[4, 6] -> -149.992930986582878263546820102852200522280879083873099517817\
95730385927699033094`63.78354601484169 + 315.31478036928961643416920619719785\
181785267771305168863336800442873587918761219`64.10621955192211*I, 
   Fr[4, 7] -> 64.96586156997377110505850726976604447230288492082703198191539\
404788746595816521`63.42580750900761 - 338.4832953752514071107728592442187978\
7730727541117094305739160744995907548760348`64.14265954712818*I, 
   Fr[4, 8] -> 24.23579854292765819812642544404390452146902978213642783611402\
558712756845651063`64.15051499783199 + 
     6.28611742455056105266708472703165953361350562`30.564440153381323*^-33*
      I, Fr[4, 9] -> -1.23879869453411212710095492902954933599538972925096555\
385862601929395800515631`63.0269186974556 - 16.419673623024902546023975182535\
20904114992095935440120822336073862452133037813`64.1492824787523*I, 
   Fr[4, 10] -> 53.6685494152966378382063695015297991297256347084976019170896\
4682540041285359912`64., Fr[4, 173] -> -8.85071046064154549611850745866569999\
284161135940632110896585445845789641758004`64., 
   Fr[4, 174] -> -4.446521443328147194745804097181653211841784501330806134229\
19750449024957997978`64., Fr[4, 175] -> -18.225738350882958844276452819105767\
87862096241107647175183025450104090325209176`63.9784357906362 - 
     20.038453593479652265516004710677556374375258156743723986871090013073008\
36016346`64.01961486253222*I}}}


==> anc/mi2F.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi["1L", 1] -> eps^3*Fr[3, 6] + eps^4*Fr[4, 1], 
 mi["1L", 2] -> 2 - 2*eps*(Fr[1, 2] - Fr[1, 4] + Fr[1, 5]) + eps^2*Fr[2, 2] + 
   eps^3*Fr[3, 7] + eps^4*Fr[4, 2], mi["1L", 3] -> 
  2 - 2*eps*(Fr[1, 2] - Fr[1, 3] + Fr[1, 6]) + eps^2*Fr[2, 3] + 
   eps^3*Fr[3, 8] + eps^4*Fr[4, 3], mi["1L", 4] -> 
  1 + eps*(Fr[1, 1] - 2*Fr[1, 4] + Fr[1, 5] - Fr[1, 6]) + eps^2*Fr[2, 4] + 
   eps^3*Fr[3, 1] + eps^4*Fr[4, 4], mi["1L", 5] -> 
  2*eps*(Fr[1, 1] + Fr[1, 2] - Fr[1, 3] - Fr[1, 4]) + eps^2*Fr[2, 5] + 
   eps^3*Fr[3, 9] + eps^4*Fr[4, 5], mi["1L", 6] -> 
  1 + eps*(Fr[1, 1] - 2*Fr[1, 3] - Fr[1, 5] + Fr[1, 6]) + eps^2*Fr[2, 6] + 
   eps^3*Fr[3, 2] + eps^4*Fr[4, 6], mi["1L", 7] -> 
  eps^2*Fr[2, 7] + eps^3*Fr[3, 3] + eps^4*Fr[4, 7], 
 mi["1L", 8] -> 1 - eps*Fr[1, 1] + (eps^2*(6*Fr[1, 1]^2 - Fr[2, 1]))/12 + 
   (eps^3*(-2*Fr[1, 1]^3 + Fr[1, 1]*Fr[2, 1] - 28*Fr[3, 5]))/12 + 
   eps^4*Fr[4, 8], mi["1L", 9] -> 1 - eps*Fr[1, 3] + 
   (eps^2*(6*Fr[1, 3]^2 - Fr[2, 1]))/12 + 
   (eps^3*(-2*Fr[1, 3]^3 + Fr[1, 3]*Fr[2, 1] - 28*Fr[3, 5]))/12 + 
   eps^4*Fr[4, 9], mi["1L", 10] -> 1 - eps*Fr[1, 5] + 
   (eps^2*(6*Fr[1, 5]^2 - Fr[2, 1]))/12 + 
   (eps^3*(-2*Fr[1, 5]^3 + Fr[1, 5]*Fr[2, 1] - 28*Fr[3, 5]))/12 + 
   eps^4*Fr[4, 173], mi["1L", 11] -> 1 - eps*Fr[1, 2] + 
   (eps^2*(6*Fr[1, 2]^2 - Fr[2, 1]))/12 + 
   (eps^3*(-2*Fr[1, 2]^3 + Fr[1, 2]*Fr[2, 1] - 28*Fr[3, 5]))/12 + 
   eps^4*Fr[4, 174], mi["1L", 12] -> 1 - eps*Fr[1, 6] + 
   (eps^2*(6*Fr[1, 6]^2 - Fr[2, 1]))/12 + 
   (eps^3*(-2*Fr[1, 6]^3 + Fr[1, 6]*Fr[2, 1] - 28*Fr[3, 5]))/12 + 
   eps^4*Fr[4, 175], mi["1L", 13] -> 1 - eps*Fr[1, 4] + 
   (eps^2*(6*Fr[1, 4]^2 - Fr[2, 1]))/12 + 
   (eps^3*(-2*Fr[1, 4]^3 + Fr[1, 4]*Fr[2, 1] - 28*Fr[3, 5]))/12 + 
   eps^4*Fr[4, 10], mi[P1, 74] -> eps^2*Fr[2, 7] + eps^3*Fr[3, 16] + 
   eps^4*Fr[4, 176], mi[P1, 73] -> 1 + eps*(-Fr[1, 1] - Fr[1, 6]) + 
   (eps^2*(3*Fr[1, 1]^2 + 6*Fr[1, 1]*Fr[1, 6] + 3*Fr[1, 6]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 1]^3 - 3*Fr[1, 1]^2*Fr[1, 6] - Fr[1, 6]^3 + 
      Fr[1, 6]*Fr[2, 1] + Fr[1, 1]*(-3*Fr[1, 6]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 11], mi[P1, 72] -> 1 + eps*(-Fr[1, 5] - Fr[1, 6]) + 
   (eps^2*(3*Fr[1, 5]^2 + 6*Fr[1, 5]*Fr[1, 6] + 3*Fr[1, 6]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 5]^3 - 3*Fr[1, 5]^2*Fr[1, 6] - Fr[1, 6]^3 + 
      Fr[1, 6]*Fr[2, 1] + Fr[1, 5]*(-3*Fr[1, 6]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 12], mi[P1, 71] -> 1 + eps*(-Fr[1, 3] - Fr[1, 6]) + 
   (eps^2*(3*Fr[1, 3]^2 + 6*Fr[1, 3]*Fr[1, 6] + 3*Fr[1, 6]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 3]^3 - 3*Fr[1, 3]^2*Fr[1, 6] - Fr[1, 6]^3 + 
      Fr[1, 6]*Fr[2, 1] + Fr[1, 3]*(-3*Fr[1, 6]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 13], mi[P1, 70] -> 1 - 2*eps*Fr[1, 6] + 
   eps^2*(2*Fr[1, 6]^2 - Fr[2, 1]/6) + 
   (eps^3*(-4*Fr[1, 6]^3 + Fr[1, 6]*Fr[2, 1] - 14*Fr[3, 5]))/3 + 
   eps^4*Fr[4, 177], mi[P1, 69] -> 
  1 + eps*(Fr[1, 1] - 2*Fr[1, 3] - Fr[1, 5]) + 
   eps^2*(-(Fr[1, 1]*Fr[1, 6]) + 2*Fr[1, 3]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 6]^2/2 - Fr[2, 1]/12 + Fr[2, 6]) + 
   (eps^3*(-6*Fr[1, 5]*Fr[1, 6]^2 + 4*Fr[1, 6]^3 + 
      Fr[1, 1]*(6*Fr[1, 6]^2 - Fr[2, 1]) + Fr[1, 5]*Fr[2, 1] + 
      2*Fr[1, 3]*(-6*Fr[1, 6]^2 + Fr[2, 1]) - 12*Fr[1, 6]*Fr[2, 6] + 
      12*Fr[3, 2] - 28*Fr[3, 5]))/12 + eps^4*Fr[4, 14], 
 mi[P1, 68] -> -1/2 + eps*Fr[1, 1] + eps^2*(-Fr[1, 1]^2 + Fr[2, 1]/12) + 
   (eps^3*(4*Fr[1, 1]^3 - Fr[1, 1]*Fr[2, 1] + 32*Fr[3, 5]))/6 + 
   eps^4*Fr[4, 15], mi[P1, 67] -> -1/2 + eps*Fr[1, 5] + 
   eps^2*(-Fr[1, 5]^2 + Fr[2, 1]/12) + 
   (eps^3*(4*Fr[1, 5]^3 - Fr[1, 5]*Fr[2, 1] + 32*Fr[3, 5]))/6 + 
   eps^4*Fr[4, 178], mi[P1, 66] -> -1/2 + eps*Fr[1, 3] + 
   eps^2*(-Fr[1, 3]^2 + Fr[2, 1]/12) + 
   (eps^3*(4*Fr[1, 3]^3 - Fr[1, 3]*Fr[2, 1] + 32*Fr[3, 5]))/6 + 
   eps^4*Fr[4, 16], mi[P1, 65] -> -1/2 + eps*Fr[1, 4] + 
   eps^2*(-Fr[1, 4]^2 + Fr[2, 1]/12) + 
   (eps^3*(4*Fr[1, 4]^3 - Fr[1, 4]*Fr[2, 1] + 32*Fr[3, 5]))/6 + 
   eps^4*Fr[4, 17], mi[P1, 64] -> -1/2 + eps*Fr[1, 2] + 
   eps^2*(-Fr[1, 2]^2 + Fr[2, 1]/12) + 
   (eps^3*(4*Fr[1, 2]^3 - Fr[1, 2]*Fr[2, 1] + 32*Fr[3, 5]))/6 + 
   eps^4*Fr[4, 179], mi[P1, 63] -> -1/2 + eps*Fr[1, 6] + 
   eps^2*(-Fr[1, 6]^2 + Fr[2, 1]/12) + 
   (eps^3*(4*Fr[1, 6]^3 - Fr[1, 6]*Fr[2, 1] + 32*Fr[3, 5]))/6 + 
   eps^4*Fr[4, 180], mi[P1, 62] -> 1/2 - eps*Fr[1, 6] + 
   eps^2*(Fr[1, 6]^2 + Fr[2, 1]/12) + 
   (eps^3*(-4*Fr[1, 6]^3 - Fr[1, 6]*Fr[2, 1] - 26*Fr[3, 5]))/6 + 
   eps^4*Fr[4, 181], mi[P1, 61] -> -(eps^2*Fr[2, 7]) + eps^3*Fr[3, 27] + 
   eps^4*Fr[4, 182], mi[P1, 60] -> 1 - 2*eps*Fr[1, 5] + 
   eps^2*(Fr[1, 5]^2 + Fr[1, 1]*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 5]*Fr[1, 6] - 
     Fr[2, 1]/6) + eps^3*Fr[3, 28] + eps^4*Fr[4, 18], 
 mi[P1, 59] -> -(eps^2*Fr[2, 7]) + 
   (eps^3*(-(Fr[1, 1]*Fr[2, 7]) + Fr[1, 5]*Fr[2, 7] + Fr[1, 6]*Fr[2, 7] - 
      Fr[3, 3] + Fr[3, 16] + 2*Fr[3, 27]))/2 + eps^4*Fr[4, 183], 
 mi[P1, 58] -> 1 - 2*eps*Fr[1, 1] + eps^2*(Fr[1, 1]^2 - Fr[1, 5]*Fr[1, 6] + 
     Fr[1, 1]*(Fr[1, 5] + Fr[1, 6]) - Fr[2, 1]/6) + eps^3*Fr[3, 30] + 
   eps^4*Fr[4, 19], mi[P1, 57] -> -(eps^2*Fr[2, 7]) + 
   (eps^3*(-(Fr[1, 1]*Fr[2, 7]) + Fr[1, 5]*Fr[2, 7] + Fr[1, 6]*Fr[2, 7] - 
      Fr[3, 3] + 3*Fr[3, 16] + 4*Fr[3, 27]))/2 + eps^4*Fr[4, 184], 
 mi[P1, 56] -> 1 - 2*eps*Fr[1, 6] + eps^2*(Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 + 
     Fr[1, 1]*(-Fr[1, 5] + Fr[1, 6]) - Fr[2, 1]/6) + 
   (eps^3*(-2*Fr[1, 1]^3 - 2*Fr[1, 5]^3 - 3*Fr[1, 5]^2*Fr[1, 6] - 
      2*Fr[1, 6]^3 - 3*Fr[1, 1]^2*(Fr[1, 5] + Fr[1, 6]) + 
      2*Fr[1, 6]*Fr[2, 1] + Fr[1, 5]*(-3*Fr[1, 6]^2 + 2*Fr[2, 1]) + 
      Fr[1, 1]*(-3*Fr[1, 5]^2 - 3*Fr[1, 6]^2 + 2*Fr[2, 1]) - 
      6*(20*Fr[3, 5] + Fr[3, 28] + Fr[3, 30])))/6 + eps^4*Fr[4, 20], 
 mi[P1, 55] -> 1/2 - eps*Fr[1, 1] + eps^2*Fr[2, 18] + eps^3*Fr[3, 32] + 
   eps^4*Fr[4, 21], mi[P1, 54] -> 1/2 - eps*Fr[1, 3] + eps^2*Fr[2, 19] + 
   eps^3*Fr[3, 33] + eps^4*Fr[4, 22], 
 mi[P1, 53] -> 1/2 - eps*Fr[1, 6] + 
   (eps^2*(3*Fr[1, 3]^2 + 6*Fr[1, 3]*Fr[1, 6] + 3*Fr[1, 6]^2 - Fr[2, 1] - 
      6*Fr[2, 19]))/6 + eps^3*Fr[3, 34] + eps^4*Fr[4, 23], 
 mi[P1, 52] -> 1/2 - eps*Fr[1, 3] + 
   (eps^2*(-6*Fr[1, 2]^2 + 18*Fr[1, 3]^2 + 12*Fr[1, 2]*
       (Fr[1, 3] - Fr[1, 6]) + 12*Fr[1, 3]*Fr[1, 6] - 6*Fr[1, 6]^2 + 
      Fr[2, 1] + 6*Fr[2, 3] - 12*Fr[2, 19]))/12 + eps^3*Fr[3, 35] + 
   eps^4*Fr[4, 24], mi[P1, 51] -> 1/2 - eps*Fr[1, 5] + 
   (eps^2*(6*Fr[1, 1]^2 - 8*Fr[1, 4]^2 + 6*Fr[1, 5]^2 + 
      8*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 5]*Fr[1, 6] - 2*Fr[1, 6]^2 + 
      4*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - Fr[2, 1] + 4*Fr[2, 4] - 
      8*Fr[2, 18]))/8 + eps^3*Fr[3, 36] + eps^4*Fr[4, 25], 
 mi[P1, 50] -> eps*(Fr[1, 1] - Fr[1, 3]) + 
   (eps^2*(-2*Fr[1, 1]^2 - 4*Fr[1, 3]^2 - 2*Fr[1, 5]^2 + 
      4*Fr[1, 5]*Fr[1, 6] + 2*Fr[1, 6]^2 - 4*Fr[1, 1]*(Fr[1, 5] + Fr[1, 6]) + 
      Fr[2, 1] + 4*Fr[2, 6] + 8*Fr[2, 19]))/8 + eps^3*Fr[3, 37] + 
   eps^4*Fr[4, 26], mi[P1, 49] -> eps*(Fr[1, 1] - Fr[1, 3]) + 
   (eps^2*(6*Fr[1, 1]^2 + 12*Fr[1, 3]^2 - 6*Fr[1, 4]^2 + 
      12*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + 12*Fr[1, 3]*Fr[1, 6] - 
      6*Fr[1, 6]^2 + Fr[2, 1] + 6*Fr[2, 3] + 6*Fr[2, 5] - 12*Fr[2, 18] - 
      12*Fr[2, 19]))/12 + eps^3*Fr[3, 38] + eps^4*Fr[4, 27], 
 mi[P1, 48] -> 1 + eps*(-Fr[1, 3] - Fr[1, 5]) + 
   (eps^2*(2*Fr[1, 1]^2 + 4*Fr[1, 3]^2 + 2*Fr[1, 5]^2 + 
      4*Fr[1, 1]*(Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 5]*Fr[1, 6] + 2*Fr[1, 6]^2 - 
      Fr[2, 1] + 4*Fr[2, 6]))/8 + eps^3*Fr[3, 39] + eps^4*Fr[4, 28], 
 mi[P1, 47] -> 1 + eps*(-Fr[1, 4] - Fr[1, 6]) + 
   (eps^2*(2*Fr[1, 1]^2 + 4*Fr[1, 4]^2 + 2*Fr[1, 5]^2 - 
      4*Fr[1, 1]*(Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 5]*Fr[1, 6] + 2*Fr[1, 6]^2 - 
      Fr[2, 1] + 4*Fr[2, 4]))/8 + eps^3*Fr[3, 40] + eps^4*Fr[4, 29], 
 mi[P1, 46] -> -1/4 + (eps*(-Fr[1, 1] + 2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]))/
    2 + (eps^2*(-6*Fr[1, 1]^2 - 24*Fr[1, 4]^2 - 6*Fr[1, 5]^2 + 
      24*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 12*Fr[1, 5]*Fr[1, 6] - 
      6*Fr[1, 6]^2 + 12*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 
      5*Fr[2, 1] - 36*Fr[2, 4]))/48 + eps^3*Fr[3, 41] + eps^4*Fr[4, 30], 
 mi[P1, 45] -> eps^2*Fr[2, 7] + eps^3*Fr[3, 42] + eps^4*Fr[4, 31], 
 mi[P1, 44] -> eps*(Fr[1, 3] - Fr[1, 6]) + 
   eps^2*(-Fr[1, 3]^2 - Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2 + 
     Fr[1, 2]*(-Fr[1, 3] + Fr[1, 6]) + Fr[2, 1]/12 + Fr[2, 19]) + 
   eps^3*Fr[3, 43] + eps^4*Fr[4, 32], 
 mi[P1, 43] -> 1 + eps*(-Fr[1, 2] - Fr[1, 6]) + 
   eps^2*(Fr[1, 2]^2/2 + Fr[1, 3]^2 + Fr[1, 3]*Fr[1, 6] - Fr[2, 1]/6 + 
     Fr[2, 3]/2 - Fr[2, 19]) + eps^3*Fr[3, 44] + eps^4*Fr[4, 33], 
 mi[P1, 42] -> 1 + eps*(-Fr[1, 2] - Fr[1, 5]) + 
   (eps^2*(6*Fr[1, 1]^2 + 4*Fr[1, 2]^2 - 4*Fr[1, 4]^2 + 8*Fr[1, 4]*Fr[1, 5] + 
      2*Fr[1, 5]^2 - 8*Fr[1, 4]*Fr[1, 6] + 4*Fr[1, 5]*Fr[1, 6] - 
      2*Fr[1, 6]^2 + 4*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 
      Fr[2, 1] + 4*Fr[2, 2] + 4*Fr[2, 4] - 8*Fr[2, 18]))/8 + 
   eps^3*Fr[3, 45] + eps^4*Fr[4, 34], mi[P1, 41] -> eps^4*Fr[4, 185], 
 mi[P1, 40] -> eps^4*Fr[4, 186], mi[P1, 39] -> eps^4*Fr[4, 35], 
 mi[P1, 38] -> -1 + 2*eps*(Fr[1, 2] - Fr[1, 3] + Fr[1, 6]) + 
   (eps^2*(-6*Fr[1, 2]^2 - 6*Fr[1, 3]^2 + 12*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + 
      12*Fr[1, 3]*Fr[1, 6] - 6*Fr[1, 6]^2 + Fr[2, 1] - 18*Fr[2, 3]))/12 + 
   eps^3*Fr[3, 46] + eps^4*Fr[4, 36], 
 mi[P1, 37] -> (eps^3*(-2*Fr[1, 2]^3 + 6*Fr[1, 2]^2*Fr[1, 3] - 
      10*Fr[1, 3]^3 - 5*Fr[1, 6]*Fr[2, 1] + 
      Fr[1, 3]*(6*Fr[1, 6]^2 + Fr[2, 1] - 6*Fr[2, 3]) - 
      6*Fr[1, 2]*(Fr[1, 3]^2 - Fr[1, 6]^2 + Fr[2, 3]) - 60*Fr[3, 5] + 
      12*Fr[3, 8] + 3*Fr[3, 33] + 24*Fr[3, 34] - 9*Fr[3, 35] - 12*Fr[3, 43] - 
      24*Fr[3, 44] - 3*Fr[3, 46]))/6 + eps^4*Fr[4, 37], 
 mi[P1, 36] -> -3*eps*(Fr[1, 1] + Fr[1, 2] - Fr[1, 3] - Fr[1, 4]) - 
   3*eps^2*Fr[2, 5] + (eps^3*(-(Fr[1, 1]*Fr[2, 1]) - Fr[1, 2]*Fr[2, 1] + 
      Fr[1, 3]*Fr[2, 1] + Fr[1, 4]*Fr[2, 1] - 12*Fr[3, 9]))/2 + 
   eps^4*Fr[4, 38], mi[P1, 35] -> 
  -1/2 + eps*(-Fr[1, 1] + 2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
   eps^2*(-Fr[1, 1]^2 - 2*Fr[2, 4] + Fr[2, 18]) + eps^3*Fr[3, 48] + 
   eps^4*Fr[4, 39], mi[P1, 34] -> eps^3*Fr[3, 49] + eps^4*Fr[4, 40], 
 mi[P1, 33] -> -1/2 + eps*(-Fr[1, 1] + 2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
   (eps^2*(6*Fr[1, 1]^2 - 8*Fr[1, 4]^2 - 2*Fr[1, 5]^2 + 
      8*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 5]*Fr[1, 6] - 2*Fr[1, 6]^2 + 
      4*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - Fr[2, 1] - 
      12*Fr[2, 4] - 8*Fr[2, 18]))/8 + 
   (eps^3*(-22*Fr[1, 1]^3 - 20*Fr[1, 4]^3 - 22*Fr[1, 5]^3 + 
      12*Fr[1, 4]^2*(Fr[1, 5] - Fr[1, 6]) - 18*Fr[1, 5]^2*Fr[1, 6] - 
      6*Fr[1, 5]*Fr[1, 6]^2 - 10*Fr[1, 6]^3 - 6*Fr[1, 1]^2*
       (Fr[1, 4] + Fr[1, 5] + 3*Fr[1, 6]) + 9*Fr[1, 5]*Fr[2, 1] + 
      11*Fr[1, 6]*Fr[2, 1] + Fr[1, 4]*(-6*Fr[1, 5]^2 + 12*Fr[1, 5]*Fr[1, 6] - 
        6*Fr[1, 6]^2 + 7*Fr[2, 1]) + 3*Fr[1, 1]*(4*Fr[1, 4]^2 - 
        2*Fr[1, 5]^2 - 4*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 
        4*Fr[1, 5]*Fr[1, 6] - 2*Fr[1, 6]^2 + 3*Fr[2, 1] - 6*Fr[2, 4]) - 
      18*Fr[1, 5]*Fr[2, 4] + 18*Fr[1, 6]*Fr[2, 4] - 54*Fr[3, 1] - 
      808*Fr[3, 5] - 24*Fr[3, 28] - 24*Fr[3, 30] - 72*Fr[3, 40] + 
      12*Fr[3, 41] - 18*Fr[3, 48]))/18 + eps^4*Fr[4, 41], 
 mi[P1, 32] -> (eps^3*(-50*Fr[1, 1]^3 - 64*Fr[1, 4]^3 - 50*Fr[1, 5]^3 + 
      6*Fr[1, 1]^2*(Fr[1, 4] - 11*Fr[1, 5] - 3*Fr[1, 6]) + 
      24*Fr[1, 4]^2*(Fr[1, 5] - Fr[1, 6]) - 18*Fr[1, 5]^2*Fr[1, 6] - 
      30*Fr[1, 5]*Fr[1, 6]^2 - 14*Fr[1, 6]^3 + 30*Fr[1, 5]*Fr[2, 1] + 
      19*Fr[1, 6]*Fr[2, 1] + Fr[1, 4]*(6*Fr[1, 5]^2 - 12*Fr[1, 5]*Fr[1, 6] + 
        6*Fr[1, 6]^2 + 11*Fr[2, 1]) + 6*Fr[1, 1]*(4*Fr[1, 4]^2 - 
        11*Fr[1, 5]^2 + 2*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 
        2*Fr[1, 5]*Fr[1, 6] - 5*Fr[1, 6]^2 + 5*Fr[2, 1] - 3*Fr[2, 4]) - 
      18*Fr[1, 5]*Fr[2, 4] + 18*Fr[1, 6]*Fr[2, 4] + 90*Fr[3, 1] - 
      2036*Fr[3, 5] - 84*Fr[3, 28] - 84*Fr[3, 30] + 18*Fr[3, 32] + 
      18*Fr[3, 36] - 144*Fr[3, 40] - 12*Fr[3, 41] - 36*Fr[3, 49]))/36 + 
   eps^4*Fr[4, 42], mi[P1, 31] -> 
  -1/2 + eps*(-Fr[1, 1] + 2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 
   (eps^2*(3*Fr[1, 3]^2 + 6*Fr[1, 3]*Fr[1, 6] - 3*Fr[1, 6]^2 - Fr[2, 1] - 
      12*Fr[2, 6] - 6*Fr[2, 19]))/6 + eps^3*Fr[3, 52] + eps^4*Fr[4, 43], 
 mi[P1, 30] -> (eps^3*(-3*Fr[1, 1]^3 - 2*Fr[1, 3]^3 + 3*Fr[1, 5]^3 - 
      3*Fr[1, 1]^2*Fr[1, 6] + 6*Fr[1, 3]^2*Fr[1, 6] + 3*Fr[1, 5]^2*Fr[1, 6] - 
      4*Fr[1, 6]^3 + Fr[1, 1]*Fr[2, 1] - Fr[1, 5]*Fr[2, 1] - 
      6*Fr[1, 6]*Fr[2, 6] + 6*Fr[3, 2] - 18*Fr[3, 5] + 6*Fr[3, 28] - 
      6*Fr[3, 30] + 12*Fr[3, 33] + 3*Fr[3, 34] - 12*Fr[3, 37] - 
      12*Fr[3, 39] - 3*Fr[3, 52]))/6 + eps^4*Fr[4, 44], 
 mi[P1, 29] -> (eps^2*(6*Fr[1, 2]^2 - 6*Fr[1, 3]^2 + 6*Fr[1, 6]^2 - 
      Fr[2, 1] - 6*Fr[2, 3]))/12 + 
   (eps^3*(-2*Fr[1, 2]^3 + 2*Fr[1, 3]^3 - 2*Fr[1, 6]^3 + Fr[1, 2]*Fr[2, 1] - 
      Fr[1, 3]*Fr[2, 1] + Fr[1, 6]*Fr[2, 1] - 28*Fr[3, 5] - 6*Fr[3, 8]))/6 + 
   eps^4*Fr[4, 45], mi[P1, 28] -> 
  (eps^2*(6*Fr[1, 2]^2 - 6*Fr[1, 4]^2 + 6*Fr[1, 5]^2 - Fr[2, 1] - 
      6*Fr[2, 2]))/12 + (eps^3*(-2*Fr[1, 2]^3 + 2*Fr[1, 4]^3 - 2*Fr[1, 5]^3 + 
      Fr[1, 2]*Fr[2, 1] - Fr[1, 4]*Fr[2, 1] + Fr[1, 5]*Fr[2, 1] - 
      28*Fr[3, 5] - 6*Fr[3, 7]))/6 + eps^4*Fr[4, 46], 
 mi[P1, 27] -> (eps*(Fr[1, 3] - Fr[1, 6]))/2 + 
   eps^2*(Fr[1, 3]*Fr[1, 6] - Fr[2, 1]/12 - Fr[2, 19]) + 
   (eps^3*(-6*Fr[1, 1]^3 - 4*Fr[1, 3]^3 + 6*Fr[1, 1]^2*Fr[1, 5] + 
      10*Fr[1, 5]^3 + 12*Fr[1, 3]^2*Fr[1, 6] - 6*Fr[1, 5]*Fr[1, 6]^2 + 
      Fr[1, 1]*(6*Fr[1, 5]^2 + 6*Fr[1, 6]^2 - Fr[2, 1]) - 
      3*Fr[1, 5]*Fr[2, 1] - 2*Fr[1, 6]*Fr[2, 1] - 12*Fr[1, 6]*Fr[2, 6] + 
      12*Fr[3, 2] + 156*Fr[3, 5] + 24*Fr[3, 28] + 24*Fr[3, 33] + 
      36*Fr[3, 34] - 24*Fr[3, 37] - 48*Fr[3, 39] - 12*Fr[3, 52]))/24 + 
   eps^4*Fr[4, 47], mi[P1, 26] -> (eps*(Fr[1, 4] - Fr[1, 5]))/2 + 
   (eps^2*(18*Fr[1, 1]^2 - 36*Fr[1, 4]^2 + 6*Fr[1, 5]^2 + 
      24*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 12*Fr[1, 5]*Fr[1, 6] - 
      6*Fr[1, 6]^2 + 12*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 
      Fr[2, 1] + 12*Fr[2, 4] - 24*Fr[2, 18]))/24 + 
   (eps^3*(-40*Fr[1, 1]^3 - 44*Fr[1, 4]^3 + 12*Fr[1, 1]^2*
       (Fr[1, 4] - 5*Fr[1, 5]) - 16*Fr[1, 5]^3 + 
      12*Fr[1, 4]^2*(Fr[1, 5] - Fr[1, 6]) - 36*Fr[1, 5]^2*Fr[1, 6] - 
      60*Fr[1, 5]*Fr[1, 6]^2 - 4*Fr[1, 6]^3 + 27*Fr[1, 5]*Fr[2, 1] + 
      17*Fr[1, 6]*Fr[2, 1] + 4*Fr[1, 4]*(3*Fr[1, 5]^2 - 6*Fr[1, 5]*Fr[1, 6] + 
        3*Fr[1, 6]^2 + Fr[2, 1]) + 12*Fr[1, 1]*(Fr[1, 4]^2 - 5*Fr[1, 5]^2 + 
        2*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 5]*Fr[1, 6] - 
        2*Fr[1, 6]^2 + 2*Fr[2, 1]) + 144*Fr[3, 1] - 1372*Fr[3, 5] - 
      96*Fr[3, 28] - 60*Fr[3, 30] + 18*Fr[3, 32] + 108*Fr[3, 36] - 
      144*Fr[3, 40] - 24*Fr[3, 41] + 18*Fr[3, 48] - 36*Fr[3, 49]))/72 + 
   eps^4*Fr[4, 48], mi[P1, 25] -> (eps*(Fr[1, 1] - Fr[1, 4]))/2 + 
   (eps^2*(6*Fr[1, 1]^2 + 6*Fr[1, 4]^2 - Fr[2, 1] - 12*Fr[2, 18]))/12 + 
   (eps^3*(-4*Fr[1, 1]^3 + 4*Fr[1, 5]^3 + 12*Fr[1, 1]^2*Fr[1, 6] + 
      2*Fr[1, 1]*(6*Fr[1, 6]^2 - Fr[2, 1]) - Fr[1, 5]*Fr[2, 1] - 
      3*Fr[1, 6]*Fr[2, 1] + 6*(8*Fr[3, 5] + 2*Fr[3, 30] - 5*Fr[3, 32] + 
        4*Fr[3, 40] + Fr[3, 48] - 2*Fr[3, 49])))/24 + eps^4*Fr[4, 49], 
 mi[P1, 24] -> (eps^3*(10*Fr[1, 1]^3 + 6*Fr[1, 1]^2*Fr[1, 5] - 6*Fr[1, 5]^3 + 
      2*Fr[1, 3]*(6*Fr[1, 6]^2 - Fr[2, 1]) + 
      Fr[1, 5]*(6*Fr[1, 6]^2 - Fr[2, 1]) + 
      Fr[1, 1]*(6*Fr[1, 5]^2 - 3*(2*Fr[1, 6]^2 + Fr[2, 1])) + 
      4*(3*Fr[1, 6]^3 - Fr[1, 6]*(Fr[2, 1] - 3*Fr[2, 6]) - 3*Fr[3, 2] + 
        53*Fr[3, 5] + 6*Fr[3, 30] - 6*Fr[3, 33] + 3*Fr[3, 34] + 
        12*Fr[3, 37] + 6*Fr[3, 39] + 3*Fr[3, 52])))/24 + eps^4*Fr[4, 50], 
 mi[P1, 23] -> (eps*(Fr[1, 2] - Fr[1, 3]))/2 + 
   (eps^2*(-6*Fr[1, 2]^2 + 6*Fr[1, 3]^2 + 6*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + 
      6*Fr[1, 3]*Fr[1, 6] - 3*Fr[1, 6]^2 + Fr[2, 1] + 3*Fr[2, 3] - 
      6*Fr[2, 19]))/6 + (eps^3*(-Fr[1, 2]^3 + 3*Fr[1, 2]^2*Fr[1, 3] - 
      4*Fr[1, 3]^3 - 3*Fr[1, 3]^2*Fr[1, 6] + Fr[1, 6]^3 - 
      2*Fr[1, 6]*Fr[2, 1] + Fr[1, 3]*(Fr[2, 1] - 3*Fr[2, 3]) - 
      3*Fr[1, 2]*(Fr[1, 3]^2 - Fr[1, 6]^2 + Fr[2, 3]) - 26*Fr[3, 5] + 
      6*Fr[3, 8] - 3*Fr[3, 33] + 12*Fr[3, 34] + 3*Fr[3, 35] - 6*Fr[3, 43] - 
      18*Fr[3, 44] - 3*Fr[3, 46]))/6 + eps^4*Fr[4, 51], 
 mi[P1, 22] -> -2*eps^3*Fr[3, 6] + eps^4*Fr[4, 52], 
 mi[P1, 21] -> eps*(Fr[1, 2] - Fr[1, 3]) + 
   eps^2*(-Fr[1, 1]^2 - Fr[1, 1]*(Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
     (-18*Fr[1, 2]^2 + 18*Fr[1, 3]^2 + 12*Fr[1, 4]^2 - 12*Fr[1, 4]*Fr[1, 5] + 
       12*Fr[1, 4]*Fr[1, 6] + Fr[2, 1] - 6*Fr[2, 2] + 6*Fr[2, 3] - 
       6*Fr[2, 4] - 6*Fr[2, 5] + 6*Fr[2, 6] + 12*Fr[2, 18])/12) + 
   eps^3*Fr[3, 53] + eps^4*Fr[4, 53], 
 mi[P1, 20] -> -2*eps^3*Fr[3, 6] + eps^4*Fr[4, 54], 
 mi[P1, 19] -> (eps^2*(18*Fr[1, 1]^2 - 12*Fr[1, 2]^2 + 36*Fr[1, 3]^2 - 
      6*Fr[1, 5]^2 + 24*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + 
      24*Fr[1, 3]*Fr[1, 6] - 12*Fr[1, 5]*Fr[1, 6] - 18*Fr[1, 6]^2 + 
      12*Fr[1, 1]*(Fr[1, 5] + Fr[1, 6]) + Fr[2, 1] + 12*Fr[2, 2] + 
      12*Fr[2, 3] + 12*Fr[2, 5] - 12*Fr[2, 6] - 24*Fr[2, 18] - 48*Fr[2, 19]))/
    24 + eps^3*Fr[3, 54] + eps^4*Fr[4, 55], 
 mi[P1, 18] -> -2*eps^3*Fr[3, 6] + eps^4*Fr[4, 56], 
 mi[P1, 17] -> eps*(-Fr[1, 2] + Fr[1, 4]) + 
   (eps^2*(2*Fr[1, 1]^2 + 12*Fr[1, 2]^2 + 4*Fr[1, 3]^2 - 12*Fr[1, 4]^2 + 
      2*Fr[1, 5]^2 + 4*Fr[1, 1]*(Fr[1, 5] - Fr[1, 6]) + 8*Fr[1, 3]*Fr[1, 6] - 
      4*Fr[1, 5]*Fr[1, 6] - 2*Fr[1, 6]^2 - Fr[2, 1] - 4*Fr[2, 2] + 
      4*Fr[2, 3] - 4*Fr[2, 4] + 4*Fr[2, 5] - 8*Fr[2, 19]))/8 + 
   eps^3*Fr[3, 55] + eps^4*Fr[4, 57], 
 mi[P1, 16] -> -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 58], 
 mi[P1, 15] -> 1 + eps*(Fr[1, 1] - Fr[1, 2] - 2*Fr[1, 3] - Fr[1, 5] + 
     Fr[1, 6]) + eps^2*((7*Fr[1, 1]^2)/4 + Fr[1, 2]^2/2 + Fr[1, 3]^2 - 
     Fr[1, 4]^2 + Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/4 + 
     2*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + 2*Fr[1, 3]*Fr[1, 6] - 
     Fr[1, 4]*Fr[1, 6] + (Fr[1, 5]*Fr[1, 6])/2 - (5*Fr[1, 6]^2)/4 + 
     (Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]))/2 - Fr[2, 1]/24 + 
     Fr[2, 2]/2 + Fr[2, 3]/2 + Fr[2, 4]/2 + Fr[2, 5]/2 + Fr[2, 6] - 
     2*Fr[2, 18] - 2*Fr[2, 19]) + eps^3*Fr[3, 56] + eps^4*Fr[4, 59], 
 mi[P1, 14] -> 1/2 + eps*(Fr[1, 1] - 2*Fr[1, 4] + Fr[1, 5] - Fr[1, 6]) + 
   (eps^2*(6*Fr[1, 1]^2 + 24*Fr[1, 4]^2 + 6*Fr[1, 5]^2 - 
      24*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 12*Fr[1, 5]*Fr[1, 6] + 
      6*Fr[1, 6]^2 - 12*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
      5*Fr[2, 1] + 36*Fr[2, 4]))/24 + 
   (eps^3*(8*Fr[1, 1]^3 + 14*Fr[1, 4]^3 + 8*Fr[1, 5]^3 - 
      6*Fr[1, 4]^2*(Fr[1, 5] - Fr[1, 6]) + 6*Fr[1, 5]^2*Fr[1, 6] + 
      6*Fr[1, 5]*Fr[1, 6]^2 + 4*Fr[1, 6]^3 + 6*Fr[1, 1]^2*
       (Fr[1, 5] + Fr[1, 6]) - 3*Fr[1, 4]*Fr[2, 1] - 4*Fr[1, 5]*Fr[2, 1] - 
      7*Fr[1, 6]*Fr[2, 1] + 6*Fr[1, 5]*Fr[2, 4] - 6*Fr[1, 6]*Fr[2, 4] + 
      Fr[1, 1]*(-6*Fr[1, 4]^2 + 6*Fr[1, 5]^2 + 6*Fr[1, 6]^2 - 4*Fr[2, 1] + 
        6*Fr[2, 4]) - 6*Fr[3, 1] + 392*Fr[3, 5] + 12*Fr[3, 28] + 
      12*Fr[3, 30] - 6*Fr[3, 32] - 6*Fr[3, 36] + 36*Fr[3, 40]))/6 + 
   eps^4*Fr[4, 60], mi[P1, 13] -> eps^2*Fr[2, 7] + 
   (eps^3*(-(Fr[1, 1]*Fr[2, 7]) + Fr[1, 5]*Fr[2, 7] + Fr[1, 6]*Fr[2, 7] - 
      Fr[3, 3] + 3*Fr[3, 16] + 4*Fr[3, 27] + 4*Fr[3, 42]))/2 + 
   eps^4*Fr[4, 61], mi[P1, 12] -> 
  1/4 + (eps*(Fr[1, 1] - 2*Fr[1, 4] + Fr[1, 5] - Fr[1, 6]))/2 + 
   (eps^2*(Fr[1, 1]^2 + 4*Fr[1, 4]^2 + Fr[1, 5]^2 - 
      4*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 2*Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 - 
      2*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + Fr[2, 1] + 2*Fr[2, 4]))/
    4 + (eps^3*(2*Fr[1, 1]^3 + 22*Fr[1, 4]^3 - 6*Fr[1, 1]^2*
       (Fr[1, 4] - 2*Fr[1, 5]) + 2*Fr[1, 5]^3 - 
      6*Fr[1, 4]^2*(Fr[1, 5] - Fr[1, 6]) + 12*Fr[1, 5]*Fr[1, 6]^2 + 
      2*Fr[1, 6]^3 - 3*Fr[1, 5]*Fr[2, 1] - 10*Fr[1, 6]*Fr[2, 1] - 
      3*Fr[1, 1]*(2*Fr[1, 4]^2 - 4*Fr[1, 5]^2 + 4*Fr[1, 4]*
         (Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 5]*Fr[1, 6] - 4*Fr[1, 6]^2 + 
        Fr[2, 1]) - 2*Fr[1, 4]*(3*Fr[1, 5]^2 - 6*Fr[1, 5]*Fr[1, 6] + 
        3*Fr[1, 6]^2 + Fr[2, 1]) - 72*Fr[3, 1] + 368*Fr[3, 5] + 
      12*Fr[3, 28] + 12*Fr[3, 30] - 18*Fr[3, 32] - 18*Fr[3, 36] + 
      36*Fr[3, 40] - 60*Fr[3, 41]))/36 + eps^4*Fr[4, 62], 
 mi[P1, 11] -> (3*eps*(Fr[1, 3] - Fr[1, 6]))/2 + 
   (eps^2*(-30*Fr[1, 3]^2 - 48*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) - 
      84*Fr[1, 3]*Fr[1, 6] + 54*Fr[1, 6]^2 + 5*Fr[2, 1] + 60*Fr[2, 19]))/24 + 
   eps^3*(Fr[1, 2]^3/3 - Fr[1, 2]^2*Fr[1, 3] + Fr[1, 3]^3/3 + 
     Fr[1, 3]^2*Fr[1, 6] - Fr[1, 6]^3/3 - (Fr[1, 6]*Fr[2, 1])/6 + 
     Fr[1, 2]*(Fr[1, 3]^2 - Fr[1, 6]^2 - Fr[2, 1]/6 + Fr[2, 3]) + 
     Fr[1, 3]*(Fr[2, 1]/12 + Fr[2, 3]) + (56*Fr[3, 5])/3 + Fr[3, 33] - 
     (3*Fr[3, 34])/2 + 2*Fr[3, 43] + 2*Fr[3, 44]) + eps^4*Fr[4, 63], 
 mi[P1, 10] -> 1 - 2*eps*(Fr[1, 2] - Fr[1, 3] + Fr[1, 6]) + 
   (eps^2*(9*Fr[1, 2]^2 - 3*Fr[1, 3]^2 - 18*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) - 
      18*Fr[1, 3]*Fr[1, 6] + 9*Fr[1, 6]^2 + Fr[2, 1] + 3*Fr[2, 3] + 
      12*Fr[2, 19]))/6 + (eps^3*(-10*Fr[1, 2]^3 - 18*Fr[1, 2]^2*Fr[1, 3] + 
      24*Fr[1, 3]^3 + 18*Fr[1, 3]^2*Fr[1, 6] + 22*Fr[1, 6]^3 + 
      8*Fr[1, 6]*Fr[2, 1] + Fr[1, 3]*(-7*Fr[2, 1] + 18*Fr[2, 3]) + 
      Fr[1, 2]*(18*Fr[1, 3]^2 - 18*Fr[1, 6]^2 + 5*Fr[2, 1] + 18*Fr[2, 3]) + 
      438*Fr[3, 5] - 48*Fr[3, 8] + 18*Fr[3, 33] - 36*Fr[3, 34] + 
      42*Fr[3, 35] + 84*Fr[3, 43] + 72*Fr[3, 44] + 6*Fr[3, 46]))/12 + 
   eps^4*Fr[4, 64], mi[P1, 9] -> 0, 
 mi[P1, 8] -> 3/2 + (eps*(-4*Fr[1, 2] + 3*Fr[1, 4] - 3*Fr[1, 5] - 
      2*Fr[1, 6]))/2 + (eps^2*(6*Fr[1, 1]^2 + 96*Fr[1, 3]^2 - 24*Fr[1, 4]^2 + 
      24*Fr[1, 4]*Fr[1, 5] - 18*Fr[1, 5]^2 + 12*Fr[1, 1]*
       (2*Fr[1, 4] + Fr[1, 5] - Fr[1, 6]) + 96*Fr[1, 3]*Fr[1, 6] - 
      24*Fr[1, 4]*Fr[1, 6] + 36*Fr[1, 5]*Fr[1, 6] - 42*Fr[1, 6]^2 - 
      7*Fr[2, 1] + 48*Fr[2, 2] + 48*Fr[2, 3] - 12*Fr[2, 4] - 24*Fr[2, 18] - 
      96*Fr[2, 19]))/48 + eps^3*((-31*Fr[1, 1]^3)/18 + (2*Fr[1, 3]^3)/3 + 
     (7*Fr[1, 4]^3)/18 + (Fr[1, 4]^2*Fr[1, 5])/6 + (Fr[1, 4]*Fr[1, 5]^2)/6 - 
     (5*Fr[1, 5]^3)/9 + (Fr[1, 1]^2*(Fr[1, 4] - 5*Fr[1, 5] - 3*Fr[1, 6]))/6 + 
     Fr[1, 3]^2*Fr[1, 6] - (Fr[1, 4]^2*Fr[1, 6])/6 - 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/3 - (Fr[1, 5]^2*Fr[1, 6])/2 + 
     (Fr[1, 4]*Fr[1, 6]^2)/6 - (4*Fr[1, 5]*Fr[1, 6]^2)/3 - (5*Fr[1, 6]^3)/9 + 
     (Fr[1, 2]*Fr[2, 1])/3 - (Fr[1, 3]*Fr[2, 1])/2 - 
     (4*Fr[1, 4]*Fr[2, 1])/9 + (5*Fr[1, 5]*Fr[2, 1])/8 + 
     (29*Fr[1, 6]*Fr[2, 1])/72 + (Fr[1, 1]*(Fr[1, 4]^2 - 5*Fr[1, 5]^2 + 
        2*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 5]*Fr[1, 6] - 
        2*Fr[1, 6]^2 + 5*Fr[2, 1]))/6 - Fr[1, 6]*Fr[2, 6] + 2*Fr[3, 1] + 
     Fr[3, 2] - (409*Fr[3, 5])/18 - Fr[3, 7] - Fr[3, 8] + 2*Fr[3, 9] - 
     Fr[3, 28]/3 - (11*Fr[3, 30])/6 + Fr[3, 32]/4 + 2*Fr[3, 33] + 
     Fr[3, 34]/2 - Fr[3, 36] - 2*Fr[3, 37] - 3*Fr[3, 39] - 4*Fr[3, 40] - 
     Fr[3, 41]/3 + 3*Fr[3, 44] + 3*Fr[3, 45] + Fr[3, 48]/4 - Fr[3, 49]/2 - 
     Fr[3, 52]/2 + Fr[3, 53] - Fr[3, 55]) + eps^4*Fr[4, 65], 
 mi[P1, 7] -> 9/4 - (3*eps*(3*Fr[1, 2] - Fr[1, 3] - Fr[1, 4] + Fr[1, 5] + 
      Fr[1, 6]))/2 + (eps^2*(27*Fr[1, 1]^2 + 24*Fr[1, 2]^2 + 18*Fr[1, 3]^2 - 
      36*Fr[1, 4]^2 + 36*Fr[1, 4]*Fr[1, 5] - 9*Fr[1, 5]^2 + 
      36*Fr[1, 3]*Fr[1, 6] - 36*Fr[1, 4]*Fr[1, 6] + 18*Fr[1, 5]*Fr[1, 6] - 
      27*Fr[1, 6]^2 + 18*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 
      4*Fr[2, 1] + 18*Fr[2, 2] + 18*Fr[2, 3] + 12*Fr[2, 4] + 6*Fr[2, 5] - 
      6*Fr[2, 6] - 36*Fr[2, 18] - 36*Fr[2, 19]))/12 + 
   (eps^3*(-266*Fr[1, 1]^3 + 96*Fr[1, 2]^3 + 132*Fr[1, 3]^3 - 4*Fr[1, 4]^3 + 
      60*Fr[1, 4]^2*Fr[1, 5] + 24*Fr[1, 4]*Fr[1, 5]^2 - 110*Fr[1, 5]^3 + 
      6*Fr[1, 1]^2*(4*Fr[1, 4] - 29*Fr[1, 5] - 12*Fr[1, 6]) + 
      108*Fr[1, 3]^2*Fr[1, 6] - 60*Fr[1, 4]^2*Fr[1, 6] - 
      48*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 72*Fr[1, 5]^2*Fr[1, 6] + 
      24*Fr[1, 4]*Fr[1, 6]^2 - 174*Fr[1, 5]*Fr[1, 6]^2 - 140*Fr[1, 6]^3 + 
      42*Fr[1, 2]*Fr[2, 1] - 84*Fr[1, 3]*Fr[2, 1] - 58*Fr[1, 4]*Fr[2, 1] + 
      114*Fr[1, 5]*Fr[2, 1] + 97*Fr[1, 6]*Fr[2, 1] + 
      3*Fr[1, 1]*(20*Fr[1, 4]^2 - 58*Fr[1, 5]^2 + 16*Fr[1, 4]*
         (Fr[1, 5] - Fr[1, 6]) + 16*Fr[1, 5]*Fr[1, 6] - 22*Fr[1, 6]^2 + 
        43*Fr[2, 1] - 12*Fr[2, 4]) - 36*Fr[1, 5]*Fr[2, 4] + 
      36*Fr[1, 6]*Fr[2, 4] - 108*Fr[1, 6]*Fr[2, 6] + 324*Fr[3, 1] + 
      108*Fr[3, 2] - 4568*Fr[3, 5] - 288*Fr[3, 7] - 288*Fr[3, 8] + 
      216*Fr[3, 9] - 120*Fr[3, 28] - 300*Fr[3, 30] + 54*Fr[3, 32] + 
      216*Fr[3, 33] - 144*Fr[3, 34] - 144*Fr[3, 36] - 216*Fr[3, 37] - 
      432*Fr[3, 39] - 576*Fr[3, 40] - 48*Fr[3, 41] + 504*Fr[3, 44] + 
      504*Fr[3, 45] + 18*Fr[3, 48] - 108*Fr[3, 49] - 72*Fr[3, 52] + 
      72*Fr[3, 53] - 72*Fr[3, 55]))/72 + eps^4*Fr[4, 66], mi[P1, 6] -> 0, 
 mi[P1, 5] -> eps*(Fr[1, 1] - Fr[1, 3]) + 
   eps^2*((7*Fr[1, 1]^2)/4 + 2*Fr[1, 3]^2 - Fr[1, 4]^2 + Fr[1, 5]^2/4 + 
     2*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + (Fr[1, 1]*(Fr[1, 5] - Fr[1, 6]))/2 + 
     3*Fr[1, 3]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 - (5*Fr[1, 6]^2)/4 + 
     Fr[2, 1]/24 + Fr[2, 3] + Fr[2, 5] - Fr[2, 6]/2 - 2*Fr[2, 18] - 
     3*Fr[2, 19]) + (eps^3*(-14*Fr[1, 1]^3 + 16*Fr[1, 2]^3 + 
      24*Fr[1, 2]^2*Fr[1, 3] - 36*Fr[1, 3]^3 - 24*Fr[1, 4]^3 + 
      22*Fr[1, 5]^3 - 6*Fr[1, 1]^2*(Fr[1, 5] - 2*Fr[1, 6]) - 
      12*Fr[1, 3]^2*Fr[1, 6] - 6*Fr[1, 5]*Fr[1, 6]^2 - 12*Fr[1, 6]^3 + 
      10*Fr[1, 3]*Fr[2, 1] + 12*Fr[1, 4]*Fr[2, 1] - 7*Fr[1, 5]*Fr[2, 1] - 
      16*Fr[1, 6]*Fr[2, 1] - Fr[1, 1]*(6*Fr[1, 5]^2 - 18*Fr[1, 6]^2 + 
        Fr[2, 1]) - 24*Fr[1, 3]*Fr[2, 3] - 12*Fr[1, 2]*
       (2*Fr[1, 3]^2 - 2*Fr[1, 6]^2 + Fr[2, 1] + 2*Fr[2, 3]) - 
      12*Fr[1, 6]*Fr[2, 6] + 12*Fr[3, 2] - 228*Fr[3, 5] + 48*Fr[3, 7] + 
      48*Fr[3, 8] - 24*Fr[3, 9] - 24*Fr[3, 30] + 36*Fr[3, 33] + 
      84*Fr[3, 34] - 36*Fr[3, 35] - 96*Fr[3, 37] + 72*Fr[3, 38] - 
      24*Fr[3, 39] + 24*Fr[3, 40] - 48*Fr[3, 43] - 120*Fr[3, 44] - 
      12*Fr[3, 46] - 24*Fr[3, 49] - 12*Fr[3, 52] - 24*Fr[3, 54] + 
      24*Fr[3, 55]))/24 + eps^4*Fr[4, 67], 
 mi[P1, 4] -> (3*eps*(Fr[1, 1] + Fr[1, 2] - Fr[1, 3] - Fr[1, 4]))/2 + 
   (eps^2*(12*Fr[1, 1]^2 - 6*Fr[1, 2]^2 + 6*Fr[1, 3]^2 + 
      12*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + 12*Fr[1, 3]*Fr[1, 6] - 
      6*Fr[1, 6]^2 + Fr[2, 1] + 2*Fr[2, 2] + 4*Fr[2, 3] + 2*Fr[2, 4] + 
      6*Fr[2, 5] - 2*Fr[2, 6] - 12*Fr[2, 18] - 12*Fr[2, 19]))/4 + 
   (eps^3*(-6*Fr[1, 1]^3 + 44*Fr[1, 2]^3 + 36*Fr[1, 2]^2*Fr[1, 3] - 
      84*Fr[1, 3]^3 - 56*Fr[1, 4]^3 + 46*Fr[1, 5]^3 - 
      6*Fr[1, 1]^2*(Fr[1, 5] - 2*Fr[1, 6]) + 12*Fr[1, 5]^2*Fr[1, 6] - 
      6*Fr[1, 5]*Fr[1, 6]^2 - 24*Fr[1, 6]^3 + 
      Fr[1, 1]*(-6*Fr[1, 5]^2 + 30*Fr[1, 6]^2 - 11*Fr[2, 1]) + 
      26*Fr[1, 3]*Fr[2, 1] + 28*Fr[1, 4]*Fr[2, 1] - 16*Fr[1, 5]*Fr[2, 1] - 
      27*Fr[1, 6]*Fr[2, 1] - 36*Fr[1, 3]*Fr[2, 3] - 
      4*Fr[1, 2]*(9*Fr[1, 3]^2 - 9*Fr[1, 6]^2 + 7*Fr[2, 1] + 9*Fr[2, 3]) - 
      36*Fr[1, 6]*Fr[2, 6] + 36*Fr[3, 2] - 244*Fr[3, 5] + 72*Fr[3, 7] + 
      72*Fr[3, 8] - 96*Fr[3, 9] + 24*Fr[3, 28] - 36*Fr[3, 30] + 
      66*Fr[3, 32] + 72*Fr[3, 33] + 144*Fr[3, 34] - 120*Fr[3, 35] - 
      144*Fr[3, 37] + 168*Fr[3, 38] - 72*Fr[3, 39] + 72*Fr[3, 40] - 
      72*Fr[3, 43] - 216*Fr[3, 44] - 24*Fr[3, 46] + 6*Fr[3, 48] - 
      36*Fr[3, 49] - 24*Fr[3, 52] - 24*Fr[3, 54] + 24*Fr[3, 55]))/24 + 
   eps^4*Fr[4, 68], mi[P1, 3] -> 
  3/2 + eps*(Fr[1, 1] - 2*Fr[1, 2] - Fr[1, 3] - Fr[1, 5]) + 
   eps^2*((7*Fr[1, 1]^2)/2 + (5*Fr[1, 3]^2)/2 - 2*Fr[1, 4]^2 + 
     2*Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/2 + 4*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + 
     7*Fr[1, 3]*Fr[1, 6] - 2*Fr[1, 4]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] - 
     4*Fr[1, 6]^2 + Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 
     Fr[2, 1]/6 + Fr[2, 2] + 2*Fr[2, 3] + Fr[2, 4] + Fr[2, 5] - 4*Fr[2, 18] - 
     6*Fr[2, 19]) + eps^3*((-55*Fr[1, 1]^3)/18 + Fr[1, 2]^3/3 + 
     2*Fr[1, 2]^2*Fr[1, 3] - 2*Fr[1, 3]^3 - (16*Fr[1, 4]^3)/9 + 
     (2*Fr[1, 4]^2*Fr[1, 5])/3 + (Fr[1, 4]*Fr[1, 5]^2)/6 + 
     (5*Fr[1, 5]^3)/18 + (Fr[1, 1]^2*(Fr[1, 4] - 11*Fr[1, 5] - 3*Fr[1, 6]))/
      6 - (2*Fr[1, 4]^2*Fr[1, 6])/3 - (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/3 - 
     (Fr[1, 5]^2*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 6]^2)/6 - 
     (11*Fr[1, 5]*Fr[1, 6]^2)/6 - (37*Fr[1, 6]^3)/18 + 
     (11*Fr[1, 4]*Fr[2, 1])/36 + (Fr[1, 5]*Fr[2, 1])/2 + 
     (13*Fr[1, 6]*Fr[2, 1])/36 - 2*Fr[1, 3]*Fr[2, 3] - 
     2*Fr[1, 2]*(Fr[1, 3]^2 - Fr[1, 6]^2 + Fr[2, 3]) + 
     (Fr[1, 1]*(4*Fr[1, 4]^2 - 11*Fr[1, 5]^2 + 2*Fr[1, 4]*
         (Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 + 
        7*Fr[2, 1] - 3*Fr[2, 4]))/6 - (Fr[1, 5]*Fr[2, 4])/2 + 
     (Fr[1, 6]*Fr[2, 4])/2 - 2*Fr[1, 6]*Fr[2, 6] + (5*Fr[3, 1])/2 + 
     2*Fr[3, 2] - (785*Fr[3, 5])/9 + Fr[3, 7] + Fr[3, 8] + Fr[3, 9] - 
     Fr[3, 28]/3 - (13*Fr[3, 30])/3 + Fr[3, 32]/2 + (7*Fr[3, 33])/2 + 
     4*Fr[3, 34] - (3*Fr[3, 35])/2 + Fr[3, 36]/2 - 7*Fr[3, 37] + Fr[3, 38] - 
     7*Fr[3, 39] - 4*Fr[3, 40] - Fr[3, 41]/3 - 2*Fr[3, 43] - 4*Fr[3, 44] + 
     Fr[3, 45] - Fr[3, 46]/2 - 2*Fr[3, 49] - Fr[3, 52] + Fr[3, 53] - 
     Fr[3, 54] + 2*Fr[3, 56]) + eps^4*Fr[4, 69], mi[P1, 2] -> 0, 
 mi[P1, 1] -> 0, mi[P2, 75] -> 1 - 2*eps*Fr[1, 2] + 
   eps^2*(2*Fr[1, 2]^2 - Fr[2, 1]/6) + 
   (eps^3*(-4*Fr[1, 2]^3 + Fr[1, 2]*Fr[2, 1] - 14*Fr[3, 5]))/3 + 
   eps^4*Fr[4, 187], mi[P2, 74] -> 1 + eps*(-Fr[1, 2] - Fr[1, 4]) + 
   (eps^2*(3*Fr[1, 2]^2 + 6*Fr[1, 2]*Fr[1, 4] + 3*Fr[1, 4]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 2]^3 - 3*Fr[1, 2]^2*Fr[1, 4] - Fr[1, 4]^3 + 
      Fr[1, 4]*Fr[2, 1] + Fr[1, 2]*(-3*Fr[1, 4]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 70], mi[P2, 73] -> 1 + eps*(-Fr[1, 2] - Fr[1, 3]) + 
   (eps^2*(3*Fr[1, 2]^2 + 6*Fr[1, 2]*Fr[1, 3] + 3*Fr[1, 3]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 2]^3 - 3*Fr[1, 2]^2*Fr[1, 3] - Fr[1, 3]^3 + 
      Fr[1, 3]*Fr[2, 1] + Fr[1, 2]*(-3*Fr[1, 3]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 71], mi[P2, 72] -> 1 + eps*(-Fr[1, 1] - Fr[1, 2]) + 
   (eps^2*(3*Fr[1, 1]^2 + 6*Fr[1, 1]*Fr[1, 2] + 3*Fr[1, 2]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 1]^3 - 3*Fr[1, 1]^2*Fr[1, 2] - Fr[1, 2]^3 + 
      Fr[1, 2]*Fr[2, 1] + Fr[1, 1]*(-3*Fr[1, 2]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 72], mi[P2, 71] -> 
  2*eps*(Fr[1, 1] + Fr[1, 2] - Fr[1, 3] - Fr[1, 4]) + 
   eps^2*(-2*Fr[1, 1]*Fr[1, 2] - 2*Fr[1, 2]^2 + 
     2*Fr[1, 2]*(Fr[1, 3] + Fr[1, 4]) + Fr[2, 5]) + eps^3*Fr[3, 60] + 
   eps^4*Fr[4, 73], mi[P2, 65] -> 1/2 - eps*Fr[1, 2] + 
   eps^2*(Fr[1, 2]^2 + Fr[2, 1]/12) + 
   (eps^3*(-4*Fr[1, 2]^3 - Fr[1, 2]*Fr[2, 1] - 26*Fr[3, 5]))/6 + 
   (eps^4*(-96*Fr[4, 174] + 96*Fr[4, 175] + 7*Fr[4, 177] - 32*Fr[4, 179] + 
      32*Fr[4, 180] + 6*Fr[4, 181] - 7*Fr[4, 187]))/6, 
 mi[P2, 63] -> 1/2 - eps*Fr[1, 1] + 
   (eps^2*(18*Fr[1, 1]^2 - 36*Fr[1, 3]^2 - 24*Fr[1, 3]*Fr[1, 5] - 
      6*Fr[1, 5]^2 + 12*Fr[1, 1]*(2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 
      12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 + Fr[2, 1] + 12*Fr[2, 6] + 
      24*Fr[2, 19]))/24 + eps^3*Fr[3, 61] + eps^4*Fr[4, 74], 
 mi[P2, 62] -> 1/2 - eps*Fr[1, 4] + 
   (eps^2*(6*Fr[1, 1]^2 - 4*Fr[1, 2]^2 + 8*Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) + 
      8*Fr[1, 4]*Fr[1, 5] - 2*Fr[1, 5]^2 - 8*Fr[1, 4]*Fr[1, 6] + 
      4*Fr[1, 5]*Fr[1, 6] - 2*Fr[1, 6]^2 + 4*Fr[1, 1]*
       (2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + Fr[2, 1] + 4*Fr[2, 2] + 
      4*Fr[2, 4] - 8*Fr[2, 18]))/8 + eps^3*Fr[3, 62] + eps^4*Fr[4, 75], 
 mi[P2, 60] -> 1/2 - eps*Fr[1, 4] + 
   (eps^2*(-18*Fr[1, 1]^2 + 36*Fr[1, 4]^2 - 6*Fr[1, 5]^2 + 
      24*Fr[1, 4]*Fr[1, 6] - 12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 - 
      12*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - Fr[2, 1] - 
      12*Fr[2, 4] + 24*Fr[2, 18]))/24 + eps^3*Fr[3, 63] + eps^4*Fr[4, 76], 
 mi[P2, 58] -> 1/2 - eps*Fr[1, 2] + eps^2*(Fr[1, 2]^2 - Fr[1, 3]^2 + 
     Fr[1, 2]*Fr[1, 6] - Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/4 - 
     Fr[2, 3]/2 + Fr[2, 19]) + 
   (eps^3*(-6*Fr[1, 2]^3 - 6*Fr[1, 3]^3 - 6*Fr[1, 2]^2*Fr[1, 6] - 
      4*Fr[1, 6]^3 + 3*Fr[1, 3]*Fr[2, 1] - Fr[1, 6]*Fr[2, 1] + 
      Fr[1, 2]*(-6*Fr[1, 3]^2 + 4*Fr[2, 1] - 6*Fr[2, 3]) - 200*Fr[3, 5] + 
      18*Fr[3, 8] + 12*Fr[3, 34] - 12*Fr[3, 35] - 12*Fr[3, 43] - 
      24*Fr[3, 44]))/12 + eps^4*Fr[4, 77], 
 mi[P2, 57] -> 1/2 - eps*Fr[1, 2] + eps^2*((-3*Fr[1, 1]^2)/4 + Fr[1, 2]^2 + 
     Fr[1, 4]^2/2 + Fr[1, 2]*Fr[1, 5] - Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2/4 + 
     Fr[1, 4]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 6]^2/4 - 
     (Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]))/2 - (7*Fr[2, 1])/24 - 
     Fr[2, 2]/2 - Fr[2, 4]/2 + Fr[2, 18]) + eps^3*Fr[3, 65] + 
   eps^4*Fr[4, 78], mi[P2, 54] -> eps*(Fr[1, 1] - Fr[1, 4]) + 
   eps^2*(Fr[1, 1]^2/2 + Fr[1, 3]^2 + Fr[1, 3]*Fr[1, 5] + 
     Fr[1, 1]*(-Fr[1, 3] + Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
     (-6*Fr[1, 4]^2 + 12*Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) + 
       12*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 6*Fr[1, 6]^2 + Fr[2, 1] + 
       6*Fr[2, 2] + 6*Fr[2, 4] + 6*Fr[2, 5] - 6*Fr[2, 6] - 12*Fr[2, 18] - 
       12*Fr[2, 19])/12) + eps^3*Fr[3, 66] + eps^4*Fr[4, 79], 
 mi[P2, 51] -> eps*(Fr[1, 1] - Fr[1, 4]) + 
   eps^2*(-Fr[1, 1]^2 + Fr[1, 4]^2 + Fr[1, 4]*Fr[1, 6] - 
     Fr[1, 1]*(Fr[1, 4] + Fr[1, 6]) + Fr[2, 1]/12 + Fr[2, 18]) + 
   (eps^3*(14*Fr[1, 1]^3 + 24*Fr[1, 4]^3 + 12*Fr[1, 5]^3 + 
      12*Fr[1, 4]^2*Fr[1, 6] + 6*Fr[1, 5]^2*Fr[1, 6] + 
      12*Fr[1, 5]*Fr[1, 6]^2 + 10*Fr[1, 6]^3 + 6*Fr[1, 1]^2*
       (2*Fr[1, 5] + Fr[1, 6]) - 6*Fr[1, 4]*Fr[2, 1] - 9*Fr[1, 5]*Fr[2, 1] - 
      8*Fr[1, 6]*Fr[2, 1] - 12*Fr[1, 6]*Fr[2, 4] + 
      Fr[1, 1]*(-12*Fr[1, 4]^2 + 18*Fr[1, 5]^2 + 6*Fr[1, 6]^2 - 7*Fr[2, 1] + 
        12*Fr[2, 4]) + 672*Fr[3, 5] + 24*Fr[3, 28] + 12*Fr[3, 30] - 
      6*Fr[3, 32] + 48*Fr[3, 40] + 6*Fr[3, 48] + 12*Fr[3, 49] + 
      24*Fr[3, 63]))/24 + eps^4*Fr[4, 80], 
 mi[P2, 50] -> eps*(-Fr[1, 2] + Fr[1, 4]) + 
   (eps^2*(18*Fr[1, 1]^2 + 12*Fr[1, 2]^2 - 24*Fr[1, 4]^2 - 6*Fr[1, 5]^2 - 
      24*Fr[1, 4]*Fr[1, 6] + 12*Fr[1, 5]*Fr[1, 6] - 6*Fr[1, 6]^2 + 
      12*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 5*Fr[2, 1] + 
      12*Fr[2, 2] + 12*Fr[2, 4] - 24*Fr[2, 18]))/24 + 
   (eps^3*(8*Fr[1, 2]^3 + 2*Fr[1, 4]^3 + 12*Fr[1, 2]^2*Fr[1, 5] - 
      6*Fr[1, 4]^2*Fr[1, 5] + 6*Fr[1, 5]^3 + 
      Fr[1, 2]*(6*Fr[1, 5]^2 - 9*Fr[2, 1]) - Fr[1, 4]*Fr[2, 1] - 
      2*Fr[1, 5]*(2*Fr[2, 1] + 3*Fr[2, 2]) + 152*Fr[3, 5] - 
      6*(Fr[3, 7] + 2*(Fr[3, 36] - 2*Fr[3, 45] + Fr[3, 63] - Fr[3, 65]))))/
    12 + eps^4*Fr[4, 81], mi[P2, 49] -> eps*(-Fr[1, 2] + Fr[1, 3]) + 
   (eps^2*(3*Fr[1, 2]^2 + 3*Fr[1, 3]^2 - 3*Fr[1, 6]^2 + Fr[2, 1] + 
      3*Fr[2, 3] - 6*Fr[2, 19]))/6 + 
   (eps^3*(2*Fr[1, 2]^3 - 4*Fr[1, 3]^3 + 6*Fr[1, 2]^2*Fr[1, 6] - 
      6*Fr[1, 3]^2*Fr[1, 6] + 2*Fr[1, 6]^3 + 2*Fr[1, 3]*Fr[2, 1] - 
      5*Fr[1, 6]*Fr[2, 1] - 6*Fr[1, 6]*Fr[2, 3] - 
      Fr[1, 2]*(6*Fr[1, 3]^2 - 6*Fr[1, 6]^2 + 5*Fr[2, 1] + 6*Fr[2, 3]) - 
      48*Fr[3, 5] + 12*Fr[3, 8] - 12*Fr[3, 33] - 12*Fr[3, 35] - 
      12*Fr[3, 43]))/12 + eps^4*Fr[4, 82], 
 mi[P2, 48] -> 1 + eps*(-Fr[1, 2] - Fr[1, 6]) + 
   eps^2*(Fr[1, 2]^2/2 - Fr[1, 3]^2/2 + Fr[1, 2]*Fr[1, 6] - 
     Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2 - Fr[2, 1]/4 + Fr[2, 19]) + 
   (eps^3*(-3*Fr[1, 2]^3 - 2*Fr[1, 3]^3 - 3*Fr[1, 2]^2*Fr[1, 6] - 
      3*Fr[1, 6]^3 + Fr[1, 3]*Fr[2, 1] + 2*Fr[1, 6]*Fr[2, 1] + 
      Fr[1, 2]*(-3*Fr[1, 6]^2 + 2*Fr[2, 1]) - 88*Fr[3, 5] + 6*Fr[3, 8] - 
      6*Fr[3, 44]))/6 + eps^4*Fr[4, 83], 
 mi[P2, 47] -> 1 + eps*(-Fr[1, 2] - Fr[1, 5]) + 
   eps^2*((-3*Fr[1, 1]^2)/4 + Fr[1, 2]^2/2 + Fr[1, 4]^2 + Fr[1, 2]*Fr[1, 5] - 
     Fr[1, 4]*Fr[1, 5] + (3*Fr[1, 5]^2)/4 + Fr[1, 4]*Fr[1, 6] - 
     (Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 6]^2/4 - 
     (Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]))/2 - (7*Fr[2, 1])/24 - 
     Fr[2, 4]/2 + Fr[2, 18]) + 
   (eps^3*(-3*Fr[1, 2]^3 - 2*Fr[1, 4]^3 - 3*Fr[1, 2]^2*Fr[1, 5] - 
      3*Fr[1, 5]^3 + Fr[1, 4]*Fr[2, 1] + 2*Fr[1, 5]*Fr[2, 1] + 
      Fr[1, 2]*(-3*Fr[1, 5]^2 + 2*Fr[2, 1]) - 88*Fr[3, 5] + 6*Fr[3, 7] - 
      6*Fr[3, 45]))/6 + eps^4*Fr[4, 84], mi[P2, 46] -> eps^4*Fr[4, 85], 
 mi[P2, 45] -> eps^4*Fr[4, 86], mi[P2, 44] -> 
  -1 + 2*eps*(Fr[1, 2] - Fr[1, 4] + Fr[1, 5]) + 
   (eps^2*(-6*Fr[1, 2]^2 - 6*Fr[1, 4]^2 + 12*Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) + 
      12*Fr[1, 4]*Fr[1, 5] - 6*Fr[1, 5]^2 + Fr[2, 1] - 18*Fr[2, 2]))/12 + 
   eps^3*Fr[3, 72] + eps^4*Fr[4, 87], 
 mi[P2, 43] -> (eps^3*(4*Fr[1, 2]^3 - 4*Fr[1, 4]^3 + 4*Fr[1, 5]^3 + 
      6*Fr[1, 2]^2*(Fr[1, 4] + Fr[1, 5]) + 
      Fr[1, 2]*(6*Fr[1, 5]^2 - 4*Fr[2, 1]) - 4*Fr[1, 5]*Fr[2, 1] + 
      Fr[1, 4]*(6*Fr[1, 5]^2 - 2*Fr[2, 1] - 6*Fr[2, 2]) + 140*Fr[3, 5] - 
      6*Fr[3, 7] + 12*Fr[3, 36] + 3*Fr[3, 62] + 3*Fr[3, 63] + 12*Fr[3, 65] - 
      3*Fr[3, 72]))/6 + eps^4*Fr[4, 88], 
 mi[P2, 38] -> -1/2 + eps*(-Fr[1, 1] + 2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 
   (eps^2*(-6*Fr[1, 1]^2 - 36*Fr[1, 3]^2 - 24*Fr[1, 3]*Fr[1, 5] - 
      6*Fr[1, 5]^2 + 12*Fr[1, 1]*(2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 
      12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 + Fr[2, 1] - 36*Fr[2, 6] + 
      24*Fr[2, 19]))/24 + eps^3*Fr[3, 74] + eps^4*Fr[4, 89], 
 mi[P2, 37] -> (eps^3*(-6*Fr[1, 1]^3 - 24*Fr[1, 3]^3 + 
      6*Fr[1, 1]^2*Fr[1, 5] - 12*Fr[1, 3]^2*Fr[1, 5] - 2*Fr[1, 5]^3 + 
      6*Fr[1, 5]*Fr[1, 6]^2 - 4*Fr[1, 6]^3 + 6*Fr[1, 3]*Fr[2, 1] + 
      Fr[1, 6]*Fr[2, 1] + Fr[1, 1]*(12*Fr[1, 3]^2 + 6*Fr[1, 5]^2 - 
        6*Fr[1, 6]^2 - Fr[2, 1] - 12*Fr[2, 6]) + 12*Fr[1, 5]*Fr[2, 6] - 
      192*Fr[3, 5] + 24*Fr[3, 28] + 12*Fr[3, 30] - 24*Fr[3, 33] + 
      24*Fr[3, 37] - 48*Fr[3, 39] + 6*Fr[3, 61] - 6*Fr[3, 74]))/12 + 
   eps^4*Fr[4, 90], mi[P2, 34] -> (eps*(Fr[1, 1] - Fr[1, 4]))/2 + 
   (eps^2*(-6*Fr[1, 1]^2 - 6*Fr[1, 3]^2 + 12*Fr[1, 4]^2 + 
      6*Fr[1, 2]*Fr[1, 5] - 6*Fr[1, 3]*Fr[1, 5] - 6*Fr[1, 4]*Fr[1, 5] + 
      6*Fr[1, 4]*Fr[1, 6] + 3*Fr[1, 6]^2 - 6*Fr[1, 1]*(Fr[1, 2] - Fr[1, 3] + 
        Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - Fr[2, 1] - 3*Fr[2, 2] - 
      3*Fr[2, 4] - 3*Fr[2, 5] + 3*Fr[2, 6] + 6*Fr[2, 19]))/12 + 
   eps^3*Fr[3, 76] + eps^4*Fr[4, 91], 
 mi[P2, 33] -> (eps*(Fr[1, 1] - Fr[1, 3]))/2 + 
   (eps^2*(-42*Fr[1, 1]^2 + 48*Fr[1, 3]^2 + 12*Fr[1, 4]^2 + 6*Fr[1, 5]^2 + 
      24*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - 12*Fr[1, 1]*
       (2*Fr[1, 2] + 2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 
      24*Fr[1, 2]*Fr[1, 6] - 12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 - 
      5*Fr[2, 1] - 12*Fr[2, 3] - 12*Fr[2, 5] - 12*Fr[2, 6] + 24*Fr[2, 18]))/
    48 + eps^3*Fr[3, 77] + eps^4*Fr[4, 92], 
 mi[P2, 32] -> (eps*(-Fr[1, 2] + Fr[1, 3]))/2 + 
   (eps^2*(12*Fr[1, 1]^2 + 12*Fr[1, 2]^2 - 12*Fr[1, 3]^2 - 12*Fr[1, 4]^2 + 
      12*Fr[1, 3]*Fr[1, 5] + 12*Fr[1, 4]*Fr[1, 5] - 
      12*Fr[1, 2]*(Fr[1, 5] - Fr[1, 6]) - 12*Fr[1, 3]*Fr[1, 6] - 
      12*Fr[1, 4]*Fr[1, 6] + 12*Fr[1, 1]*(Fr[1, 2] - Fr[1, 3] + Fr[1, 4] - 
        Fr[1, 5] + Fr[1, 6]) - Fr[2, 1] + 6*Fr[2, 2] - 6*Fr[2, 3] + 
      6*Fr[2, 4] + 6*Fr[2, 5] - 6*Fr[2, 6] - 12*Fr[2, 18]))/24 + 
   (eps^3*(104*Fr[1, 1]^3 + 108*Fr[1, 2]^3 + 156*Fr[1, 3]^3 + 
      100*Fr[1, 4]^3 + 36*Fr[1, 3]^2*Fr[1, 5] - 60*Fr[1, 4]^2*Fr[1, 5] + 
      36*Fr[1, 3]*Fr[1, 5]^2 - 6*Fr[1, 4]*Fr[1, 5]^2 + 92*Fr[1, 5]^3 + 
      60*Fr[1, 4]^2*Fr[1, 6] - 72*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
      12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 36*Fr[1, 5]^2*Fr[1, 6] + 
      36*Fr[1, 3]*Fr[1, 6]^2 - 6*Fr[1, 4]*Fr[1, 6]^2 + 
      102*Fr[1, 5]*Fr[1, 6]^2 + 62*Fr[1, 6]^3 - 36*Fr[1, 2]^2*
       (Fr[1, 3] + Fr[1, 4] - 3*Fr[1, 5] + 2*Fr[1, 6]) - 
      6*Fr[1, 1]^2*(6*Fr[1, 2] - 6*Fr[1, 3] + Fr[1, 4] - 17*Fr[1, 5] + 
        6*Fr[1, 6]) - 48*Fr[1, 3]*Fr[2, 1] - 23*Fr[1, 4]*Fr[2, 1] - 
      84*Fr[1, 5]*Fr[2, 1] + 5*Fr[1, 6]*Fr[2, 1] - 36*Fr[1, 5]*Fr[2, 2] + 
      36*Fr[1, 6]*Fr[2, 2] - 36*Fr[1, 5]*Fr[2, 3] + 36*Fr[1, 6]*Fr[2, 3] + 
      18*Fr[1, 5]*Fr[2, 4] - 18*Fr[1, 6]*Fr[2, 4] - 
      6*Fr[1, 1]*(6*Fr[1, 3]^2 + 10*Fr[1, 4]^2 - 11*Fr[1, 5]^2 + 
        12*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 4]*
         (Fr[1, 5] - Fr[1, 6]) - 10*Fr[1, 5]*Fr[1, 6] + 7*Fr[1, 6]^2 + 
        4*Fr[2, 1] + 6*Fr[2, 2] - 6*Fr[2, 3] - 3*Fr[2, 4] - 18*Fr[2, 6]) + 
      6*Fr[1, 2]*(12*Fr[1, 3]^2 - 6*Fr[1, 4]^2 + 12*Fr[1, 5]^2 - 
        12*Fr[1, 6]^2 - 5*Fr[2, 1] + 6*Fr[2, 3] - 12*Fr[2, 6]) - 
      108*Fr[1, 5]*Fr[2, 6] + 72*Fr[1, 6]*Fr[2, 6] - 90*Fr[3, 1] + 
      432*Fr[3, 2] + 5156*Fr[3, 5] - 144*Fr[3, 7] + 36*Fr[3, 8] - 
      24*Fr[3, 28] + 48*Fr[3, 30] + 18*Fr[3, 32] + 72*Fr[3, 33] - 
      18*Fr[3, 34] - 90*Fr[3, 36] - 72*Fr[3, 37] + 144*Fr[3, 38] + 
      396*Fr[3, 39] + 108*Fr[3, 40] + 12*Fr[3, 41] + 36*Fr[3, 44] + 
      180*Fr[3, 45] + 108*Fr[3, 49] + 90*Fr[3, 52] - 36*Fr[3, 53] - 
      36*Fr[3, 55] - 72*Fr[3, 56] - 36*Fr[3, 60] + 72*Fr[3, 61] - 
      72*Fr[3, 62] + 36*Fr[3, 65] + 72*Fr[3, 66] + 72*Fr[3, 74] + 
      72*Fr[3, 77]))/72 + eps^4*Fr[4, 93], 
 mi[P2, 31] -> eps*(-Fr[1, 1] - Fr[1, 2] + Fr[1, 3] + Fr[1, 4]) + 
   eps^2*(-2*Fr[1, 1]^2 - 2*Fr[1, 3]^2 + Fr[1, 4]^2 + Fr[1, 2]*Fr[1, 5] - 
     Fr[1, 4]*Fr[1, 5] + Fr[1, 2]*Fr[1, 6] + Fr[1, 4]*Fr[1, 6] + Fr[1, 6]^2 - 
     Fr[1, 1]*(Fr[1, 2] - Fr[1, 3] + Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 
     Fr[1, 3]*(Fr[1, 5] + Fr[1, 6]) - Fr[2, 1]/6 - Fr[2, 2]/2 - Fr[2, 3]/2 - 
     Fr[2, 4]/2 - (3*Fr[2, 5])/2 + Fr[2, 6]/2 + 2*Fr[2, 18] + 2*Fr[2, 19]) + 
   (eps^3*(-8*Fr[1, 1]^3 - 24*Fr[1, 1]^2*Fr[1, 2] - 62*Fr[1, 2]^3 + 
      26*Fr[1, 3]^3 + 32*Fr[1, 4]^3 + 6*Fr[1, 2]^2*(4*Fr[1, 3] + 4*Fr[1, 4] - 
        Fr[1, 6]) - 4*Fr[1, 6]^3 - 11*Fr[1, 3]*Fr[2, 1] - 
      14*Fr[1, 4]*Fr[2, 1] - Fr[1, 6]*Fr[2, 1] + 
      8*Fr[1, 1]*(-3*Fr[1, 2]^2 + Fr[2, 1]) + 
      6*Fr[1, 2]*(3*Fr[1, 3]^2 + 4*Fr[1, 4]^2 + 2*Fr[2, 1] - Fr[2, 3]) + 
      184*Fr[3, 5] + 18*Fr[3, 8] - 24*Fr[3, 32] + 12*Fr[3, 34] + 
      36*Fr[3, 35] - 48*Fr[3, 38] - 12*Fr[3, 43] - 24*Fr[3, 44] + 
      24*Fr[3, 60] - 24*Fr[3, 61] + 48*Fr[3, 62] + 12*Fr[3, 65] - 
      48*Fr[3, 66] + 24*Fr[3, 76] + 24*Fr[3, 77]))/24 + eps^4*Fr[4, 94], 
 mi[P2, 30] -> eps^4*Fr[4, 95], mi[P2, 29] -> 
  -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 96], 
 mi[P2, 28] -> -3/2 + eps*(Fr[1, 1] + (3*Fr[1, 2])/2 - (3*Fr[1, 3])/2 + 
     2*Fr[1, 6]) + (eps^2*(-6*Fr[1, 1]^2 - 4*Fr[1, 3]^2 - 2*Fr[1, 5]^2 - 
      4*Fr[1, 2]*Fr[1, 6] + 12*Fr[1, 5]*Fr[1, 6] - 8*Fr[1, 6]^2 - 
      4*Fr[1, 1]*(2*Fr[1, 2] - 2*Fr[1, 3] + Fr[1, 5] + 3*Fr[1, 6]) + 
      Fr[1, 3]*(-8*Fr[1, 5] + 4*Fr[1, 6]) + 3*Fr[2, 1] - 6*Fr[2, 3] + 
      4*Fr[2, 6] + 8*Fr[2, 18] + 4*Fr[2, 19]))/8 + 
   eps^3*(-Fr[1, 1]^3/2 - (29*Fr[1, 2]^3)/12 - (73*Fr[1, 3]^3)/12 - 
     (3*Fr[1, 4]^3)/2 - 2*Fr[1, 3]^2*Fr[1, 5] + Fr[1, 4]^2*Fr[1, 5] - 
     (Fr[1, 3]*Fr[1, 5]^2)/2 - Fr[1, 5]^3 - Fr[1, 4]^2*Fr[1, 6] + 
     Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + Fr[1, 5]^2*Fr[1, 6] - 
     (Fr[1, 3]*Fr[1, 6]^2)/2 - Fr[1, 6]^3/6 + 
     Fr[1, 1]^2*(Fr[1, 2] - Fr[1, 3]/2 + Fr[1, 6]) + 
     (Fr[1, 2]^2*(2*Fr[1, 3] + 2*Fr[1, 4] - 8*Fr[1, 5] + 3*Fr[1, 6]))/4 + 
     (47*Fr[1, 3]*Fr[2, 1])/24 + (2*Fr[1, 4]*Fr[2, 1])/3 + 
     (5*Fr[1, 5]*Fr[2, 1])/6 - (25*Fr[1, 6]*Fr[2, 1])/24 + 
     Fr[1, 5]*Fr[2, 2] - Fr[1, 6]*Fr[2, 2] - 
     (Fr[1, 2]*(21*Fr[1, 3]^2 - 6*Fr[1, 4]^2 + 18*Fr[1, 5]^2 - 
        18*Fr[1, 6]^2 - 7*Fr[2, 1] + 15*Fr[2, 3] - 12*Fr[2, 6]))/12 + 
     Fr[1, 1]*(-Fr[1, 2]^2/2 + 2*Fr[1, 3]^2 + Fr[1, 4]^2 + 
       Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - Fr[1, 5]*Fr[1, 6] - (5*Fr[2, 1])/12 + 
       Fr[2, 2] - (5*Fr[2, 6])/2) + (5*Fr[1, 5]*Fr[2, 6])/2 - 
     (Fr[1, 6]*Fr[2, 6])/2 - (13*Fr[3, 2])/2 - (461*Fr[3, 5])/6 + 
     4*Fr[3, 7] + (7*Fr[3, 8])/4 - Fr[3, 9] + 3*Fr[3, 28] + Fr[3, 30] + 
     Fr[3, 32] - 4*Fr[3, 33] + (5*Fr[3, 34])/2 - (3*Fr[3, 35])/2 + 
     2*Fr[3, 36] + 4*Fr[3, 37] - 2*Fr[3, 38] - 8*Fr[3, 39] + Fr[3, 40] - 
     (3*Fr[3, 43])/2 - 4*Fr[3, 44] - 5*Fr[3, 45] - 2*Fr[3, 49] - Fr[3, 52] + 
     Fr[3, 55] + Fr[3, 56] + Fr[3, 60]/2 - Fr[3, 61]/2 + Fr[3, 62] - 
     2*Fr[3, 65] - Fr[3, 66] - (3*Fr[3, 74])/2 - 2*Fr[3, 77]) + 
   eps^4*Fr[4, 97], mi[P2, 27] -> 
  3/2 + (eps*(-3*Fr[1, 1] - 3*Fr[1, 2] + Fr[1, 3] + 3*Fr[1, 4] - 6*Fr[1, 5] + 
      2*Fr[1, 6]))/2 + (eps^2*(6*Fr[1, 1]^2 + 18*Fr[1, 3]^2 + 
      18*Fr[1, 2]*Fr[1, 5] - 18*Fr[1, 4]*Fr[1, 5] + 30*Fr[1, 5]^2 - 
      18*Fr[1, 2]*Fr[1, 6] + 18*Fr[1, 4]*Fr[1, 6] - 24*Fr[1, 5]*Fr[1, 6] - 
      18*Fr[1, 6]^2 + 6*Fr[1, 1]*(3*Fr[1, 2] - Fr[1, 3] - 3*Fr[1, 4] + 
        3*Fr[1, 5] + Fr[1, 6]) + 6*Fr[1, 3]*(Fr[1, 5] + 3*Fr[1, 6]) - 
      4*Fr[2, 1] + 9*Fr[2, 2] + 3*Fr[2, 3] - 3*Fr[2, 4] + 3*Fr[2, 5] - 
      9*Fr[2, 6] - 24*Fr[2, 19]))/12 + 
   (eps^3*(50*Fr[1, 1]^3 + 174*Fr[1, 2]^3 + 306*Fr[1, 3]^3 + 220*Fr[1, 4]^3 + 
      72*Fr[1, 3]^2*Fr[1, 5] - 132*Fr[1, 4]^2*Fr[1, 5] + 
      36*Fr[1, 3]*Fr[1, 5]^2 - 6*Fr[1, 4]*Fr[1, 5]^2 + 2*Fr[1, 5]^3 + 
      72*Fr[1, 3]^2*Fr[1, 6] + 132*Fr[1, 4]^2*Fr[1, 6] - 
      72*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 
      72*Fr[1, 5]^2*Fr[1, 6] + 36*Fr[1, 3]*Fr[1, 6]^2 - 
      6*Fr[1, 4]*Fr[1, 6]^2 + 84*Fr[1, 5]*Fr[1, 6]^2 + 122*Fr[1, 6]^3 - 
      18*Fr[1, 2]^2*(2*Fr[1, 3] + 2*Fr[1, 4] - 8*Fr[1, 5] + 3*Fr[1, 6]) - 
      6*Fr[1, 1]^2*(12*Fr[1, 2] - 6*Fr[1, 3] + Fr[1, 4] - 14*Fr[1, 5] + 
        12*Fr[1, 6]) - 117*Fr[1, 3]*Fr[2, 1] - 65*Fr[1, 4]*Fr[2, 1] - 
      30*Fr[1, 5]*Fr[2, 1] - 7*Fr[1, 6]*Fr[2, 1] - 108*Fr[1, 5]*Fr[2, 2] + 
      108*Fr[1, 6]*Fr[2, 2] - 36*Fr[1, 5]*Fr[2, 3] + 36*Fr[1, 6]*Fr[2, 3] + 
      18*Fr[1, 5]*Fr[2, 4] - 18*Fr[1, 6]*Fr[2, 4] + 
      6*Fr[1, 2]*(21*Fr[1, 3]^2 - 6*Fr[1, 4]^2 + 6*Fr[1, 5]^2 - 
        6*Fr[1, 6]^2 - 7*Fr[2, 1] + 15*Fr[2, 3] - 12*Fr[2, 6]) - 
      144*Fr[1, 5]*Fr[2, 6] + 3*Fr[1, 1]*(12*Fr[1, 2]^2 - 24*Fr[1, 3]^2 - 
        44*Fr[1, 4]^2 - 4*Fr[1, 4]*Fr[1, 5] + 40*Fr[1, 5]^2 - 
        24*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 4]*Fr[1, 6] + 
        20*Fr[1, 5]*Fr[1, 6] - 8*Fr[1, 6]^2 + Fr[2, 1] - 36*Fr[2, 2] + 
        12*Fr[2, 3] + 6*Fr[2, 4] + 48*Fr[2, 6]) - 90*Fr[3, 1] + 
      504*Fr[3, 2] + 6884*Fr[3, 5] - 216*Fr[3, 7] - 198*Fr[3, 8] + 
      72*Fr[3, 9] - 24*Fr[3, 28] + 12*Fr[3, 30] - 144*Fr[3, 32] + 
      288*Fr[3, 33] - 90*Fr[3, 34] + 108*Fr[3, 35] - 234*Fr[3, 36] - 
      288*Fr[3, 37] + 144*Fr[3, 38] + 396*Fr[3, 39] + 36*Fr[3, 40] + 
      12*Fr[3, 41] + 108*Fr[3, 43] + 396*Fr[3, 44] + 252*Fr[3, 45] - 
      18*Fr[3, 48] + 144*Fr[3, 49] + 54*Fr[3, 52] - 36*Fr[3, 53] - 
      108*Fr[3, 55] - 72*Fr[3, 56] - 36*Fr[3, 60] + 108*Fr[3, 61] - 
      72*Fr[3, 62] + 144*Fr[3, 65] + 72*Fr[3, 66] + 108*Fr[3, 74] - 
      72*Fr[3, 76] + 144*Fr[3, 77]))/72 + eps^4*Fr[4, 98], 
 mi[P2, 26] -> 3/2 + (eps*(-3*Fr[1, 1] - 3*Fr[1, 2] + 3*Fr[1, 3] + Fr[1, 4] + 
      2*Fr[1, 5] - 6*Fr[1, 6]))/2 + 
   (eps^2*(8*Fr[1, 1]^2 - 6*Fr[1, 4]^2 - 6*Fr[1, 2]*Fr[1, 5] + 
      6*Fr[1, 3]*Fr[1, 5] - 4*Fr[1, 5]^2 + 6*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 
      6*Fr[1, 2]*Fr[1, 6] - 6*Fr[1, 3]*Fr[1, 6] - 4*Fr[1, 5]*Fr[1, 6] + 
      8*Fr[1, 6]^2 + 2*Fr[1, 1]*(3*Fr[1, 2] - 3*Fr[1, 3] + 3*Fr[1, 4] - 
        Fr[1, 5] + 5*Fr[1, 6]) - Fr[2, 1] + Fr[2, 2] + 3*Fr[2, 3] + 
      Fr[2, 4] + Fr[2, 5] - Fr[2, 6] - 8*Fr[2, 18]))/4 + 
   (eps^3*(-50*Fr[1, 1]^3 + 120*Fr[1, 2]^3 + 204*Fr[1, 3]^3 + 20*Fr[1, 4]^3 + 
      72*Fr[1, 3]^2*Fr[1, 5] - 12*Fr[1, 4]^2*Fr[1, 5] + 
      36*Fr[1, 3]*Fr[1, 5]^2 + 6*Fr[1, 4]*Fr[1, 5]^2 + 46*Fr[1, 5]^3 - 
      72*Fr[1, 3]^2*Fr[1, 6] + 12*Fr[1, 4]^2*Fr[1, 6] - 
      72*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - 12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 
      72*Fr[1, 5]^2*Fr[1, 6] + 36*Fr[1, 3]*Fr[1, 6]^2 + 
      6*Fr[1, 4]*Fr[1, 6]^2 - 12*Fr[1, 5]*Fr[1, 6]^2 - 110*Fr[1, 6]^3 - 
      36*Fr[1, 2]^2*(Fr[1, 3] + Fr[1, 4] - 2*Fr[1, 5] + Fr[1, 6]) - 
      6*Fr[1, 1]^2*(12*Fr[1, 2] - 6*Fr[1, 3] - Fr[1, 4] + 2*Fr[1, 5] + 
        12*Fr[1, 6]) - 72*Fr[1, 3]*Fr[2, 1] - 25*Fr[1, 4]*Fr[2, 1] - 
      42*Fr[1, 5]*Fr[2, 1] + 112*Fr[1, 6]*Fr[2, 1] - 36*Fr[1, 5]*Fr[2, 2] + 
      36*Fr[1, 6]*Fr[2, 2] + 36*Fr[1, 5]*Fr[2, 3] - 36*Fr[1, 6]*Fr[2, 3] - 
      18*Fr[1, 5]*Fr[2, 4] + 18*Fr[1, 6]*Fr[2, 4] + 
      6*Fr[1, 2]*(12*Fr[1, 3]^2 - 6*Fr[1, 4]^2 + 18*Fr[1, 5]^2 - 
        18*Fr[1, 6]^2 - Fr[2, 1] + 6*Fr[2, 3] - 12*Fr[2, 6]) - 
      72*Fr[1, 5]*Fr[2, 6] + 72*Fr[1, 6]*Fr[2, 6] + 
      3*Fr[1, 1]*(12*Fr[1, 2]^2 - 24*Fr[1, 3]^2 - 4*Fr[1, 4]^2 + 
        4*Fr[1, 4]*Fr[1, 5] - 16*Fr[1, 5]^2 - 24*Fr[1, 3]*
         (Fr[1, 5] - Fr[1, 6]) - 4*Fr[1, 4]*Fr[1, 6] + 28*Fr[1, 5]*Fr[1, 6] - 
        16*Fr[1, 6]^2 + 15*Fr[2, 1] - 12*Fr[2, 2] - 12*Fr[2, 3] - 
        6*Fr[2, 4] + 24*Fr[2, 6]) + 90*Fr[3, 1] + 432*Fr[3, 2] + 
      76*Fr[3, 5] - 216*Fr[3, 7] - 36*Fr[3, 8] + 72*Fr[3, 9] - 
      120*Fr[3, 28] - 12*Fr[3, 30] - 162*Fr[3, 34] - 54*Fr[3, 36] + 
      144*Fr[3, 38] + 180*Fr[3, 39] - 180*Fr[3, 40] - 12*Fr[3, 41] + 
      108*Fr[3, 44] + 324*Fr[3, 45] + 18*Fr[3, 48] + 90*Fr[3, 52] + 
      36*Fr[3, 53] - 36*Fr[3, 55] - 72*Fr[3, 56] - 36*Fr[3, 60] + 
      36*Fr[3, 61] - 72*Fr[3, 62] + 36*Fr[3, 65] + 72*Fr[3, 66] + 
      36*Fr[3, 74] + 72*Fr[3, 77]))/72 + eps^4*Fr[4, 99], 
 mi[P2, 25] -> -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 100], 
 mi[P2, 24] -> eps^2*Fr[2, 7] + eps^3*Fr[3, 4] + eps^4*Fr[4, 101], 
 mi[P2, 23] -> (eps*(-Fr[1, 3] + Fr[1, 6]))/2 + 
   (eps^2*(-6*Fr[1, 3]^2 - 6*Fr[1, 6]^2 + Fr[2, 1] + 12*Fr[2, 19]))/12 + 
   (eps^3*(6*Fr[1, 2]^3 - 4*Fr[1, 3]^3 + 6*Fr[1, 2]^2*Fr[1, 6] + 
      6*Fr[1, 6]^3 - 9*Fr[1, 6]*Fr[2, 1] + 6*Fr[1, 3]*
       (Fr[1, 6]^2 - Fr[2, 3]) - 3*Fr[1, 2]*(4*Fr[1, 3]^2 - 4*Fr[1, 6]^2 + 
        Fr[2, 1] + 2*Fr[2, 3]) + 124*Fr[3, 5] + 18*Fr[3, 33] + 24*Fr[3, 34] - 
      18*Fr[3, 35] - 12*Fr[3, 43] - 12*Fr[3, 44] - 6*Fr[3, 46]))/12 + 
   eps^4*Fr[4, 102], mi[P2, 22] -> (eps*(-Fr[1, 4] + Fr[1, 5]))/2 + 
   eps^2*((-3*Fr[1, 1]^2)/4 + Fr[1, 4]^2 + Fr[1, 4]*Fr[1, 6] - 
     (Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]))/2 + 
     (-18*Fr[1, 5]^2 - 12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 + Fr[2, 1] - 
       12*Fr[2, 4] + 24*Fr[2, 18])/24) + 
   (eps^3*(12*Fr[1, 2]^3 + 2*Fr[1, 4]^3 + 12*Fr[1, 2]^2*Fr[1, 5] + 
      Fr[1, 2]*(-6*Fr[1, 4]^2 + 12*Fr[1, 5]^2 - 7*Fr[2, 1]) + 
      Fr[1, 4]*(6*Fr[1, 5]^2 - 3*Fr[2, 1] - 6*Fr[2, 2]) + 
      2*(5*Fr[1, 5]^3 - 4*Fr[1, 5]*Fr[2, 1] + 162*Fr[3, 5] - 9*Fr[3, 7] + 
        6*Fr[3, 36] + 6*Fr[3, 45] - 3*Fr[3, 62] + 9*Fr[3, 63] + 6*Fr[3, 65] - 
        3*Fr[3, 72])))/12 + eps^4*Fr[4, 103], 
 mi[P2, 21] -> (eps^2*(-4*Fr[1, 1]^2 - 8*Fr[1, 3]^2 + 4*Fr[1, 4]^2 + 
      4*Fr[1, 2]*Fr[1, 5] - 4*Fr[1, 4]*Fr[1, 5] + 4*Fr[1, 2]*Fr[1, 6] + 
      4*Fr[1, 4]*Fr[1, 6] + 4*Fr[1, 6]^2 - 4*Fr[1, 1]*(Fr[1, 2] - Fr[1, 3] + 
        Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 4*Fr[1, 3]*(Fr[1, 5] + Fr[1, 6]) - 
      Fr[2, 1] - 2*Fr[2, 2] - 2*Fr[2, 3] - 2*Fr[2, 4] - 2*Fr[2, 5] + 
      2*Fr[2, 6] + 4*Fr[2, 18] + 8*Fr[2, 19]))/8 + 
   (eps^3*(4*Fr[1, 1]^3 + 12*Fr[1, 1]^2*Fr[1, 2] + 2*Fr[1, 2]^3 - 
      6*Fr[1, 3]^3 - 12*Fr[1, 4]^3 - 4*Fr[1, 6]^3 - 
      6*Fr[1, 2]^2*(2*Fr[1, 4] + Fr[1, 6]) + 
      4*Fr[1, 1]*(3*Fr[1, 2]^2 - Fr[2, 1]) + 3*Fr[1, 3]*Fr[2, 1] + 
      6*Fr[1, 4]*Fr[2, 1] - Fr[1, 6]*Fr[2, 1] - 
      2*Fr[1, 2]*(3*Fr[1, 3]^2 + 6*Fr[1, 4]^2 - Fr[2, 1] + 3*Fr[2, 3]) - 
      200*Fr[3, 5] + 18*Fr[3, 8] - 12*Fr[3, 32] + 12*Fr[3, 34] - 
      12*Fr[3, 35] - 12*Fr[3, 43] - 24*Fr[3, 44] - 24*Fr[3, 66] - 
      24*Fr[3, 76]))/24 + eps^4*Fr[4, 104], 
 mi[P2, 20] -> (eps^2*(-42*Fr[1, 1]^2 - 12*Fr[1, 3]^2 + 24*Fr[1, 4]^2 + 
      24*Fr[1, 2]*Fr[1, 5] - 24*Fr[1, 4]*Fr[1, 5] + 6*Fr[1, 5]^2 + 
      24*Fr[1, 2]*Fr[1, 6] - 24*Fr[1, 3]*Fr[1, 6] + 24*Fr[1, 4]*Fr[1, 6] - 
      12*Fr[1, 5]*Fr[1, 6] + 18*Fr[1, 6]^2 - 12*Fr[1, 1]*
       (2*Fr[1, 2] + 2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 7*Fr[2, 1] - 
      12*Fr[2, 2] - 12*Fr[2, 3] - 12*Fr[2, 4] - 12*Fr[2, 5] + 48*Fr[2, 18] + 
      24*Fr[2, 19]))/48 + (eps^3*(2*Fr[1, 1]^3 + 6*Fr[1, 1]^2*Fr[1, 2] + 
      4*Fr[1, 2]^3 - 6*Fr[1, 2]^2*Fr[1, 3] + 
      Fr[1, 1]*(6*Fr[1, 2]^2 - 2*Fr[2, 1]) - 
      Fr[1, 2]*(6*Fr[1, 3]^2 + Fr[2, 1]) - 
      3*(2*Fr[1, 3]^3 - Fr[1, 3]*Fr[2, 1] + 4*Fr[3, 38] + 2*Fr[3, 61] - 
        2*Fr[3, 65] + 4*Fr[3, 77])))/12 + eps^4*Fr[4, 105], 
 mi[P2, 19] -> -2*eps^3*Fr[3, 6] + eps^4*Fr[4, 106], 
 mi[P2, 18] -> (eps^2*(18*Fr[1, 1]^2 - 6*Fr[1, 2]^2 + 18*Fr[1, 3]^2 - 
      18*Fr[1, 4]^2 + 12*Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) + 
      12*Fr[1, 3]*Fr[1, 5] + 12*Fr[1, 4]*Fr[1, 5] - 
      12*Fr[1, 1]*(Fr[1, 3] - 2*Fr[1, 4] + Fr[1, 5] - 2*Fr[1, 6]) - 
      24*Fr[1, 4]*Fr[1, 6] - 12*Fr[1, 6]^2 + Fr[2, 1] + 6*Fr[2, 2] + 
      6*Fr[2, 3] + 6*Fr[2, 4] + 6*Fr[2, 5] - 6*Fr[2, 6] - 24*Fr[2, 18] - 
      12*Fr[2, 19]))/12 + eps^3*Fr[3, 81] + eps^4*Fr[4, 107], 
 mi[P2, 15] -> -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 108], 
 mi[P2, 14] -> 2*eps*(Fr[1, 1] + Fr[1, 2] - Fr[1, 3] - Fr[1, 4]) + 
   eps^2*(-Fr[1, 1]^2 - 2*Fr[1, 3]^2 + Fr[1, 4]^2 + 2*Fr[1, 4]*Fr[1, 6] + 
     Fr[1, 6]^2 - 2*Fr[1, 1]*(Fr[1, 4] + Fr[1, 6]) - Fr[2, 1]/6 - 
     Fr[2, 2]/2 - Fr[2, 3]/2 - Fr[2, 4]/2 + Fr[2, 5] + Fr[2, 6]/2 + 
     2*Fr[2, 18] + 2*Fr[2, 19]) + eps^3*Fr[3, 82] + eps^4*Fr[4, 109], 
 mi[P2, 13] -> (-3*eps*(Fr[1, 2] - Fr[1, 3]))/2 + 
   (eps^2*(12*Fr[1, 2]^2 + 30*Fr[1, 3]^2 + 6*Fr[1, 3]*Fr[1, 6] - 
      6*Fr[1, 2]*(2*Fr[1, 3] + Fr[1, 6]) + 5*(-3*Fr[1, 6]^2 + Fr[2, 1] + 
        3*Fr[2, 3] - 6*Fr[2, 19])))/12 + 
   (eps^3*(-6*Fr[1, 2]^3 - 6*Fr[1, 3]^3 - 6*Fr[1, 2]^2*Fr[1, 6] + 
      4*Fr[1, 6]^3 - 5*Fr[1, 6]*Fr[2, 1] + 2*Fr[1, 2]*
       (9*Fr[1, 3]^2 - 10*Fr[2, 1] - 3*Fr[2, 3]) + 
      Fr[1, 3]*(-24*Fr[1, 6]^2 + 9*Fr[2, 1] + 24*Fr[2, 3]) + 152*Fr[3, 5] + 
      42*Fr[3, 8] - 48*Fr[3, 33] - 36*Fr[3, 34] + 12*Fr[3, 35] - 
      12*Fr[3, 43] + 24*Fr[3, 44]))/24 + eps^4*Fr[4, 110], 
 mi[P2, 12] -> 1 - 2*eps*(Fr[1, 2] - Fr[1, 3] + Fr[1, 6]) + 
   (eps^2*(3*Fr[1, 2]^2 + 15*Fr[1, 3]^2 - 6*Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) - 
      6*Fr[1, 3]*Fr[1, 6] + 3*Fr[1, 6]^2 + 2*Fr[2, 1] + 9*Fr[2, 3] - 
      12*Fr[2, 19]))/6 + (eps^3*(18*Fr[1, 2]^3 - 10*Fr[1, 3]^3 + 
      6*Fr[1, 2]^2*Fr[1, 6] - 24*Fr[1, 3]^2*Fr[1, 6] - 20*Fr[1, 6]^3 - 
      3*Fr[1, 6]*Fr[2, 1] - 2*Fr[1, 3]*(9*Fr[1, 6]^2 - 5*Fr[2, 1] - 
        9*Fr[2, 3]) - 24*Fr[1, 6]*Fr[2, 3] - 
      3*Fr[1, 2]*(2*Fr[1, 3]^2 - 2*Fr[1, 6]^2 + 5*Fr[2, 1] + 8*Fr[2, 3]) - 
      354*Fr[3, 5] + 54*Fr[3, 8] - 42*Fr[3, 33] - 36*Fr[3, 34] - 
      30*Fr[3, 35] - 48*Fr[3, 43] + 6*Fr[3, 46]))/12 + eps^4*Fr[4, 111], 
 mi[P2, 11] -> (-3*eps*(Fr[1, 2] - Fr[1, 4]))/2 + 
   (eps^2*(90*Fr[1, 1]^2 + 48*Fr[1, 2]^2 - 60*Fr[1, 4]^2 + 
      24*Fr[1, 4]*Fr[1, 5] - 30*Fr[1, 5]^2 - 24*Fr[1, 2]*
       (2*Fr[1, 4] + Fr[1, 5]) - 120*Fr[1, 4]*Fr[1, 6] + 
      60*Fr[1, 5]*Fr[1, 6] - 30*Fr[1, 6]^2 + 60*Fr[1, 1]*
       (2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 25*Fr[2, 1] + 60*Fr[2, 2] + 
      60*Fr[2, 4] - 120*Fr[2, 18]))/48 + 
   eps^3*(Fr[1, 5]^3/3 + Fr[1, 2]*(Fr[1, 4]^2 - Fr[2, 1]) - 
     (Fr[1, 5]*Fr[2, 1])/6 + Fr[1, 4]*(-Fr[1, 5]^2 + Fr[2, 1]/4 + Fr[2, 2]) + 
     (44*Fr[3, 5])/3 + Fr[3, 7] - 2*Fr[3, 36] + 2*Fr[3, 45] + Fr[3, 62] - 
     2*Fr[3, 63] + Fr[3, 65]/2) + eps^4*Fr[4, 112], 
 mi[P2, 10] -> 1 - 2*eps*(Fr[1, 2] - Fr[1, 4] + Fr[1, 5]) + 
   eps^2*((3*Fr[1, 1]^2)/2 + Fr[1, 2]^2/2 - Fr[1, 4]^2/2 - 
     Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2 + Fr[1, 2]*(-Fr[1, 4] + Fr[1, 5]) - 
     2*Fr[1, 4]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] - Fr[1, 6]^2/2 + 
     Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + (5*Fr[2, 1])/12 + 
     (3*Fr[2, 2])/2 + Fr[2, 4] - 2*Fr[2, 18]) + 
   (eps^3*(42*Fr[1, 2]^3 + 14*Fr[1, 4]^3 + 30*Fr[1, 2]^2*Fr[1, 5] - 
      24*Fr[1, 4]^2*Fr[1, 5] - 4*Fr[1, 5]^3 + 
      Fr[1, 2]*(18*Fr[1, 4]^2 + 6*Fr[1, 5]^2 - 31*Fr[2, 1]) + 
      Fr[1, 5]*Fr[2, 1] - 2*Fr[1, 4]*(9*Fr[1, 5]^2 + Fr[2, 1] - 9*Fr[2, 2]) - 
      24*Fr[1, 5]*Fr[2, 2] + 446*Fr[3, 5] - 18*Fr[3, 7] - 84*Fr[3, 36] + 
      96*Fr[3, 45] + 18*Fr[3, 62] - 42*Fr[3, 63] + 48*Fr[3, 65] + 
      6*Fr[3, 72]))/12 + eps^4*Fr[4, 113], mi[P2, 9] -> 0, 
 mi[P2, 8] -> (3*eps*(Fr[1, 1] - Fr[1, 4]))/2 + 
   (eps^2*(-42*Fr[1, 1]^2 - 18*Fr[1, 3]^2 + 36*Fr[1, 4]^2 + 
      18*Fr[1, 2]*Fr[1, 5] - 18*Fr[1, 3]*Fr[1, 5] - 18*Fr[1, 4]*Fr[1, 5] + 
      42*Fr[1, 4]*Fr[1, 6] + 9*Fr[1, 6]^2 - 6*Fr[1, 1]*
       (3*Fr[1, 2] - 3*Fr[1, 3] + 7*Fr[1, 4] - 3*Fr[1, 5] + 7*Fr[1, 6]) + 
      Fr[2, 1] - 9*Fr[2, 2] - 9*Fr[2, 4] - 9*Fr[2, 5] + 9*Fr[2, 6] + 
      48*Fr[2, 18] + 18*Fr[2, 19]))/12 + 
   eps^3*((155*Fr[1, 1]^3)/36 + (5*Fr[1, 3]^3)/3 + (31*Fr[1, 4]^3)/9 - 
     (2*Fr[1, 4]^2*Fr[1, 5])/3 + (5*Fr[1, 4]*Fr[1, 5]^2)/6 + 
     (67*Fr[1, 5]^3)/18 + Fr[1, 2]^2*(2*Fr[1, 5] - Fr[1, 6]) + 
     Fr[1, 3]^2*Fr[1, 6] + (13*Fr[1, 4]^2*Fr[1, 6])/6 + 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/3 + (5*Fr[1, 5]^2*Fr[1, 6])/4 - 
     (Fr[1, 4]*Fr[1, 6]^2)/6 + (17*Fr[1, 5]*Fr[1, 6]^2)/6 + 
     (83*Fr[1, 6]^3)/36 + Fr[1, 1]^2*(Fr[1, 2] - Fr[1, 4]/6 + 
       (17*Fr[1, 5])/6 + (5*Fr[1, 6])/4) - (Fr[1, 3]*Fr[2, 1])/3 - 
     (8*Fr[1, 4]*Fr[2, 1])/9 - (67*Fr[1, 5]*Fr[2, 1])/24 - 
     (10*Fr[1, 6]*Fr[2, 1])/9 - Fr[1, 4]*Fr[2, 2] - Fr[1, 5]*Fr[2, 3] + 
     Fr[1, 6]*Fr[2, 3] + Fr[1, 2]*(Fr[1, 3]^2 - Fr[1, 4]^2 + Fr[1, 5]^2 - 
       Fr[1, 6]^2 - (2*Fr[2, 1])/3 + Fr[2, 3]) + (Fr[1, 5]*Fr[2, 4])/2 - 
     2*Fr[1, 6]*Fr[2, 4] - (Fr[1, 1]*(52*Fr[1, 4]^2 - 86*Fr[1, 5]^2 + 
        8*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 8*Fr[1, 5]*Fr[1, 6] - 
        26*Fr[1, 6]^2 + 47*Fr[2, 1] - 24*Fr[2, 3] - 48*Fr[2, 4] - 
        24*Fr[2, 6]))/24 - Fr[1, 5]*Fr[2, 6] - (5*Fr[3, 1])/2 + 
     (1697*Fr[3, 5])/9 - Fr[3, 7] - Fr[3, 9] + (10*Fr[3, 28])/3 + 
     (17*Fr[3, 30])/6 - (5*Fr[3, 32])/4 + 2*Fr[3, 33] + 2*Fr[3, 35] + 
     (3*Fr[3, 36])/2 - 2*Fr[3, 37] + 5*Fr[3, 39] + 10*Fr[3, 40] + 
     Fr[3, 41]/3 + 2*Fr[3, 43] - Fr[3, 45] + (3*Fr[3, 48])/4 + 
     (5*Fr[3, 49])/2 - Fr[3, 53] - Fr[3, 61]/2 + Fr[3, 62]/2 + 
     (7*Fr[3, 63])/2 + 2*Fr[3, 65] - 3*Fr[3, 66] - Fr[3, 72]/2 + 
     Fr[3, 74]/2 - Fr[3, 76] + Fr[3, 81]) + eps^4*Fr[4, 114], 
 mi[P2, 7] -> 3/4 + (eps*(3*Fr[1, 1] - 4*Fr[1, 4] + Fr[1, 5] - 3*Fr[1, 6]))/
    2 + (eps^2*(-45*Fr[1, 1]^2 - 36*Fr[1, 3]^2 + 36*Fr[1, 4]^2 + 
      18*Fr[1, 2]*Fr[1, 5] - 18*Fr[1, 4]*Fr[1, 5] - 3*Fr[1, 5]^2 + 
      18*Fr[1, 2]*Fr[1, 6] + 54*Fr[1, 4]*Fr[1, 6] - 6*Fr[1, 5]*Fr[1, 6] + 
      33*Fr[1, 6]^2 - 18*Fr[1, 3]*(Fr[1, 5] + Fr[1, 6]) - 
      6*Fr[1, 1]*(3*Fr[1, 2] - 3*Fr[1, 3] + 9*Fr[1, 4] - 4*Fr[1, 5] + 
        8*Fr[1, 6]) - 2*Fr[2, 1] - 9*Fr[2, 2] - 9*Fr[2, 3] - 3*Fr[2, 4] - 
      9*Fr[2, 5] + 9*Fr[2, 6] + 60*Fr[2, 18] + 36*Fr[2, 19]))/12 + 
   eps^3*((325*Fr[1, 1]^3)/36 + (7*Fr[1, 2]^3)/4 + (83*Fr[1, 3]^3)/12 + 
     (169*Fr[1, 4]^3)/18 + Fr[1, 3]^2*Fr[1, 5] - (7*Fr[1, 4]^2*Fr[1, 5])/3 + 
     (Fr[1, 3]*Fr[1, 5]^2)/2 + (7*Fr[1, 4]*Fr[1, 5]^2)/6 + 
     (167*Fr[1, 5]^3)/18 + Fr[1, 2]^2*(6*Fr[1, 5] - (13*Fr[1, 6])/4) + 
     2*Fr[1, 3]^2*Fr[1, 6] + (35*Fr[1, 4]^2*Fr[1, 6])/6 - 
     Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + (2*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/3 + 
     (7*Fr[1, 5]^2*Fr[1, 6])/4 + (Fr[1, 3]*Fr[1, 6]^2)/2 - 
     (Fr[1, 4]*Fr[1, 6]^2)/3 + (20*Fr[1, 5]*Fr[1, 6]^2)/3 + 
     (157*Fr[1, 6]^3)/36 + (Fr[1, 1]^2*(6*Fr[1, 2] + 6*Fr[1, 3] - 
        4*Fr[1, 4] + 80*Fr[1, 5] + 21*Fr[1, 6]))/12 - 
     (53*Fr[1, 3]*Fr[2, 1])/24 - (25*Fr[1, 4]*Fr[2, 1])/9 - 
     (55*Fr[1, 5]*Fr[2, 1])/8 - (67*Fr[1, 6]*Fr[2, 1])/72 - 
     (3*Fr[1, 4]*Fr[2, 2])/2 - Fr[1, 5]*Fr[2, 2] + Fr[1, 6]*Fr[2, 2] - 
     2*Fr[1, 5]*Fr[2, 3] + 2*Fr[1, 6]*Fr[2, 3] + Fr[1, 5]*Fr[2, 4] - 
     (9*Fr[1, 6]*Fr[2, 4])/2 - (Fr[1, 1]*(24*Fr[1, 3]^2 + 140*Fr[1, 4]^2 - 
        202*Fr[1, 5]^2 + 24*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 
        16*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 8*Fr[1, 5]*Fr[1, 6] - 
        46*Fr[1, 6]^2 + 89*Fr[2, 1] + 24*Fr[2, 2] - 48*Fr[2, 3] - 
        108*Fr[2, 4] - 84*Fr[2, 6]))/24 + 
     (Fr[1, 2]*(51*Fr[1, 3]^2 - 18*Fr[1, 4]^2 + 42*Fr[1, 5]^2 - 
        48*Fr[1, 6]^2 - 19*Fr[2, 1] + 39*Fr[2, 3] - 12*Fr[2, 6]))/12 - 
     (7*Fr[1, 5]*Fr[2, 6])/2 + (Fr[1, 6]*Fr[2, 6])/2 - 5*Fr[3, 1] + 
     (13*Fr[3, 2])/2 + (8141*Fr[3, 5])/18 - (13*Fr[3, 7])/2 - 
     (11*Fr[3, 8])/4 - Fr[3, 9] + (20*Fr[3, 28])/3 + (43*Fr[3, 30])/6 - 
     (21*Fr[3, 32])/4 + 6*Fr[3, 33] - (5*Fr[3, 34])/2 + (13*Fr[3, 35])/2 - 
     6*Fr[3, 37] + Fr[3, 38] + 14*Fr[3, 39] + 21*Fr[3, 40] + 
     (2*Fr[3, 41])/3 + (11*Fr[3, 43])/2 + 3*Fr[3, 44] + 4*Fr[3, 45] + 
     (9*Fr[3, 48])/4 + (13*Fr[3, 49])/2 + Fr[3, 52] - 2*Fr[3, 53] - 
     Fr[3, 55] - Fr[3, 56] + Fr[3, 61] + 5*Fr[3, 63] + 6*Fr[3, 65] - 
     3*Fr[3, 66] - Fr[3, 72] + 2*Fr[3, 74] - 3*Fr[3, 76] + 2*Fr[3, 77] + 
     Fr[3, 81]) + eps^4*Fr[4, 115], mi[P2, 6] -> 0, 
 mi[P2, 5] -> (3*eps*(Fr[1, 1] - Fr[1, 3]))/2 + 
   (eps^2*(-26*Fr[1, 1]^2 - 48*Fr[1, 3]^2 + 12*Fr[1, 4]^2 - 10*Fr[1, 5]^2 + 
      24*Fr[1, 2]*Fr[1, 6] + 20*Fr[1, 5]*Fr[1, 6] + 22*Fr[1, 6]^2 - 
      8*Fr[1, 3]*(Fr[1, 5] + 3*Fr[1, 6]) - 4*Fr[1, 1]*
       (6*Fr[1, 2] - 2*Fr[1, 3] + 3*Fr[1, 5] + 5*Fr[1, 6]) + 3*Fr[2, 1] - 
      12*Fr[2, 3] - 12*Fr[2, 5] + 20*Fr[2, 6] + 24*Fr[2, 18] + 64*Fr[2, 19]))/
    16 + eps^3*((7*Fr[1, 1]^3)/6 - 2*Fr[1, 2]^3 - 2*Fr[1, 3]^3 - 
     (4*Fr[1, 4]^3)/3 + Fr[1, 4]^2*Fr[1, 5] - (5*Fr[1, 5]^3)/6 + 
     Fr[1, 1]^2*(Fr[1, 2] + Fr[1, 6]/2) - Fr[1, 3]^2*Fr[1, 6] - 
     Fr[1, 4]^2*Fr[1, 6] + (Fr[1, 5]^2*Fr[1, 6])/2 + Fr[1, 3]*Fr[1, 6]^2 + 
     (2*Fr[1, 6]^3)/3 + Fr[1, 2]^2*(-2*Fr[1, 5] + Fr[1, 6]) + 
     (2*Fr[1, 3]*Fr[2, 1])/3 + (2*Fr[1, 4]*Fr[2, 1])/3 + 
     (Fr[1, 5]*Fr[2, 1])/2 - Fr[1, 6]*Fr[2, 1] + Fr[1, 5]*Fr[2, 2] - 
     Fr[1, 6]*Fr[2, 2] + Fr[1, 1]*(Fr[1, 4]^2 - Fr[1, 5]^2 - Fr[2, 1]/2 + 
       Fr[2, 2]) + Fr[1, 2]*(-2*Fr[1, 3]^2 - Fr[1, 5]^2 + Fr[1, 6]^2 + 
       (2*Fr[2, 1])/3 - Fr[2, 3]) - Fr[1, 3]*Fr[2, 3] + Fr[1, 6]*Fr[2, 6] - 
     Fr[3, 2] - (95*Fr[3, 5])/3 + 3*Fr[3, 7] + 2*Fr[3, 8] - Fr[3, 9] - 
     Fr[3, 28] + Fr[3, 30] - (3*Fr[3, 33])/2 + (7*Fr[3, 34])/2 - 
     (3*Fr[3, 35])/2 + 2*Fr[3, 36] + 5*Fr[3, 37] - 3*Fr[3, 38] + 
     2*Fr[3, 39] + Fr[3, 40] - 2*Fr[3, 43] - 5*Fr[3, 44] - 4*Fr[3, 45] - 
     Fr[3, 46]/2 - Fr[3, 49] + Fr[3, 52]/2 + Fr[3, 54] + Fr[3, 55] - 
     2*Fr[3, 65] - Fr[3, 77]) + eps^4*Fr[4, 116], 
 mi[P2, 4] -> 3/4 + (eps*(3*Fr[1, 1] - 4*Fr[1, 3] - 3*Fr[1, 5] + Fr[1, 6]))/
    2 + (eps^2*(-27*Fr[1, 1]^2 - 54*Fr[1, 3]^2 + 18*Fr[1, 4]^2 + 
      18*Fr[1, 2]*Fr[1, 5] - 18*Fr[1, 4]*Fr[1, 5] + 9*Fr[1, 5]^2 + 
      18*Fr[1, 2]*Fr[1, 6] + 18*Fr[1, 4]*Fr[1, 6] + 6*Fr[1, 5]*Fr[1, 6] + 
      21*Fr[1, 6]^2 - 6*Fr[1, 3]*(Fr[1, 5] + 3*Fr[1, 6]) - 
      6*Fr[1, 1]*(3*Fr[1, 2] - Fr[1, 3] + 3*Fr[1, 4] + 4*Fr[1, 6]) - 
      Fr[2, 1] - 9*Fr[2, 2] - 9*Fr[2, 3] - 9*Fr[2, 4] - 9*Fr[2, 5] + 
      27*Fr[2, 6] + 36*Fr[2, 18] + 60*Fr[2, 19]))/12 + 
   eps^3*((13*Fr[1, 1]^3)/6 - 3*Fr[1, 2]^3 - Fr[1, 3]^3 - (4*Fr[1, 4]^3)/3 + 
     Fr[1, 3]^2*Fr[1, 5] + Fr[1, 4]^2*Fr[1, 5] + (Fr[1, 3]*Fr[1, 5]^2)/2 - 
     (7*Fr[1, 5]^3)/3 + (Fr[1, 1]^2*(Fr[1, 2] + Fr[1, 3] + Fr[1, 5]))/2 - 
     (Fr[1, 2]^2*(7*Fr[1, 5] - 3*Fr[1, 6]))/2 - 2*Fr[1, 3]^2*Fr[1, 6] - 
     Fr[1, 4]^2*Fr[1, 6] - Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
     2*Fr[1, 3]*Fr[1, 6]^2 + (Fr[1, 5]*Fr[1, 6]^2)/2 + (13*Fr[1, 6]^3)/6 + 
     (Fr[1, 3]*Fr[2, 1])/12 + (2*Fr[1, 4]*Fr[2, 1])/3 + 
     (4*Fr[1, 5]*Fr[2, 1])/3 - (7*Fr[1, 6]*Fr[2, 1])/4 + Fr[1, 5]*Fr[2, 2] - 
     Fr[1, 6]*Fr[2, 2] - (3*Fr[1, 3]*Fr[2, 3])/2 - 
     (Fr[1, 1]*(2*Fr[1, 3]^2 - 2*Fr[1, 4]^2 + 3*Fr[1, 5]^2 + 
        2*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - 2*Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 + 
        Fr[2, 1] - 2*Fr[2, 2] - 3*Fr[2, 6]))/2 + 
     Fr[1, 2]*(-2*Fr[1, 3]^2 - 2*Fr[1, 5]^2 + (3*Fr[1, 6]^2)/2 + 
       (19*Fr[2, 1])/12 - (3*Fr[2, 3])/2 - Fr[2, 6]) - 
     (3*Fr[1, 5]*Fr[2, 6])/2 + (5*Fr[1, 6]*Fr[2, 6])/2 + (9*Fr[3, 2])/2 - 
     (247*Fr[3, 5])/6 + 3*Fr[3, 7] + 2*Fr[3, 8] - Fr[3, 9] - 3*Fr[3, 28] + 
     3*Fr[3, 30] - 4*Fr[3, 33] + 5*Fr[3, 34] - 3*Fr[3, 35] + 2*Fr[3, 36] + 
     9*Fr[3, 37] - 2*Fr[3, 38] + 8*Fr[3, 39] + Fr[3, 40] - 4*Fr[3, 43] - 
     6*Fr[3, 44] - 6*Fr[3, 45] - Fr[3, 46] - Fr[3, 49] + 2*Fr[3, 52] + 
     Fr[3, 54] + Fr[3, 55] - Fr[3, 56] - Fr[3, 61]/2 - (7*Fr[3, 65])/2 + 
     (3*Fr[3, 74])/2 - Fr[3, 77]) + eps^4*Fr[4, 117], 
 mi[P2, 3] -> 3*eps*(Fr[1, 1] + Fr[1, 2] - Fr[1, 3] - Fr[1, 4]) + 
   eps^2*(-6*Fr[1, 1]^2 - Fr[1, 2]^2 - 8*Fr[1, 3]^2 + 4*Fr[1, 4]^2 - 
     2*Fr[1, 3]*Fr[1, 5] - 2*Fr[1, 4]*Fr[1, 5] + 
     Fr[1, 1]*(-3*Fr[1, 2] + 2*(Fr[1, 3] - 3*Fr[1, 4] + Fr[1, 5] - 
         3*Fr[1, 6])) - 2*Fr[1, 3]*Fr[1, 6] + 6*Fr[1, 4]*Fr[1, 6] + 
     4*Fr[1, 6]^2 + Fr[1, 2]*(Fr[1, 3] + Fr[1, 4] + 
       2*(Fr[1, 5] + Fr[1, 6])) - (2*Fr[2, 1])/3 - 2*Fr[2, 2] - 2*Fr[2, 3] - 
     2*Fr[2, 4] - Fr[2, 5]/2 + 2*Fr[2, 6] + 8*Fr[2, 18] + 8*Fr[2, 19]) + 
   eps^3*((143*Fr[1, 1]^3)/36 - (29*Fr[1, 2]^3)/12 - (5*Fr[1, 3]^3)/12 + 
     (7*Fr[1, 4]^3)/9 - (2*Fr[1, 4]^2*Fr[1, 5])/3 + 
     (11*Fr[1, 4]*Fr[1, 5]^2)/6 + (23*Fr[1, 5]^3)/9 - Fr[1, 3]^2*Fr[1, 6] + 
     (Fr[1, 4]^2*Fr[1, 6])/6 + (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/3 + 
     (5*Fr[1, 5]^2*Fr[1, 6])/4 + 2*Fr[1, 3]*Fr[1, 6]^2 - 
     (Fr[1, 4]*Fr[1, 6]^2)/6 + (11*Fr[1, 5]*Fr[1, 6]^2)/6 + 
     (83*Fr[1, 6]^3)/36 + Fr[1, 1]^2*(Fr[1, 2] - Fr[1, 4]/6 + 
       (11*Fr[1, 5])/6 + (5*Fr[1, 6])/4) + 
     Fr[1, 2]^2*(Fr[1, 3] + Fr[1, 4] + 2*Fr[1, 5] + (5*Fr[1, 6])/4) - 
     (Fr[1, 3]*Fr[2, 1])/24 - (17*Fr[1, 4]*Fr[2, 1])/36 - 
     (49*Fr[1, 5]*Fr[2, 1])/24 - (149*Fr[1, 6]*Fr[2, 1])/72 - 
     2*Fr[1, 4]*Fr[2, 2] - Fr[1, 6]*Fr[2, 2] + 
     Fr[1, 2]*((-7*Fr[1, 3]^2)/4 - Fr[1, 4]^2 + Fr[1, 5]^2 + Fr[1, 6]^2 - 
       Fr[2, 1]/6 - (3*Fr[2, 3])/4) - 2*Fr[1, 3]*Fr[2, 3] - 
     Fr[1, 5]*Fr[2, 3] + (Fr[1, 5]*Fr[2, 4])/2 - Fr[1, 6]*Fr[2, 4] - 
     Fr[1, 5]*Fr[2, 6] + Fr[1, 6]*Fr[2, 6] + 
     Fr[1, 1]*(-Fr[1, 2]^2 - Fr[1, 4]^2/6 + (13*Fr[1, 5]^2)/12 - 
       (Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]))/3 - (Fr[1, 5]*Fr[1, 6])/3 + 
       (7*Fr[1, 6]^2)/12 - (37*Fr[2, 1])/24 + Fr[2, 2] + Fr[2, 3] + 
       Fr[2, 4] + Fr[2, 6]) - (5*Fr[3, 1])/2 - Fr[3, 2] + (875*Fr[3, 5])/9 + 
     (9*Fr[3, 8])/4 - 2*Fr[3, 9] + Fr[3, 28]/3 + (17*Fr[3, 30])/6 - 
     (11*Fr[3, 32])/4 + Fr[3, 33]/2 + 5*Fr[3, 34] + (7*Fr[3, 36])/2 + 
     Fr[3, 37] - 5*Fr[3, 38] + 7*Fr[3, 39] + 7*Fr[3, 40] + Fr[3, 41]/3 - 
     (3*Fr[3, 43])/2 - 6*Fr[3, 44] - 3*Fr[3, 45] - Fr[3, 46]/2 + 
     Fr[3, 48]/4 + Fr[3, 49]/2 + Fr[3, 52]/2 - Fr[3, 53] + Fr[3, 54] + 
     Fr[3, 55] + Fr[3, 60] - (5*Fr[3, 61])/2 + (3*Fr[3, 62])/2 + 
     (3*Fr[3, 63])/2 + (3*Fr[3, 65])/2 - 5*Fr[3, 66] - Fr[3, 72]/2 + 
     Fr[3, 74]/2 - Fr[3, 76] - Fr[3, 77] + Fr[3, 81] + 2*Fr[3, 82]) + 
   eps^4*Fr[4, 118], mi[P2, 2] -> 0, mi[P2, 1] -> 0, 
 mi[P3, 86] -> 1 + eps*(-Fr[1, 1] - Fr[1, 4]) + 
   (eps^2*(3*Fr[1, 1]^2 + 6*Fr[1, 1]*Fr[1, 4] + 3*Fr[1, 4]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 1]^3 - 3*Fr[1, 1]^2*Fr[1, 4] - Fr[1, 4]^3 + 
      Fr[1, 4]*Fr[2, 1] + Fr[1, 1]*(-3*Fr[1, 4]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 119], mi[P3, 84] -> 1 + eps*(-Fr[1, 1] - Fr[1, 5]) + 
   (eps^2*(3*Fr[1, 1]^2 + 6*Fr[1, 1]*Fr[1, 5] + 3*Fr[1, 5]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 1]^3 - 3*Fr[1, 1]^2*Fr[1, 5] - Fr[1, 5]^3 + 
      Fr[1, 5]*Fr[2, 1] + Fr[1, 1]*(-3*Fr[1, 5]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 120], mi[P3, 82] -> 1 + eps*(-Fr[1, 4] - Fr[1, 5]) + 
   (eps^2*(3*Fr[1, 4]^2 + 6*Fr[1, 4]*Fr[1, 5] + 3*Fr[1, 5]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 4]^3 - 3*Fr[1, 4]^2*Fr[1, 5] - Fr[1, 5]^3 + 
      Fr[1, 5]*Fr[2, 1] + Fr[1, 4]*(-3*Fr[1, 5]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 121], mi[P3, 81] -> 1 - 2*eps*Fr[1, 4] + 
   eps^2*(2*Fr[1, 4]^2 - Fr[2, 1]/6) + 
   (eps^3*(-4*Fr[1, 4]^3 + Fr[1, 4]*Fr[2, 1] - 14*Fr[3, 5]))/3 + 
   eps^4*Fr[4, 122], mi[P3, 80] -> 
  2 - 2*eps*(Fr[1, 1] + Fr[1, 2] - Fr[1, 4] + Fr[1, 5]) + 
   eps^2*(Fr[1, 1]^2 + 2*Fr[1, 1]*(Fr[1, 2] - Fr[1, 4] + Fr[1, 5]) - 
     Fr[2, 1]/6 + Fr[2, 2]) + 
   (eps^3*(-2*Fr[1, 1]^3 - 6*Fr[1, 1]^2*(Fr[1, 2] - Fr[1, 4] + Fr[1, 5]) + 
      Fr[1, 2]*Fr[2, 1] - Fr[1, 4]*Fr[2, 1] + Fr[1, 5]*Fr[2, 1] + 
      Fr[1, 1]*(Fr[2, 1] - 6*Fr[2, 2]) - 28*Fr[3, 5] + 6*Fr[3, 7]))/6 + 
   eps^4*Fr[4, 123], mi[P3, 79] -> 2 - 2*eps*(Fr[1, 2] + Fr[1, 5]) + 
   eps^2*(2*Fr[1, 2]*Fr[1, 4] - Fr[1, 4]^2 + 2*Fr[1, 4]*Fr[1, 5] - 
     Fr[2, 1]/6 + Fr[2, 2]) + (eps^3*(4*Fr[1, 4]^3 - 6*Fr[1, 4]^2*Fr[1, 5] + 
      Fr[1, 5]*Fr[2, 1] + Fr[1, 2]*(-6*Fr[1, 4]^2 + Fr[2, 1]) - 
      6*Fr[1, 4]*Fr[2, 2] - 28*Fr[3, 5] + 6*Fr[3, 7]))/6 + eps^4*Fr[4, 124], 
 mi[P3, 67] -> 1/2 - eps*Fr[1, 4] + 
   (eps^2*(3*Fr[1, 1]^2 + 6*Fr[1, 1]*Fr[1, 4] + 3*Fr[1, 4]^2 - Fr[2, 1] - 
      6*Fr[2, 18]))/6 + (eps^3*(-38*Fr[1, 1]^3 - 88*Fr[1, 4]^3 - 
      38*Fr[1, 5]^3 - 18*Fr[1, 5]^2*Fr[1, 6] - 30*Fr[1, 5]*Fr[1, 6]^2 - 
      14*Fr[1, 6]^3 - 12*Fr[1, 4]^2*(Fr[1, 5] + 2*Fr[1, 6]) - 
      6*Fr[1, 1]^2*(5*Fr[1, 4] + 5*Fr[1, 5] + 3*Fr[1, 6]) - 
      3*Fr[1, 1]*(4*Fr[1, 4]^2 + 10*Fr[1, 5]^2 - 4*Fr[1, 4]*
         (Fr[1, 5] - Fr[1, 6]) - 4*Fr[1, 5]*Fr[1, 6] + 10*Fr[1, 6]^2 - 
        11*Fr[2, 1]) + 33*Fr[1, 5]*Fr[2, 1] + 13*Fr[1, 6]*Fr[2, 1] + 
      Fr[1, 4]*(-30*Fr[1, 5]^2 - 12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 + 
        23*Fr[2, 1] - 36*Fr[2, 4]) + 108*Fr[3, 1] - 2648*Fr[3, 5] - 
      48*Fr[3, 28] - 48*Fr[3, 30] - 36*Fr[3, 32] - 36*Fr[3, 36] - 
      144*Fr[3, 40] + 24*Fr[3, 41] - 72*Fr[3, 63]))/72 + eps^4*Fr[4, 125], 
 mi[P3, 59] -> eps*(-Fr[1, 4] + Fr[1, 5]) + 
   (eps^2*(18*Fr[1, 1]^2 - 6*Fr[1, 5]^2 - 12*Fr[1, 5]*Fr[1, 6] - 
      6*Fr[1, 6]^2 + 12*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 
      Fr[2, 1] + 12*Fr[2, 4] - 24*Fr[2, 18]))/24 + 
   (eps^3*(-74*Fr[1, 1]^3 - 100*Fr[1, 4]^3 - 68*Fr[1, 5]^3 - 
      36*Fr[1, 5]^2*Fr[1, 6] - 48*Fr[1, 5]*Fr[1, 6]^2 - 8*Fr[1, 6]^3 - 
      12*Fr[1, 4]^2*(Fr[1, 5] + 2*Fr[1, 6]) - 6*Fr[1, 1]^2*
       (5*Fr[1, 4] + 8*Fr[1, 5] + 6*Fr[1, 6]) + 51*Fr[1, 5]*Fr[2, 1] + 
      19*Fr[1, 6]*Fr[2, 1] + Fr[1, 4]*(-30*Fr[1, 5]^2 - 
        12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 + 23*Fr[2, 1] - 36*Fr[2, 4]) + 
      3*Fr[1, 1]*(8*Fr[1, 4]^2 - 22*Fr[1, 5]^2 + 4*Fr[1, 4]*
         (Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 5]*Fr[1, 6] - 10*Fr[1, 6]^2 + 
        15*Fr[2, 1] - 12*Fr[2, 4]) + 144*Fr[3, 1] - 3476*Fr[3, 5] - 
      120*Fr[3, 28] - 84*Fr[3, 30] - 18*Fr[3, 32] - 36*Fr[3, 36] - 
      216*Fr[3, 40] + 24*Fr[3, 41] - 18*Fr[3, 48] - 36*Fr[3, 49] - 
      72*Fr[3, 63]))/72 + eps^4*Fr[4, 126], 
 mi[P3, 56] -> eps*(Fr[1, 2] - Fr[1, 4]) + 
   (eps^2*(12*Fr[1, 1]^2 - 6*Fr[1, 2]^2 + 6*Fr[1, 3]^2 + 
      12*Fr[1, 1]*Fr[1, 4] - 12*Fr[1, 2]*Fr[1, 6] + 12*Fr[1, 3]*Fr[1, 6] - 
      6*Fr[1, 6]^2 + Fr[2, 1] + 6*Fr[2, 3] + 6*Fr[2, 5] - 12*Fr[2, 18] - 
      12*Fr[2, 19]))/12 + eps^3*Fr[3, 88] + eps^4*Fr[4, 127], 
 mi[P3, 52] -> eps^4*Fr[4, 128], mi[P3, 51] -> eps^4*Fr[4, 129], 
 mi[P3, 49] -> eps^4*(Fr[4, 176] + Fr[4, 182] + Fr[4, 183] - Fr[4, 184] + 
    Fr[4, 185] + Fr[4, 186]), mi[P3, 32] -> (eps*(Fr[1, 2] - Fr[1, 4]))/2 + 
   eps^2*((3*Fr[1, 1]^2)/4 - Fr[1, 2]^2 + Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) + 
     (Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]))/2 + 
     (-12*Fr[1, 4]^2 - 6*Fr[1, 5]^2 + 24*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 
       12*Fr[1, 5]*Fr[1, 6] - 6*Fr[1, 6]^2 + 5*Fr[2, 1] + 12*Fr[2, 2] + 
       12*Fr[2, 4] - 24*Fr[2, 18])/24) + 
   (eps^3*(4*Fr[1, 2]^3 - 2*Fr[1, 4]^3 - 6*Fr[1, 4]^2*Fr[1, 5] + 
      6*Fr[1, 5]^3 + 6*Fr[1, 2]^2*(Fr[1, 4] + Fr[1, 5]) + 
      Fr[1, 2]*(6*Fr[1, 5]^2 - 4*Fr[2, 1]) - 3*Fr[1, 5]*Fr[2, 1] - 
      Fr[1, 4]*(Fr[2, 1] + 6*Fr[2, 2]) + 148*Fr[3, 5] - 6*Fr[3, 7] + 
      12*Fr[3, 36] - 12*Fr[3, 45] + 18*Fr[3, 62] - 6*Fr[3, 63] + 
      12*Fr[3, 65] - 6*Fr[3, 72]))/12 + eps^4*Fr[4, 130], 
 mi[P3, 31] -> (eps*(-Fr[1, 1] + Fr[1, 3]))/2 + 
   (eps^2*(2*Fr[1, 1]^2 - 16*Fr[1, 3]^2 - 8*Fr[1, 3]*Fr[1, 5] - 
      2*Fr[1, 5]^2 + 4*Fr[1, 1]*(2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 
      4*Fr[1, 5]*Fr[1, 6] + 2*Fr[1, 6]^2 + Fr[2, 1] + 4*Fr[2, 6] + 
      8*Fr[2, 19]))/8 + (eps^3*(-2*Fr[1, 1]^3 - 24*Fr[1, 3]^3 - 
      6*Fr[1, 1]^2*Fr[1, 5] - 12*Fr[1, 3]^2*Fr[1, 5] - 2*Fr[1, 5]^3 + 
      6*Fr[1, 5]*Fr[1, 6]^2 - 8*Fr[1, 6]^3 + 6*Fr[1, 3]*Fr[2, 1] + 
      3*Fr[1, 5]*Fr[2, 1] + 2*Fr[1, 6]*Fr[2, 1] + 
      Fr[1, 1]*(12*Fr[1, 3]^2 - 6*Fr[1, 5]^2 - 6*Fr[1, 6]^2 + Fr[2, 1] - 
        12*Fr[2, 6]) + 12*Fr[1, 5]*Fr[2, 6] - 240*Fr[3, 5] + 24*Fr[3, 28] - 
      24*Fr[3, 33] + 24*Fr[3, 37] - 72*Fr[3, 39] + 36*Fr[3, 61] - 
      12*Fr[3, 74]))/24 + eps^4*Fr[4, 131], 
 mi[P3, 30] -> (eps^2*(-30*Fr[1, 1]^2 - 48*Fr[1, 3]^2 + 12*Fr[1, 4]^2 - 
      6*Fr[1, 5]^2 + 24*Fr[1, 2]*Fr[1, 6] + 12*Fr[1, 5]*Fr[1, 6] + 
      18*Fr[1, 6]^2 - 12*Fr[1, 1]*(2*Fr[1, 2] - 2*Fr[1, 3] - Fr[1, 5] + 
        Fr[1, 6]) - 24*Fr[1, 3]*(Fr[1, 5] + Fr[1, 6]) + Fr[2, 1] - 
      12*Fr[2, 3] - 12*Fr[2, 5] + 12*Fr[2, 6] + 24*Fr[2, 18] + 48*Fr[2, 19]))/
    48 + (eps^3*(128*Fr[1, 1]^3 + 174*Fr[1, 2]^3 + 210*Fr[1, 3]^3 + 
      64*Fr[1, 4]^3 + 36*Fr[1, 3]^2*Fr[1, 5] - 60*Fr[1, 4]^2*Fr[1, 5] + 
      36*Fr[1, 3]*Fr[1, 5]^2 - 6*Fr[1, 4]*Fr[1, 5]^2 + 92*Fr[1, 5]^3 + 
      6*Fr[1, 1]^2*(6*Fr[1, 3] - 7*Fr[1, 4] + 17*Fr[1, 5] - 6*Fr[1, 6]) + 
      60*Fr[1, 4]^2*Fr[1, 6] - 72*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
      12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 36*Fr[1, 5]^2*Fr[1, 6] + 
      36*Fr[1, 3]*Fr[1, 6]^2 - 6*Fr[1, 4]*Fr[1, 6]^2 + 
      102*Fr[1, 5]*Fr[1, 6]^2 + 98*Fr[1, 6]^3 - 18*Fr[1, 2]^2*
       (2*Fr[1, 3] + 2*Fr[1, 4] - 6*Fr[1, 5] + Fr[1, 6]) - 
      75*Fr[1, 3]*Fr[2, 1] - 5*Fr[1, 4]*Fr[2, 1] - 84*Fr[1, 5]*Fr[2, 1] + 
      14*Fr[1, 6]*Fr[2, 1] - 36*Fr[1, 5]*Fr[2, 2] + 36*Fr[1, 6]*Fr[2, 2] - 
      36*Fr[1, 5]*Fr[2, 3] + 36*Fr[1, 6]*Fr[2, 3] + 18*Fr[1, 5]*Fr[2, 4] - 
      18*Fr[1, 6]*Fr[2, 4] + 6*Fr[1, 2]*(21*Fr[1, 3]^2 - 6*Fr[1, 4]^2 + 
        12*Fr[1, 5]^2 - 12*Fr[1, 6]^2 - 13*Fr[2, 1] + 15*Fr[2, 3] - 
        12*Fr[2, 6]) - 108*Fr[1, 5]*Fr[2, 6] + 72*Fr[1, 6]*Fr[2, 6] + 
      6*Fr[1, 1]*(6*Fr[1, 2]^2 - 6*Fr[1, 3]^2 - 16*Fr[1, 4]^2 - 
        2*Fr[1, 4]*Fr[1, 5] + 11*Fr[1, 5]^2 - 12*Fr[1, 3]*
         (Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 4]*Fr[1, 6] + 10*Fr[1, 5]*Fr[1, 6] - 
        7*Fr[1, 6]^2 - 5*Fr[2, 1] - 6*Fr[2, 2] + 6*Fr[2, 3] + 3*Fr[2, 4] + 
        18*Fr[2, 6]) - 90*Fr[3, 1] + 432*Fr[3, 2] + 6956*Fr[3, 5] - 
      144*Fr[3, 7] - 126*Fr[3, 8] - 24*Fr[3, 28] + 48*Fr[3, 30] - 
      90*Fr[3, 32] + 72*Fr[3, 33] - 126*Fr[3, 34] + 108*Fr[3, 35] - 
      90*Fr[3, 36] - 72*Fr[3, 37] + 144*Fr[3, 38] + 396*Fr[3, 39] + 
      108*Fr[3, 40] + 12*Fr[3, 41] + 108*Fr[3, 43] + 252*Fr[3, 44] + 
      180*Fr[3, 45] + 108*Fr[3, 49] + 90*Fr[3, 52] - 36*Fr[3, 53] - 
      36*Fr[3, 55] - 72*Fr[3, 56] - 36*Fr[3, 60] + 216*Fr[3, 61] - 
      72*Fr[3, 62] + 108*Fr[3, 65] + 72*Fr[3, 66] + 72*Fr[3, 74] - 
      72*Fr[3, 76] + 144*Fr[3, 77] - 72*Fr[3, 88]))/72 + eps^4*Fr[4, 132], 
 mi[P3, 28] -> (eps^3*(-74*Fr[1, 1]^3 - 112*Fr[1, 4]^3 + 
      6*Fr[1, 1]^2*(Fr[1, 4] - 14*Fr[1, 5] - 6*Fr[1, 6]) - 
      12*Fr[1, 4]^2*(Fr[1, 5] + 2*Fr[1, 6]) + 
      Fr[1, 4]*(-30*Fr[1, 5]^2 - 12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 + 
        17*Fr[2, 1] - 36*Fr[2, 4]) + 3*Fr[1, 1]*(20*Fr[1, 4]^2 - 
        34*Fr[1, 5]^2 + 4*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 
        4*Fr[1, 5]*Fr[1, 6] - 10*Fr[1, 6]^2 + 15*Fr[2, 1] - 12*Fr[2, 4]) - 
      2*(34*Fr[1, 5]^3 + 18*Fr[1, 5]^2*Fr[1, 6] + 10*Fr[1, 6]^3 + 
        6*Fr[1, 5]*(4*Fr[1, 6]^2 - 5*Fr[2, 1]) - 11*Fr[1, 6]*Fr[2, 1] + 
        2*(-36*Fr[3, 1] + 917*Fr[3, 5] + 30*Fr[3, 28] + 30*Fr[3, 30] - 
          9*Fr[3, 32] + 9*Fr[3, 36] + 54*Fr[3, 40] - 6*Fr[3, 41] + 
          18*Fr[3, 49] + 18*Fr[3, 63]))))/72 + eps^4*Fr[4, 133], 
 mi[P3, 27] -> (eps^3*(70*Fr[1, 1]^3 + 104*Fr[1, 4]^3 + 64*Fr[1, 5]^3 + 
      18*Fr[1, 5]^2*Fr[1, 6] + 60*Fr[1, 5]*Fr[1, 6]^2 + 22*Fr[1, 6]^3 + 
      24*Fr[1, 4]^2*(Fr[1, 5] + 2*Fr[1, 6]) + 
      Fr[1, 1]^2*(-12*Fr[1, 4] + 60*Fr[1, 5] + 18*Fr[1, 6]) + 
      4*Fr[1, 4]*(6*Fr[1, 5]^2 + 6*Fr[1, 5]*Fr[1, 6] - 3*Fr[1, 6]^2 - 
        7*Fr[2, 1]) - 48*Fr[1, 5]*Fr[2, 1] - 29*Fr[1, 6]*Fr[2, 1] - 
      3*Fr[1, 1]*(16*Fr[1, 4]^2 - 26*Fr[1, 5]^2 + 
        8*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 8*Fr[1, 5]*Fr[1, 6] - 
        14*Fr[1, 6]^2 + 11*Fr[2, 1] - 12*Fr[2, 4]) - 36*Fr[1, 6]*Fr[2, 4] - 
      144*Fr[3, 1] + 3052*Fr[3, 5] + 96*Fr[3, 28] + 96*Fr[3, 30] - 
      36*Fr[3, 32] + 36*Fr[3, 36] + 216*Fr[3, 40] + 24*Fr[3, 41] + 
      72*Fr[3, 49] + 72*Fr[3, 63]))/72 + eps^4*Fr[4, 134], 
 mi[P3, 16] -> (eps*(Fr[1, 4] - Fr[1, 5]))/2 + 
   (eps^2*(-18*Fr[1, 1]^2 - 4*Fr[1, 4]^2 - 6*Fr[1, 5]^2 + 
      4*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 + 8*Fr[1, 4]*
       (2*Fr[1, 5] + Fr[1, 6]) - 4*Fr[1, 1]*(2*Fr[1, 4] + Fr[1, 5] + 
        3*Fr[1, 6]) + Fr[2, 1] - 12*Fr[2, 4] + 24*Fr[2, 18]))/16 + 
   (eps^3*(110*Fr[1, 1]^3 + 232*Fr[1, 4]^3 + 104*Fr[1, 5]^3 - 
      6*Fr[1, 1]^2*(4*Fr[1, 4] - 20*Fr[1, 5] - 3*Fr[1, 6]) + 
      18*Fr[1, 5]^2*Fr[1, 6] + 120*Fr[1, 5]*Fr[1, 6]^2 + 26*Fr[1, 6]^3 + 
      48*Fr[1, 4]^2*(Fr[1, 5] + 2*Fr[1, 6]) - 99*Fr[1, 5]*Fr[2, 1] - 
      34*Fr[1, 6]*Fr[2, 1] - 72*Fr[1, 5]*Fr[2, 4] - 36*Fr[1, 6]*Fr[2, 4] + 
      4*Fr[1, 4]*(3*Fr[1, 5]^2 + 12*Fr[1, 5]*Fr[1, 6] - 6*Fr[1, 6]^2 - 
        8*Fr[2, 1] + 18*Fr[2, 4]) + Fr[1, 1]*(-96*Fr[1, 4]^2 + 
        174*Fr[1, 5]^2 - 48*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 
        48*Fr[1, 5]*Fr[1, 6] + 66*Fr[1, 6]^2 - 69*Fr[2, 1] + 36*Fr[2, 4]) - 
      288*Fr[3, 1] + 5540*Fr[3, 5] + 192*Fr[3, 28] + 156*Fr[3, 30] - 
      54*Fr[3, 32] + 36*Fr[3, 36] + 360*Fr[3, 40] - 24*Fr[3, 41] + 
      18*Fr[3, 48] + 108*Fr[3, 49] + 180*Fr[3, 63]))/72 + eps^4*Fr[4, 135], 
 mi[P3, 15] -> 1/4 + (eps*(Fr[1, 1] - 2*Fr[1, 4] + Fr[1, 5] - Fr[1, 6]))/2 + 
   (eps^2*(Fr[1, 1]^2 + 4*Fr[1, 4]^2 + Fr[1, 5]^2 - 
      4*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 2*Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 - 
      2*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 2*Fr[2, 4]))/4 + 
   (eps^3*(22*Fr[1, 1]^3 + 20*Fr[1, 4]^3 + 22*Fr[1, 5]^3 - 
      12*Fr[1, 4]^2*(Fr[1, 5] - Fr[1, 6]) + 18*Fr[1, 5]^2*Fr[1, 6] + 
      6*Fr[1, 5]*Fr[1, 6]^2 + 10*Fr[1, 6]^3 + 6*Fr[1, 1]^2*
       (Fr[1, 4] + Fr[1, 5] + 3*Fr[1, 6]) + 9*Fr[1, 5]*Fr[2, 1] - 
      29*Fr[1, 6]*Fr[2, 1] + Fr[1, 4]*(6*Fr[1, 5]^2 - 12*Fr[1, 5]*Fr[1, 6] + 
        6*Fr[1, 6]^2 - 43*Fr[2, 1] - 108*Fr[2, 4]) + 72*Fr[1, 5]*Fr[2, 4] - 
      72*Fr[1, 6]*Fr[2, 4] + 3*Fr[1, 1]*(-4*Fr[1, 4]^2 + 2*Fr[1, 5]^2 + 
        4*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 5]*Fr[1, 6] + 
        2*Fr[1, 6]^2 + 3*Fr[2, 1] + 24*Fr[2, 4]) + 108*Fr[3, 1] + 
      700*Fr[3, 5] + 24*Fr[3, 28] + 24*Fr[3, 30] + 72*Fr[3, 40] + 
      96*Fr[3, 41]))/72 + eps^4*Fr[4, 136], 
 mi[P3, 14] -> (eps^2*(12*Fr[1, 1]^2 + 12*Fr[1, 1]*Fr[1, 2] + 6*Fr[1, 2]^2 + 
      6*Fr[1, 3]^2 + 12*Fr[1, 3]*Fr[1, 6] - 6*Fr[1, 6]^2 - 
      12*Fr[1, 2]*(Fr[1, 4] + Fr[1, 6]) + Fr[2, 1] + 6*Fr[2, 3] + 
      6*Fr[2, 5] - 12*Fr[2, 18] - 12*Fr[2, 19]))/8 + 
   (eps^3*(-68*Fr[1, 1]^3 - 14*Fr[1, 2]^3 - 38*Fr[1, 3]^3 - 84*Fr[1, 4]^3 + 
      6*Fr[1, 1]^2*(2*Fr[1, 2] - 2*Fr[1, 3] + Fr[1, 4] - 9*Fr[1, 5]) - 
      12*Fr[1, 3]^2*Fr[1, 5] + 12*Fr[1, 4]^2*Fr[1, 5] - 
      12*Fr[1, 3]*Fr[1, 5]^2 - 18*Fr[1, 4]*Fr[1, 5]^2 - 56*Fr[1, 5]^3 - 
      6*Fr[1, 2]^2*(2*Fr[1, 3] - 2*Fr[1, 4] + 6*Fr[1, 5] - 5*Fr[1, 6]) - 
      36*Fr[1, 4]^2*Fr[1, 6] + 24*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - 
      12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 12*Fr[1, 3]*Fr[1, 6]^2 + 
      6*Fr[1, 4]*Fr[1, 6]^2 - 54*Fr[1, 5]*Fr[1, 6]^2 - 26*Fr[1, 6]^3 + 
      13*Fr[1, 3]*Fr[2, 1] + 11*Fr[1, 4]*Fr[2, 1] + 50*Fr[1, 5]*Fr[2, 1] + 
      8*Fr[1, 6]*Fr[2, 1] + 12*Fr[1, 5]*Fr[2, 2] - 12*Fr[1, 6]*Fr[2, 2] + 
      12*Fr[1, 5]*Fr[2, 3] - 12*Fr[1, 6]*Fr[2, 3] - 24*Fr[1, 4]*Fr[2, 4] - 
      6*Fr[1, 5]*Fr[2, 4] + 6*Fr[1, 6]*Fr[2, 4] + 
      6*Fr[1, 1]*(2*Fr[1, 3]^2 + 6*Fr[1, 4]^2 - 7*Fr[1, 5]^2 + 
        4*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 
        2*Fr[1, 5]*Fr[1, 6] - Fr[1, 6]^2 + 5*Fr[2, 1] + 2*Fr[2, 2] - 
        2*Fr[2, 3] - Fr[2, 4] - 6*Fr[2, 6]) - 
      6*Fr[1, 2]*(7*Fr[1, 3]^2 - 2*Fr[1, 4]^2 + 4*Fr[1, 5]^2 - 4*Fr[1, 6]^2 - 
        2*Fr[2, 1] + Fr[2, 3] - 4*Fr[2, 6]) + 36*Fr[1, 5]*Fr[2, 6] - 
      24*Fr[1, 6]*Fr[2, 6] + 102*Fr[3, 1] - 144*Fr[3, 2] - 3092*Fr[3, 5] + 
      48*Fr[3, 7] - 30*Fr[3, 8] + 48*Fr[3, 9] - 24*Fr[3, 28] - 48*Fr[3, 30] + 
      54*Fr[3, 32] - 24*Fr[3, 33] - 6*Fr[3, 34] - 36*Fr[3, 35] + 
      6*Fr[3, 36] + 24*Fr[3, 37] - 132*Fr[3, 39] - 132*Fr[3, 40] + 
      12*Fr[3, 41] + 12*Fr[3, 43] + 12*Fr[3, 44] - 60*Fr[3, 45] - 
      36*Fr[3, 49] - 30*Fr[3, 52] + 12*Fr[3, 53] + 12*Fr[3, 55] + 
      24*Fr[3, 56] - 12*Fr[3, 60] - 60*Fr[3, 61] + 36*Fr[3, 62] - 
      48*Fr[3, 63] - 24*Fr[3, 65] - 24*Fr[3, 66] - 24*Fr[3, 74] + 
      24*Fr[3, 76] - 48*Fr[3, 77]))/24 + eps^4*Fr[4, 137], 
 mi[P3, 13] -> eps^2*(4*Fr[1, 1]^2 + 4*Fr[1, 3]^2 - 2*Fr[1, 4]^2 - 
     2*Fr[1, 2]*Fr[1, 5] + 2*Fr[1, 4]*Fr[1, 5] - 2*Fr[1, 2]*Fr[1, 6] - 
     2*Fr[1, 4]*Fr[1, 6] - 2*Fr[1, 6]^2 + 
     2*Fr[1, 1]*(Fr[1, 2] - Fr[1, 3] + Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
     2*Fr[1, 3]*(Fr[1, 5] + Fr[1, 6]) + Fr[2, 1]/3 + Fr[2, 2] + Fr[2, 3] + 
     Fr[2, 4] + Fr[2, 5] - Fr[2, 6] - 4*Fr[2, 18] - 4*Fr[2, 19]) + 
   (eps^3*(-150*Fr[1, 1]^3 - 32*Fr[1, 2]^3 - 192*Fr[1, 3]^3 - 
      172*Fr[1, 4]^3 - 36*Fr[1, 3]^2*Fr[1, 5] + 48*Fr[1, 4]^2*Fr[1, 5] - 
      36*Fr[1, 3]*Fr[1, 5]^2 - 24*Fr[1, 4]*Fr[1, 5]^2 - 130*Fr[1, 5]^3 - 
      12*Fr[1, 2]^2*(Fr[1, 3] - 2*Fr[1, 4] + 9*Fr[1, 5] - 5*Fr[1, 6]) - 
      84*Fr[1, 4]^2*Fr[1, 6] + 72*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - 
      24*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + 18*Fr[1, 5]^2*Fr[1, 6] - 
      36*Fr[1, 3]*Fr[1, 6]^2 + 12*Fr[1, 4]*Fr[1, 6]^2 - 
      132*Fr[1, 5]*Fr[1, 6]^2 - 84*Fr[1, 6]^3 + 
      6*Fr[1, 1]^2*(8*Fr[1, 2] - 6*Fr[1, 3] + 2*Fr[1, 4] - 22*Fr[1, 5] + 
        3*Fr[1, 6]) + 74*Fr[1, 3]*Fr[2, 1] + 38*Fr[1, 4]*Fr[2, 1] + 
      117*Fr[1, 5]*Fr[2, 1] + 6*Fr[1, 6]*Fr[2, 1] + 36*Fr[1, 5]*Fr[2, 2] - 
      36*Fr[1, 6]*Fr[2, 2] + 36*Fr[1, 5]*Fr[2, 3] - 36*Fr[1, 6]*Fr[2, 3] - 
      36*Fr[1, 4]*Fr[2, 4] - 18*Fr[1, 5]*Fr[2, 4] + 18*Fr[1, 6]*Fr[2, 4] + 
      3*Fr[1, 1]*(4*Fr[1, 2]^2 + 12*Fr[1, 3]^2 + 28*Fr[1, 4]^2 + 
        8*Fr[1, 4]*Fr[1, 5] - 32*Fr[1, 5]^2 + 24*Fr[1, 3]*
         (Fr[1, 5] - Fr[1, 6]) - 8*Fr[1, 4]*Fr[1, 6] - 16*Fr[1, 5]*Fr[1, 6] + 
        4*Fr[1, 6]^2 + 15*Fr[2, 1] + 12*Fr[2, 2] - 12*Fr[2, 3] - 6*Fr[2, 4] - 
        36*Fr[2, 6]) + 108*Fr[1, 5]*Fr[2, 6] - 72*Fr[1, 6]*Fr[2, 6] + 
      Fr[1, 2]*(-132*Fr[1, 3]^2 + 24*Fr[1, 4]^2 - 72*Fr[1, 5]^2 + 
        72*Fr[1, 6]^2 + 26*Fr[2, 1] - 48*Fr[2, 3] + 72*Fr[2, 6]) + 
      198*Fr[3, 1] - 432*Fr[3, 2] - 7820*Fr[3, 5] + 144*Fr[3, 7] - 
      24*Fr[3, 9] - 24*Fr[3, 28] - 96*Fr[3, 30] + 126*Fr[3, 32] - 
      72*Fr[3, 33] + 42*Fr[3, 34] - 120*Fr[3, 35] + 54*Fr[3, 36] + 
      72*Fr[3, 37] - 48*Fr[3, 38] - 396*Fr[3, 39] - 252*Fr[3, 40] + 
      12*Fr[3, 41] - 24*Fr[3, 43] - 84*Fr[3, 44] - 180*Fr[3, 45] - 
      108*Fr[3, 49] - 90*Fr[3, 52] + 36*Fr[3, 53] + 36*Fr[3, 55] + 
      72*Fr[3, 56] - 12*Fr[3, 60] - 120*Fr[3, 61] + 48*Fr[3, 62] - 
      72*Fr[3, 63] - 72*Fr[3, 65] + 24*Fr[3, 66] - 72*Fr[3, 74] + 
      48*Fr[3, 76] - 144*Fr[3, 77]))/24 + eps^4*Fr[4, 138], mi[P3, 9] -> 0, 
 mi[P3, 8] -> eps*(Fr[1, 1] - Fr[1, 4]) + 
   eps^2*((5*Fr[1, 1]^2)/2 + 2*Fr[1, 3]^2 + 2*Fr[1, 2]*Fr[1, 4] - 
     (5*Fr[1, 4]^2)/2 - 2*Fr[1, 2]*Fr[1, 5] + 2*Fr[1, 3]*Fr[1, 5] + 
     3*Fr[1, 4]*Fr[1, 5] - 3*Fr[1, 4]*Fr[1, 6] - Fr[1, 6]^2 + 
     Fr[1, 1]*(-2*Fr[1, 3] + 3*(Fr[1, 4] - Fr[1, 5] + Fr[1, 6])) + 
     Fr[2, 1]/12 + Fr[2, 2] + Fr[2, 4] + Fr[2, 5] - Fr[2, 6] - 3*Fr[2, 18] - 
     2*Fr[2, 19]) + eps^3*((-65*Fr[1, 1]^3)/36 + (5*Fr[1, 2]^3)/3 + 
     Fr[1, 3]^3 - (71*Fr[1, 4]^3)/18 + Fr[1, 3]^2*Fr[1, 5] - 
     (5*Fr[1, 4]^2*Fr[1, 5])/6 + (Fr[1, 4]*Fr[1, 5]^2)/6 - 
     (19*Fr[1, 5]^3)/18 + Fr[1, 2]^2*(Fr[1, 4] + Fr[1, 5]) + 
     (Fr[1, 1]^2*(2*Fr[1, 4] - 22*Fr[1, 5] - 9*Fr[1, 6]))/12 - 
     (5*Fr[1, 4]^2*Fr[1, 6])/3 - (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/3 - 
     (3*Fr[1, 5]^2*Fr[1, 6])/4 + (Fr[1, 4]*Fr[1, 6]^2)/6 - 
     (7*Fr[1, 5]*Fr[1, 6]^2)/3 - (5*Fr[1, 6]^3)/36 + 
     Fr[1, 2]*(Fr[1, 5]^2 - (7*Fr[2, 1])/6) + (13*Fr[1, 4]*Fr[2, 1])/18 + 
     (3*Fr[1, 5]*Fr[2, 1])/4 + (47*Fr[1, 6]*Fr[2, 1])/72 - 
     Fr[1, 4]*Fr[2, 2] + (3*Fr[1, 6]*Fr[2, 4])/2 - 
     (Fr[1, 1]*(24*Fr[1, 3]^2 - 40*Fr[1, 4]^2 + 62*Fr[1, 5]^2 - 
        8*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 8*Fr[1, 5]*Fr[1, 6] + 
        14*Fr[1, 6]^2 - 23*Fr[2, 1] + 36*Fr[2, 4] - 24*Fr[2, 6]))/24 - 
     Fr[1, 5]*Fr[2, 6] + 2*Fr[3, 1] - (895*Fr[3, 5])/18 - Fr[3, 7] + 
     2*Fr[3, 8] - Fr[3, 9] - (16*Fr[3, 28])/3 - (10*Fr[3, 30])/3 + 
     Fr[3, 32] + 2*Fr[3, 33] + (3*Fr[3, 36])/2 - 2*Fr[3, 37] + 5*Fr[3, 39] - 
     7*Fr[3, 40] - Fr[3, 41]/3 - Fr[3, 45] - Fr[3, 48]/2 - 2*Fr[3, 49] - 
     Fr[3, 53] - Fr[3, 61]/2 + Fr[3, 62]/2 - (5*Fr[3, 63])/2 + 2*Fr[3, 65] + 
     3*Fr[3, 66] - Fr[3, 72]/2 + Fr[3, 74]/2 - Fr[3, 81]) + eps^4*Fr[4, 139], 
 mi[P3, 7] -> (3*eps*(Fr[1, 1] + Fr[1, 2] - Fr[1, 3] - Fr[1, 4]))/2 + 
   eps^2*(3*Fr[1, 1]^2 - (3*Fr[1, 2]^2)/2 + (9*Fr[1, 3]^2)/2 - 3*Fr[1, 4]^2 + 
     3*Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) + 3*Fr[1, 3]*Fr[1, 5] + 
     3*Fr[1, 4]*Fr[1, 5] - 3*Fr[1, 1]*(Fr[1, 3] - Fr[1, 4] + Fr[1, 5] - 
       Fr[1, 6]) - 3*Fr[1, 4]*Fr[1, 6] - (3*Fr[1, 6]^2)/2 + Fr[2, 1]/4 + 
     Fr[2, 2] + Fr[2, 3]/2 + Fr[2, 4] + (3*Fr[2, 5])/2 - Fr[2, 6] - 
     3*Fr[2, 18] - 3*Fr[2, 19]) + eps^3*((-19*Fr[1, 1]^3)/9 + 
     (10*Fr[1, 2]^3)/3 + (2*Fr[1, 3]^3)/3 - (62*Fr[1, 4]^3)/9 + 
     (3*Fr[1, 3]^2*Fr[1, 5])/2 - (2*Fr[1, 4]^2*Fr[1, 5])/3 + 
     (Fr[1, 4]*Fr[1, 5]^2)/3 - (67*Fr[1, 5]^3)/36 + 
     (3*Fr[1, 2]^2*(Fr[1, 4] + Fr[1, 5]))/2 + 
     (Fr[1, 1]^2*(4*Fr[1, 4] - 41*Fr[1, 5] - 15*Fr[1, 6]))/12 - 
     (7*Fr[1, 4]^2*Fr[1, 6])/3 - (2*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/3 - 
     (5*Fr[1, 5]^2*Fr[1, 6])/4 + (Fr[1, 4]*Fr[1, 6]^2)/3 - 
     (41*Fr[1, 5]*Fr[1, 6]^2)/12 + (5*Fr[1, 6]^3)/36 + 
     (Fr[1, 2]*(9*Fr[1, 5]^2 - 13*Fr[2, 1]))/6 + (5*Fr[1, 3]*Fr[2, 1])/12 + 
     (13*Fr[1, 4]*Fr[2, 1])/9 + (29*Fr[1, 5]*Fr[2, 1])/24 + 
     (67*Fr[1, 6]*Fr[2, 1])/72 - (3*Fr[1, 4]*Fr[2, 2])/2 - 
     (Fr[1, 5]*Fr[2, 4])/2 + 2*Fr[1, 6]*Fr[2, 4] - 
     (Fr[1, 1]*(18*Fr[1, 3]^2 - 28*Fr[1, 4]^2 + 50*Fr[1, 5]^2 - 
        8*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 8*Fr[1, 5]*Fr[1, 6] + 
        14*Fr[1, 6]^2 - 15*Fr[2, 1] + 24*Fr[2, 4] - 18*Fr[2, 6]))/12 - 
     (3*Fr[1, 5]*Fr[2, 6])/2 + (9*Fr[3, 1])/2 - (1427*Fr[3, 5])/18 - 
     (3*Fr[3, 7])/2 + 3*Fr[3, 8] - 4*Fr[3, 9] - (26*Fr[3, 28])/3 - 
     (17*Fr[3, 30])/3 + (3*Fr[3, 32])/2 + 3*Fr[3, 33] + 3*Fr[3, 36] - 
     3*Fr[3, 37] + 9*Fr[3, 39] - 11*Fr[3, 40] - (2*Fr[3, 41])/3 - 
     3*Fr[3, 45] - Fr[3, 48]/2 - 3*Fr[3, 49] - Fr[3, 53] + 2*Fr[3, 61] - 
     2*Fr[3, 62] - 3*Fr[3, 63] + 3*Fr[3, 65] + 7*Fr[3, 66] - Fr[3, 72] + 
     Fr[3, 74] - Fr[3, 81]) + eps^4*Fr[4, 140], 
 mi[P3, 6] -> -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 141], 
 mi[P3, 5] -> 2 + eps*(-2*Fr[1, 2] - Fr[1, 3] + 2*Fr[1, 4] - 2*Fr[1, 5] - 
     Fr[1, 6]) + (eps^2*(-6*Fr[1, 1]^2 - 2*Fr[1, 3]^2 + 4*Fr[1, 4]^2 - 
      2*Fr[1, 5]^2 + 8*Fr[1, 2]*Fr[1, 6] - 8*Fr[1, 3]*Fr[1, 6] + 
      4*Fr[1, 5]*Fr[1, 6] + 8*Fr[1, 6]^2 - 4*Fr[1, 1]*
       (2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - Fr[2, 1] + 4*Fr[2, 2] - 
      2*Fr[2, 3] - 2*Fr[2, 4] - 2*Fr[2, 5] + 2*Fr[2, 6] + 8*Fr[2, 18] + 
      8*Fr[2, 19]))/4 + (eps^3*(134*Fr[1, 1]^3 - 108*Fr[1, 2]^3 - 
      24*Fr[1, 3]^3 - 44*Fr[1, 4]^3 + 84*Fr[1, 4]^2*Fr[1, 5] + 
      30*Fr[1, 4]*Fr[1, 5]^2 + 56*Fr[1, 5]^3 - 36*Fr[1, 2]^2*
       (4*Fr[1, 5] - Fr[1, 6]) - 72*Fr[1, 3]^2*Fr[1, 6] - 
      48*Fr[1, 4]^2*Fr[1, 6] + 12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + 
      72*Fr[1, 5]^2*Fr[1, 6] - 6*Fr[1, 4]*Fr[1, 6]^2 + 
      48*Fr[1, 5]*Fr[1, 6]^2 + 20*Fr[1, 6]^3 + 6*Fr[1, 1]^2*
       (5*Fr[1, 4] + 8*Fr[1, 5] + 12*Fr[1, 6]) - 
      12*Fr[1, 2]*(6*Fr[1, 5]^2 + 3*Fr[1, 6]^2 - 4*Fr[2, 1]) + 
      24*Fr[1, 3]*Fr[2, 1] + 49*Fr[1, 4]*Fr[2, 1] - 39*Fr[1, 5]*Fr[2, 1] - 
      7*Fr[1, 6]*Fr[2, 1] + 72*Fr[1, 5]*Fr[2, 2] - 72*Fr[1, 6]*Fr[2, 2] - 
      3*Fr[1, 1]*(8*Fr[1, 4]^2 - 22*Fr[1, 5]^2 + 4*Fr[1, 4]*
         (Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 5]*Fr[1, 6] - 10*Fr[1, 6]^2 + 
        23*Fr[2, 1] - 12*Fr[2, 4]) + 36*Fr[1, 4]*Fr[2, 4] + 
      72*Fr[1, 6]*Fr[2, 6] - 144*Fr[3, 1] - 72*Fr[3, 2] + 1532*Fr[3, 5] + 
      360*Fr[3, 7] + 72*Fr[3, 8] - 72*Fr[3, 9] + 48*Fr[3, 28] + 
      156*Fr[3, 30] + 18*Fr[3, 32] - 144*Fr[3, 33] - 36*Fr[3, 34] + 
      180*Fr[3, 36] + 144*Fr[3, 37] + 216*Fr[3, 39] + 288*Fr[3, 40] - 
      24*Fr[3, 41] - 144*Fr[3, 44] - 288*Fr[3, 45] + 18*Fr[3, 48] + 
      36*Fr[3, 49] + 36*Fr[3, 52] + 72*Fr[3, 55] + 72*Fr[3, 63] - 
      144*Fr[3, 65] - 72*Fr[3, 88]))/72 + eps^4*Fr[4, 142], mi[P3, 4] -> 0, 
 mi[P3, 3] -> 1/2 + (eps*(5*Fr[1, 1] + 3*Fr[1, 2] - 3*Fr[1, 3] - 5*Fr[1, 4] - 
      2*Fr[1, 6]))/2 + (eps^2*(-36*Fr[1, 1]^2 - 18*Fr[1, 2]^2 - 
      6*Fr[1, 3]^2 + 6*Fr[1, 3]*Fr[1, 5] + 18*Fr[1, 4]*Fr[1, 5] - 
      6*Fr[1, 5]^2 - 30*Fr[1, 3]*Fr[1, 6] + 18*Fr[1, 4]*Fr[1, 6] + 
      24*Fr[1, 6]^2 - 6*Fr[1, 1]*(5*Fr[1, 2] + Fr[1, 3] + 3*Fr[1, 4] + 
        Fr[1, 5] + 3*Fr[1, 6]) + 6*Fr[1, 2]*(6*Fr[1, 4] - Fr[1, 5] + 
        5*Fr[1, 6]) - Fr[2, 1] - 3*Fr[2, 2] - 9*Fr[2, 3] - 3*Fr[2, 4] + 
      3*Fr[2, 5] + 3*Fr[2, 6] + 48*Fr[2, 18] + 24*Fr[2, 19]))/12 + 
   (eps^3*(538*Fr[1, 1]^3 + 138*Fr[1, 2]^3 + 438*Fr[1, 3]^3 + 
      260*Fr[1, 4]^3 - 6*Fr[1, 1]^2*(6*Fr[1, 2] - 12*Fr[1, 3] + 5*Fr[1, 4] - 
        58*Fr[1, 5]) + 144*Fr[1, 3]^2*Fr[1, 5] - 84*Fr[1, 4]^2*Fr[1, 5] + 
      72*Fr[1, 3]*Fr[1, 5]^2 + 114*Fr[1, 4]*Fr[1, 5]^2 + 442*Fr[1, 5]^3 + 
      18*Fr[1, 2]^2*(2*Fr[1, 3] + 2*Fr[1, 4] + 16*Fr[1, 5] - 9*Fr[1, 6]) + 
      228*Fr[1, 4]^2*Fr[1, 6] - 144*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
      60*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + 72*Fr[1, 3]*Fr[1, 6]^2 - 
      30*Fr[1, 4]*Fr[1, 6]^2 + 348*Fr[1, 5]*Fr[1, 6]^2 + 298*Fr[1, 6]^3 - 
      117*Fr[1, 3]*Fr[2, 1] - 25*Fr[1, 4]*Fr[2, 1] - 390*Fr[1, 5]*Fr[2, 1] - 
      41*Fr[1, 6]*Fr[2, 1] - 144*Fr[1, 4]*Fr[2, 2] - 36*Fr[1, 5]*Fr[2, 2] + 
      36*Fr[1, 6]*Fr[2, 2] - 108*Fr[1, 5]*Fr[2, 3] + 108*Fr[1, 6]*Fr[2, 3] + 
      144*Fr[1, 4]*Fr[2, 4] - 54*Fr[1, 5]*Fr[2, 4] - 90*Fr[1, 6]*Fr[2, 4] - 
      3*Fr[1, 1]*(12*Fr[1, 2]^2 + 48*Fr[1, 3]^2 + 76*Fr[1, 4]^2 + 
        20*Fr[1, 4]*Fr[1, 5] - 104*Fr[1, 5]^2 + 48*Fr[1, 3]*
         (Fr[1, 5] - Fr[1, 6]) - 20*Fr[1, 4]*Fr[1, 6] - 
        28*Fr[1, 5]*Fr[1, 6] - 8*Fr[1, 6]^2 + 69*Fr[2, 1] + 12*Fr[2, 2] - 
        36*Fr[2, 3] - 30*Fr[2, 4] - 108*Fr[2, 6]) + 
      18*Fr[1, 2]*(17*Fr[1, 3]^2 - 6*Fr[1, 4]^2 + 12*Fr[1, 5]^2 - 
        12*Fr[1, 6]^2 - 8*Fr[2, 1] + 7*Fr[2, 3] - 8*Fr[2, 6]) - 
      324*Fr[1, 5]*Fr[2, 6] + 180*Fr[1, 6]*Fr[2, 6] - 450*Fr[3, 1] + 
      828*Fr[3, 2] + 23680*Fr[3, 5] - 216*Fr[3, 7] + 198*Fr[3, 8] - 
      288*Fr[3, 9] - 48*Fr[3, 28] + 276*Fr[3, 30] - 360*Fr[3, 32] + 
      288*Fr[3, 33] - 90*Fr[3, 34] + 324*Fr[3, 35] + 270*Fr[3, 36] - 
      288*Fr[3, 37] + 72*Fr[3, 38] + 1548*Fr[3, 39] + 828*Fr[3, 40] - 
      84*Fr[3, 41] + 108*Fr[3, 43] + 36*Fr[3, 44] - 108*Fr[3, 45] + 
      54*Fr[3, 48] + 288*Fr[3, 49] + 198*Fr[3, 52] - 180*Fr[3, 53] - 
      36*Fr[3, 55] - 144*Fr[3, 56] + 36*Fr[3, 60] + 360*Fr[3, 61] - 
      216*Fr[3, 62] + 288*Fr[3, 63] + 288*Fr[3, 65] + 216*Fr[3, 66] - 
      72*Fr[3, 72] + 216*Fr[3, 74] - 216*Fr[3, 76] + 288*Fr[3, 77]))/72 + 
   eps^4*Fr[4, 143], mi[P3, 2] -> 0, mi[P3, 1] -> 0, 
 mi[P1x, 74] -> eps^2*Fr[2, 7] + eps^3*(Fr[1, 1]*Fr[2, 7] - 
     Fr[1, 5]*Fr[2, 7] - Fr[1, 6]*Fr[2, 7] + Fr[3, 3] - 2*Fr[3, 16] - 
     2*Fr[3, 27]) + eps^4*(-Fr[4, 176] - 2*(Fr[4, 183] + Fr[4, 185])), 
 mi[P1x, 70] -> 1 - 2*eps*Fr[1, 5] + eps^2*(2*Fr[1, 5]^2 - Fr[2, 1]/6) + 
   (eps^3*(-4*Fr[1, 5]^3 + Fr[1, 5]*Fr[2, 1] - 14*Fr[3, 5]))/3 + 
   eps^4*Fr[4, 188], mi[P1x, 69] -> 
  1 + eps*(Fr[1, 1] - 2*Fr[1, 4] - Fr[1, 6]) + 
   eps^2*(-(Fr[1, 1]*Fr[1, 5]) + 2*Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/2 + 
     Fr[1, 5]*Fr[1, 6] - Fr[2, 1]/12 + Fr[2, 4]) + 
   (eps^3*(4*Fr[1, 5]^3 - 6*Fr[1, 5]^2*Fr[1, 6] + 
      Fr[1, 1]*(6*Fr[1, 5]^2 - Fr[2, 1]) + Fr[1, 6]*Fr[2, 1] + 
      2*Fr[1, 4]*(-6*Fr[1, 5]^2 + Fr[2, 1]) - 12*Fr[1, 5]*Fr[2, 4] + 
      12*Fr[3, 1] - 28*Fr[3, 5]))/12 + eps^4*Fr[4, 144], 
 mi[P1x, 62] -> 1/2 - eps*Fr[1, 5] + eps^2*(Fr[1, 5]^2 + Fr[2, 1]/12) + 
   (eps^3*(-4*Fr[1, 5]^3 - Fr[1, 5]*Fr[2, 1] - 26*Fr[3, 5]))/6 + 
   (eps^4*(-96*Fr[4, 173] + 96*Fr[4, 175] + 7*Fr[4, 177] - 32*Fr[4, 178] + 
      32*Fr[4, 180] + 6*Fr[4, 181] - 7*Fr[4, 188]))/6, 
 mi[P1x, 46] -> -1/4 + (eps*(-Fr[1, 1] + 2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]))/
    2 + (eps^2*(-6*Fr[1, 1]^2 - 24*Fr[1, 3]^2 - 6*Fr[1, 5]^2 - 
      24*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 12*Fr[1, 1]*
       (2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 12*Fr[1, 5]*Fr[1, 6] - 
      6*Fr[1, 6]^2 - 5*Fr[2, 1] - 36*Fr[2, 6]))/48 + 
   (eps^3*(14*Fr[1, 1]^3 + 20*Fr[1, 3]^3 + 2*Fr[1, 5]^3 + 
      12*Fr[1, 3]^2*(Fr[1, 5] - Fr[1, 6]) + 6*Fr[1, 1]^2*
       (Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) - 6*Fr[1, 5]^2*Fr[1, 6] + 
      6*Fr[1, 5]*Fr[1, 6]^2 + 14*Fr[1, 6]^3 + 
      Fr[1, 3]*(6*Fr[1, 5]^2 - 12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 - 
        7*Fr[2, 1]) - 3*Fr[1, 5]*Fr[2, 1] - Fr[1, 6]*Fr[2, 1] - 
      Fr[1, 1]*(12*Fr[1, 3]^2 + 6*Fr[1, 5]^2 + 12*Fr[1, 3]*
         (Fr[1, 5] - Fr[1, 6]) - 12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 + 
        Fr[2, 1] - 18*Fr[2, 6]) - 18*Fr[1, 5]*Fr[2, 6] + 
      18*Fr[1, 6]*Fr[2, 6] + 54*Fr[3, 2] + 328*Fr[3, 5] - 24*Fr[3, 28] + 
      72*Fr[3, 39] + 18*Fr[3, 52] + 18*Fr[3, 74]))/12 + eps^4*Fr[4, 145], 
 mi[P1x, 45] -> eps^2*Fr[2, 7] + eps^3*Fr[3, 90] + eps^4*Fr[4, 146], 
 mi[P1x, 44] -> eps*(Fr[1, 4] - Fr[1, 5]) + 
   (eps^2*(-18*Fr[1, 1]^2 + 12*Fr[1, 4]^2 + 18*Fr[1, 5]^2 + 
      24*Fr[1, 2]*(-Fr[1, 4] + Fr[1, 5]) - 24*Fr[1, 4]*
       (Fr[1, 5] - Fr[1, 6]) - 12*Fr[1, 5]*Fr[1, 6] + 6*Fr[1, 6]^2 - 
      12*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + Fr[2, 1] - 
      12*Fr[2, 4] + 24*Fr[2, 18]))/24 + 
   (eps^3*(-6*Fr[1, 2]^3 - 6*Fr[1, 4]^3 - 6*Fr[1, 2]^2*Fr[1, 5] - 
      4*Fr[1, 5]^3 + 3*Fr[1, 4]*Fr[2, 1] - Fr[1, 5]*Fr[2, 1] + 
      Fr[1, 2]*(-6*Fr[1, 4]^2 + 4*Fr[2, 1] - 6*Fr[2, 2]) - 200*Fr[3, 5] + 
      18*Fr[3, 7] + 12*Fr[3, 36] - 24*Fr[3, 45] - 12*Fr[3, 62] - 
      12*Fr[3, 65]))/12 + eps^4*Fr[4, 147], 
 mi[P1x, 16] -> -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 148], 
 mi[P1x, 15] -> 1 + eps*(Fr[1, 1] - Fr[1, 2] - 2*Fr[1, 4] + Fr[1, 5] - 
     Fr[1, 6]) + eps^2*((7*Fr[1, 1]^2)/4 + Fr[1, 2]^2/2 + 2*Fr[1, 3]^2 - 
     2*Fr[1, 4]^2 + 2*Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) + Fr[1, 3]*Fr[1, 5] + 
     2*Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/4 - 
     (Fr[1, 1]*(2*Fr[1, 3] - 4*Fr[1, 4] + 3*Fr[1, 5] - 3*Fr[1, 6]))/2 + 
     Fr[1, 3]*Fr[1, 6] - 2*Fr[1, 4]*Fr[1, 6] + (Fr[1, 5]*Fr[1, 6])/2 - 
     (5*Fr[1, 6]^2)/4 - Fr[2, 1]/24 + Fr[2, 2]/2 + Fr[2, 3]/2 + 2*Fr[2, 4] + 
     Fr[2, 5]/2 - Fr[2, 6]/2 - 2*Fr[2, 18] - 2*Fr[2, 19]) + 
   (eps^3*(-92*Fr[1, 1]^3 - 36*Fr[1, 2]^3 - 162*Fr[1, 3]^3 - 58*Fr[1, 4]^3 - 
      36*Fr[1, 3]^2*Fr[1, 5] + 60*Fr[1, 4]^2*Fr[1, 5] - 
      18*Fr[1, 3]*Fr[1, 5]^2 + 6*Fr[1, 4]*Fr[1, 5]^2 - 92*Fr[1, 5]^3 - 
      6*Fr[1, 1]^2*(3*Fr[1, 3] - Fr[1, 4] + 11*Fr[1, 5] - 3*Fr[1, 6]) - 
      36*Fr[1, 3]^2*Fr[1, 6] - 60*Fr[1, 4]^2*Fr[1, 6] + 
      36*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - 12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + 
      18*Fr[1, 5]^2*Fr[1, 6] - 18*Fr[1, 3]*Fr[1, 6]^2 + 
      6*Fr[1, 4]*Fr[1, 6]^2 - 66*Fr[1, 5]*Fr[1, 6]^2 - 56*Fr[1, 6]^3 + 
      Fr[1, 2]^2*(-90*Fr[1, 5] + 54*Fr[1, 6]) + 54*Fr[1, 3]*Fr[2, 1] + 
      14*Fr[1, 4]*Fr[2, 1] + 75*Fr[1, 5]*Fr[2, 1] - 11*Fr[1, 6]*Fr[2, 1] + 
      36*Fr[1, 5]*Fr[2, 2] - 36*Fr[1, 6]*Fr[2, 2] + 36*Fr[1, 5]*Fr[2, 3] - 
      36*Fr[1, 6]*Fr[2, 3] - 18*Fr[1, 5]*Fr[2, 4] + 18*Fr[1, 6]*Fr[2, 4] + 
      6*Fr[1, 1]*(6*Fr[1, 3]^2 + 10*Fr[1, 4]^2 - 11*Fr[1, 5]^2 + 
        6*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 
        4*Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 + 4*Fr[2, 1] + 6*Fr[2, 2] - 
        6*Fr[2, 3] - 3*Fr[2, 4] - 15*Fr[2, 6]) - 
      6*Fr[1, 2]*(15*Fr[1, 3]^2 - 9*Fr[1, 4]^2 + 12*Fr[1, 5]^2 - 
        12*Fr[1, 6]^2 - 4*Fr[2, 1] - 3*Fr[2, 2] + 9*Fr[2, 3] + 6*Fr[2, 4] - 
        6*Fr[2, 6]) + 90*Fr[1, 5]*Fr[2, 6] - 18*Fr[1, 6]*Fr[2, 6] + 
      126*Fr[3, 1] - 234*Fr[3, 2] - 4688*Fr[3, 5] + 90*Fr[3, 7] + 
      18*Fr[3, 8] + 24*Fr[3, 28] - 12*Fr[3, 30] + 90*Fr[3, 32] - 
      144*Fr[3, 33] + 36*Fr[3, 34] - 108*Fr[3, 35] + 36*Fr[3, 36] + 
      144*Fr[3, 37] - 36*Fr[3, 38] - 324*Fr[3, 39] - 108*Fr[3, 40] + 
      24*Fr[3, 41] - 72*Fr[3, 43] - 72*Fr[3, 44] - 72*Fr[3, 45] - 
      18*Fr[3, 48] - 72*Fr[3, 49] - 36*Fr[3, 52] + 36*Fr[3, 53] + 
      36*Fr[3, 55] + 36*Fr[3, 56] - 54*Fr[3, 61] + 36*Fr[3, 62] - 
      72*Fr[3, 65] + 36*Fr[3, 66] - 54*Fr[3, 74] + 72*Fr[3, 76] - 
      72*Fr[3, 77]))/36 + eps^4*Fr[4, 149], 
 mi[P1x, 14] -> 1/2 + eps*(Fr[1, 1] - 2*Fr[1, 3] - Fr[1, 5] + Fr[1, 6]) + 
   (eps^2*(6*Fr[1, 1]^2 + 24*Fr[1, 3]^2 + 6*Fr[1, 5]^2 + 
      24*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - 12*Fr[1, 1]*
       (2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) - 12*Fr[1, 5]*Fr[1, 6] + 
      6*Fr[1, 6]^2 + 5*Fr[2, 1] + 36*Fr[2, 6]))/24 + 
   (eps^3*(4*Fr[1, 1]^3 + 14*Fr[1, 3]^3 + 6*Fr[1, 3]^2*
       (Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 6]^3 - 3*Fr[1, 3]*Fr[2, 1] - 
      3*Fr[1, 5]*Fr[2, 1] - 6*Fr[1, 1]*(Fr[1, 3]^2 - Fr[2, 6]) - 
      6*Fr[1, 5]*Fr[2, 6] + 6*Fr[1, 6]*Fr[2, 6] - 6*Fr[3, 2] + 152*Fr[3, 5] - 
      12*Fr[3, 28] - 6*Fr[3, 34] + 36*Fr[3, 39] - 6*Fr[3, 61]))/6 + 
   eps^4*Fr[4, 150], mi[P1x, 13] -> eps^2*Fr[2, 7] + 
   eps^3*(Fr[3, 27] + 2*Fr[3, 90]) + eps^4*Fr[4, 151], 
 mi[P1x, 12] -> 1/4 + (eps*(Fr[1, 1] - 2*Fr[1, 3] - Fr[1, 5] + Fr[1, 6]))/2 + 
   (eps^2*(Fr[1, 1]^2 + 4*Fr[1, 3]^2 + Fr[1, 5]^2 + 
      4*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - 2*Fr[1, 1]*(2*Fr[1, 3] + Fr[1, 5] - 
        Fr[1, 6]) - 2*Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 + Fr[2, 1] + 
      2*Fr[2, 6]))/4 + eps^3*(-2*Fr[1, 1]^3 - 
     Fr[1, 1]^2*(Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 
     Fr[1, 1]*((3*Fr[1, 3]^2)/2 + Fr[1, 5]^2 + 
       2*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - 2*Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 + 
       Fr[2, 1]/6 - (5*Fr[2, 6])/2) + (-26*Fr[1, 3]^3 - 4*Fr[1, 5]^3 - 
       18*Fr[1, 3]^2*(Fr[1, 5] - Fr[1, 6]) + 12*Fr[1, 5]^2*Fr[1, 6] - 
       24*Fr[1, 6]^3 + Fr[1, 3]*(-12*Fr[1, 5]^2 + 24*Fr[1, 5]*Fr[1, 6] - 
         12*Fr[1, 6]^2 + 11*Fr[2, 1]) + 2*Fr[1, 6]*(Fr[2, 1] - 15*Fr[2, 6]) + 
       3*Fr[1, 5]*(-4*Fr[1, 6]^2 + Fr[2, 1] + 10*Fr[2, 6]) - 
       6*(19*Fr[3, 2] + 84*Fr[3, 5] - 6*Fr[3, 28] + Fr[3, 34] + 
         18*Fr[3, 39] + 5*Fr[3, 52] + Fr[3, 61] + 5*Fr[3, 74]))/12) + 
   eps^4*Fr[4, 152], mi[P1x, 11] -> (3*eps*(Fr[1, 4] - Fr[1, 5]))/2 + 
   (eps^2*(-90*Fr[1, 1]^2 + 120*Fr[1, 4]^2 - 96*Fr[1, 2]*
       (Fr[1, 4] - Fr[1, 5]) - 168*Fr[1, 4]*Fr[1, 5] + 78*Fr[1, 5]^2 + 
      120*Fr[1, 4]*Fr[1, 6] - 60*Fr[1, 5]*Fr[1, 6] + 30*Fr[1, 6]^2 - 
      60*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 5*Fr[2, 1] - 
      60*Fr[2, 4] + 120*Fr[2, 18]))/48 + 
   eps^3*((-2*Fr[1, 2]^3)/3 - (2*Fr[1, 4]^3)/3 + Fr[1, 4]^2*Fr[1, 5] - 
     Fr[1, 5]^3 - Fr[1, 2]^2*(Fr[1, 4] + Fr[1, 5]) - (Fr[1, 5]*Fr[2, 1])/3 + 
     (Fr[1, 2]*(-2*Fr[1, 5]^2 + Fr[2, 1]))/2 + 
     Fr[1, 4]*((7*Fr[2, 1])/12 + Fr[2, 2]) - (44*Fr[3, 5])/3 + 3*Fr[3, 7] + 
     Fr[3, 36]/2 - 2*Fr[3, 45] - 2*Fr[3, 62] + Fr[3, 63] - 2*Fr[3, 65]) + 
   eps^4*Fr[4, 153], mi[P1x, 10] -> 
  1 - 2*eps*(Fr[1, 2] - Fr[1, 4] + Fr[1, 5]) + 
   eps^2*((-3*Fr[1, 1]^2)/2 + (3*Fr[1, 2]^2)/2 + (5*Fr[1, 4]^2)/2 - 
     3*Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) - 3*Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2 + 
     Fr[1, 1]*(-2*Fr[1, 4] + Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 4]*Fr[1, 6] - 
     Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2/2 + Fr[2, 1]/12 + Fr[2, 2]/2 - Fr[2, 4] + 
     2*Fr[2, 18]) + (eps^3*(-52*Fr[1, 2]^3 - 18*Fr[1, 4]^3 + 
      18*Fr[1, 4]^2*Fr[1, 5] - 6*Fr[1, 5]^3 - 6*Fr[1, 2]^2*
       (3*Fr[1, 4] + 7*Fr[1, 5]) + Fr[1, 5]*Fr[2, 1] - 
      3*Fr[1, 2]*(8*Fr[1, 4]^2 + 6*Fr[1, 5]^2 - 11*Fr[2, 1] + 8*Fr[2, 2]) + 
      2*Fr[1, 4]*(7*Fr[2, 1] + 9*Fr[2, 2]) - 962*Fr[3, 5] + 78*Fr[3, 7] + 
      48*Fr[3, 36] - 96*Fr[3, 45] - 42*Fr[3, 62] + 18*Fr[3, 63] - 
      84*Fr[3, 65] + 6*Fr[3, 72]))/12 + eps^4*Fr[4, 154], 
 mi[P1x, 3] -> 3/2 + eps*(Fr[1, 1] - 2*Fr[1, 2] - Fr[1, 4] - Fr[1, 6]) + 
   eps^2*(5*Fr[1, 1]^2 + 4*Fr[1, 3]^2 + 4*Fr[1, 2]*Fr[1, 4] - 
     (13*Fr[1, 4]^2)/2 - 4*Fr[1, 2]*Fr[1, 5] + 7*Fr[1, 4]*Fr[1, 5] - 
     (3*Fr[1, 5]^2)/2 - 2*Fr[1, 1]*(Fr[1, 3] - 3*Fr[1, 4] + 2*Fr[1, 5] - 
       2*Fr[1, 6]) - 6*Fr[1, 4]*Fr[1, 6] + 2*Fr[1, 5]*Fr[1, 6] - 
     3*Fr[1, 6]^2 + 2*Fr[1, 3]*(Fr[1, 5] + Fr[1, 6]) - Fr[2, 1]/12 + 
     2*Fr[2, 2] + Fr[2, 3] + 3*Fr[2, 4] + Fr[2, 5] - Fr[2, 6] - 6*Fr[2, 18] - 
     4*Fr[2, 19]) + eps^3*((-371*Fr[1, 1]^3)/36 - (2*Fr[1, 2]^3)/3 - 
     (22*Fr[1, 3]^3)/3 - (91*Fr[1, 4]^3)/9 - Fr[1, 3]^2*Fr[1, 5] + 
     (8*Fr[1, 4]^2*Fr[1, 5])/3 - Fr[1, 3]*Fr[1, 5]^2 + 
     (2*Fr[1, 4]*Fr[1, 5]^2)/3 - (151*Fr[1, 5]^3)/18 - Fr[1, 3]^2*Fr[1, 6] - 
     (37*Fr[1, 4]^2*Fr[1, 6])/6 + 2*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - 
     (4*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/3 - (5*Fr[1, 5]^2*Fr[1, 6])/4 - 
     Fr[1, 3]*Fr[1, 6]^2 + (2*Fr[1, 4]*Fr[1, 6]^2)/3 - 
     (25*Fr[1, 5]*Fr[1, 6]^2)/3 - (173*Fr[1, 6]^3)/36 + 
     Fr[1, 2]^2*(2*Fr[1, 4] - 4*Fr[1, 5] + 3*Fr[1, 6]) - 
     (Fr[1, 1]^2*(12*Fr[1, 3] - 8*Fr[1, 4] + 100*Fr[1, 5] + 15*Fr[1, 6]))/
      12 + (5*Fr[1, 3]*Fr[2, 1])/2 + (59*Fr[1, 4]*Fr[2, 1])/36 + 
     (163*Fr[1, 5]*Fr[2, 1])/24 + (49*Fr[1, 6]*Fr[2, 1])/36 - 
     2*Fr[1, 4]*Fr[2, 2] + 2*Fr[1, 5]*Fr[2, 2] - 2*Fr[1, 6]*Fr[2, 2] + 
     2*Fr[1, 5]*Fr[2, 3] - 2*Fr[1, 6]*Fr[2, 3] - 2*Fr[1, 5]*Fr[2, 4] + 
     (7*Fr[1, 6]*Fr[2, 4])/2 + (Fr[1, 1]*(24*Fr[1, 3]^2 + 148*Fr[1, 4]^2 - 
        218*Fr[1, 5]^2 + 48*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 
        32*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 16*Fr[1, 5]*Fr[1, 6] - 
        38*Fr[1, 6]^2 + 99*Fr[2, 1] + 48*Fr[2, 2] - 48*Fr[2, 3] - 
        84*Fr[2, 4] - 96*Fr[2, 6]))/24 + 4*Fr[1, 5]*Fr[2, 6] - 
     2*Fr[1, 6]*Fr[2, 6] + Fr[1, 2]*(-5*Fr[1, 3]^2 + 2*Fr[1, 4]^2 - 
       2*Fr[1, 5]^2 + 4*Fr[1, 6]^2 + (2*Fr[2, 1])/3 - 3*Fr[2, 3] - 
       2*Fr[2, 4] + 2*Fr[2, 6]) + 12*Fr[3, 1] - 12*Fr[3, 2] - 
     (3923*Fr[3, 5])/9 + 3*Fr[3, 7] + 2*Fr[3, 8] + Fr[3, 9] - 
     (22*Fr[3, 28])/3 - (53*Fr[3, 30])/6 + (27*Fr[3, 32])/4 - 4*Fr[3, 33] + 
     (5*Fr[3, 34])/2 - 6*Fr[3, 35] + 4*Fr[3, 36] + 4*Fr[3, 37] - 
     2*Fr[3, 38] - 16*Fr[3, 39] - 23*Fr[3, 40] + (2*Fr[3, 41])/3 - 
     4*Fr[3, 43] - 3*Fr[3, 44] - 4*Fr[3, 45] - (7*Fr[3, 48])/4 - 
     (15*Fr[3, 49])/2 - (5*Fr[3, 52])/2 + 2*Fr[3, 53] + Fr[3, 55] + 
     2*Fr[3, 56] - (7*Fr[3, 61])/2 + (5*Fr[3, 62])/2 - (7*Fr[3, 63])/2 - 
     2*Fr[3, 65] + 3*Fr[3, 66] - Fr[3, 72]/2 - (5*Fr[3, 74])/2 + 
     4*Fr[3, 76] - 4*Fr[3, 77] - Fr[3, 81]) + eps^4*Fr[4, 155], 
 mi[P1x, 2] -> 0, mi[P1x, 1] -> 0, mi[P3x, 86] -> 
  1 + eps*(-Fr[1, 1] - Fr[1, 3]) + 
   (eps^2*(3*Fr[1, 1]^2 + 6*Fr[1, 1]*Fr[1, 3] + 3*Fr[1, 3]^2 - Fr[2, 1]))/6 + 
   (eps^3*(-Fr[1, 1]^3 - 3*Fr[1, 1]^2*Fr[1, 3] - Fr[1, 3]^3 + 
      Fr[1, 3]*Fr[2, 1] + Fr[1, 1]*(-3*Fr[1, 3]^2 + Fr[2, 1]) - 28*Fr[3, 5]))/
    6 + eps^4*Fr[4, 156], mi[P3x, 81] -> 1 - 2*eps*Fr[1, 3] + 
   eps^2*(2*Fr[1, 3]^2 - Fr[2, 1]/6) + 
   (eps^3*(-4*Fr[1, 3]^3 + Fr[1, 3]*Fr[2, 1] - 14*Fr[3, 5]))/3 + 
   eps^4*Fr[4, 157], mi[P3x, 80] -> 
  2 - 2*eps*(Fr[1, 1] + Fr[1, 2] - Fr[1, 3] + Fr[1, 6]) + 
   eps^2*(Fr[1, 1]^2 + 2*Fr[1, 1]*(Fr[1, 2] - Fr[1, 3] + Fr[1, 6]) - 
     Fr[2, 1]/6 + Fr[2, 3]) + 
   (eps^3*(-2*Fr[1, 1]^3 - 6*Fr[1, 1]^2*(Fr[1, 2] - Fr[1, 3] + Fr[1, 6]) + 
      Fr[1, 2]*Fr[2, 1] - Fr[1, 3]*Fr[2, 1] + Fr[1, 6]*Fr[2, 1] + 
      Fr[1, 1]*(Fr[2, 1] - 6*Fr[2, 3]) - 28*Fr[3, 5] + 6*Fr[3, 8]))/6 + 
   eps^4*Fr[4, 158], mi[P3x, 79] -> 2 - 2*eps*(Fr[1, 2] + Fr[1, 6]) + 
   eps^2*(2*Fr[1, 2]*Fr[1, 3] - Fr[1, 3]^2 + 2*Fr[1, 3]*Fr[1, 6] - 
     Fr[2, 1]/6 + Fr[2, 3]) + (eps^3*(4*Fr[1, 3]^3 - 6*Fr[1, 3]^2*Fr[1, 6] + 
      Fr[1, 6]*Fr[2, 1] + Fr[1, 2]*(-6*Fr[1, 3]^2 + Fr[2, 1]) - 
      6*Fr[1, 3]*Fr[2, 3] - 28*Fr[3, 5] + 6*Fr[3, 8]))/6 + eps^4*Fr[4, 159], 
 mi[P3x, 67] -> 1/2 - eps*Fr[1, 3] + 
   (eps^2*(-6*Fr[1, 1]^2 + 48*Fr[1, 3]^2 + 24*Fr[1, 3]*Fr[1, 5] + 
      6*Fr[1, 5]^2 - 12*Fr[1, 1]*(Fr[1, 5] - Fr[1, 6]) - 
      12*Fr[1, 5]*Fr[1, 6] - 6*Fr[1, 6]^2 - 5*Fr[2, 1] - 12*Fr[2, 6] - 
      24*Fr[2, 19]))/24 + (eps^3*(2*Fr[1, 1]^3 - 16*Fr[1, 3]^3 + 
      2*Fr[1, 5]^3 - 12*Fr[1, 3]^2*Fr[1, 6] - 6*Fr[1, 5]^2*Fr[1, 6] + 
      6*Fr[1, 5]*Fr[1, 6]^2 + 2*Fr[1, 6]^3 - 6*Fr[1, 1]^2*
       (Fr[1, 3] - Fr[1, 5] + Fr[1, 6]) - 3*Fr[1, 5]*Fr[2, 1] + 
      5*Fr[1, 6]*Fr[2, 1] + 3*Fr[1, 3]*(2*Fr[1, 5]^2 - 4*Fr[1, 5]*Fr[1, 6] - 
        2*Fr[1, 6]^2 + Fr[2, 1] - 4*Fr[2, 6]) - 12*Fr[1, 5]*Fr[2, 6] + 
      12*Fr[1, 6]*Fr[2, 6] + Fr[1, 1]*(-12*Fr[1, 3]^2 - 6*Fr[1, 5]^2 - 
        12*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 12*Fr[1, 5]*Fr[1, 6] - 
        6*Fr[1, 6]^2 + 5*Fr[2, 1] + 12*Fr[2, 6]) + 72*Fr[3, 2] - 
      344*Fr[3, 5] - 24*Fr[3, 33] - 12*Fr[3, 34] + 12*Fr[3, 52] - 
      12*Fr[3, 61] + 12*Fr[3, 74]))/24 + eps^4*Fr[4, 160], 
 mi[P3x, 59] -> eps*(-Fr[1, 3] + Fr[1, 6]) + 
   eps^2*((3*Fr[1, 3]^2)/2 + Fr[1, 3]*Fr[1, 5] - Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 6]^2/2 - Fr[2, 1]/12 - Fr[2, 19]) + 
   (eps^3*(4*Fr[1, 1]^3 + 4*Fr[1, 3]^3 - 6*Fr[1, 1]^2*(Fr[1, 3] - Fr[1, 5]) + 
      14*Fr[1, 5]^3 + 12*Fr[1, 3]^2*(Fr[1, 5] - Fr[1, 6]) + 
      6*Fr[1, 5]*Fr[1, 6]^2 + 4*Fr[1, 6]^3 - 9*Fr[1, 5]*Fr[2, 1] + 
      2*Fr[1, 6]*Fr[2, 1] - 2*Fr[1, 1]*(6*Fr[1, 3]^2 + 
        6*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - 6*Fr[1, 5]*Fr[1, 6] - Fr[2, 1] - 
        6*Fr[2, 6]) + 3*Fr[1, 3]*(2*Fr[1, 5]^2 - 4*Fr[1, 5]*Fr[1, 6] - 
        2*Fr[1, 6]^2 - Fr[2, 1] - 4*Fr[2, 6]) - 24*Fr[1, 5]*Fr[2, 6] + 
      12*Fr[1, 6]*Fr[2, 6] + 84*Fr[3, 2] + 52*Fr[3, 5] - 12*Fr[3, 34] - 
      24*Fr[3, 37] + 24*Fr[3, 39] + 12*Fr[3, 52] - 12*Fr[3, 61] + 
      12*Fr[3, 74]))/24 + eps^4*Fr[4, 161], 
 mi[P3x, 56] -> eps*(Fr[1, 2] - Fr[1, 3]) + 
   eps^2*(Fr[1, 1]^2 + Fr[1, 1]*(Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
     (-6*Fr[1, 2]^2 + 18*Fr[1, 3]^2 - 12*Fr[1, 4]^2 - 12*Fr[1, 2]*Fr[1, 5] + 
       12*Fr[1, 3]*Fr[1, 5] + 12*Fr[1, 4]*Fr[1, 5] - 12*Fr[1, 4]*Fr[1, 6] - 
       6*Fr[1, 6]^2 + Fr[2, 1] + 6*Fr[2, 2] + 6*Fr[2, 4] + 6*Fr[2, 5] - 
       6*Fr[2, 6] - 12*Fr[2, 18] - 12*Fr[2, 19])/12) + eps^3*Fr[3, 97] + 
   eps^4*Fr[4, 162], mi[P3x, 51] -> eps^4*Fr[4, 163], 
 mi[P3x, 30] -> (eps^2*(-4*Fr[1, 1]^2 - 2*Fr[1, 3]^2 + 2*Fr[1, 4]^2 + 
      2*Fr[1, 2]*Fr[1, 5] - 2*Fr[1, 3]*Fr[1, 5] - 2*Fr[1, 4]*Fr[1, 5] + 
      2*Fr[1, 4]*Fr[1, 6] + Fr[1, 6]^2 - 2*Fr[1, 1]*(Fr[1, 2] - Fr[1, 3] + 
        Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - Fr[2, 2] - Fr[2, 4] - Fr[2, 5] + 
      Fr[2, 6] + 4*Fr[2, 18] + 2*Fr[2, 19]))/4 + 
   (eps^3*(128*Fr[1, 1]^3 + 138*Fr[1, 2]^3 + 138*Fr[1, 3]^3 + 
      100*Fr[1, 4]^3 + 36*Fr[1, 3]^2*Fr[1, 5] - 60*Fr[1, 4]^2*Fr[1, 5] + 
      36*Fr[1, 3]*Fr[1, 5]^2 - 6*Fr[1, 4]*Fr[1, 5]^2 + 92*Fr[1, 5]^3 + 
      60*Fr[1, 4]^2*Fr[1, 6] - 72*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
      12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 36*Fr[1, 5]^2*Fr[1, 6] + 
      36*Fr[1, 3]*Fr[1, 6]^2 - 6*Fr[1, 4]*Fr[1, 6]^2 + 
      102*Fr[1, 5]*Fr[1, 6]^2 + 74*Fr[1, 6]^3 - 18*Fr[1, 2]^2*
       (2*Fr[1, 3] + 2*Fr[1, 4] - 6*Fr[1, 5] + 3*Fr[1, 6]) - 
      6*Fr[1, 1]^2*(Fr[1, 4] - 17*Fr[1, 5] + 6*Fr[1, 6]) - 
      39*Fr[1, 3]*Fr[2, 1] - 23*Fr[1, 4]*Fr[2, 1] - 84*Fr[1, 5]*Fr[2, 1] + 
      8*Fr[1, 6]*Fr[2, 1] - 36*Fr[1, 5]*Fr[2, 2] + 36*Fr[1, 6]*Fr[2, 2] - 
      36*Fr[1, 5]*Fr[2, 3] + 36*Fr[1, 6]*Fr[2, 3] + 18*Fr[1, 5]*Fr[2, 4] - 
      18*Fr[1, 6]*Fr[2, 4] + 18*Fr[1, 2]*(5*Fr[1, 3]^2 - 2*Fr[1, 4]^2 + 
        4*Fr[1, 5]^2 - 4*Fr[1, 6]^2 - 3*Fr[2, 1] + 3*Fr[2, 3] - 4*Fr[2, 6]) - 
      108*Fr[1, 5]*Fr[2, 6] + 72*Fr[1, 6]*Fr[2, 6] + 
      6*Fr[1, 1]*(6*Fr[1, 2]^2 - 12*Fr[1, 3]^2 - 10*Fr[1, 4]^2 - 
        2*Fr[1, 4]*Fr[1, 5] + 11*Fr[1, 5]^2 - 12*Fr[1, 3]*
         (Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 4]*Fr[1, 6] + 10*Fr[1, 5]*Fr[1, 6] - 
        7*Fr[1, 6]^2 - 5*Fr[2, 1] - 6*Fr[2, 2] + 6*Fr[2, 3] + 3*Fr[2, 4] + 
        18*Fr[2, 6]) - 90*Fr[3, 1] + 432*Fr[3, 2] + 5756*Fr[3, 5] - 
      144*Fr[3, 7] - 18*Fr[3, 8] - 24*Fr[3, 28] + 48*Fr[3, 30] + 
      54*Fr[3, 32] + 72*Fr[3, 33] - 54*Fr[3, 34] + 36*Fr[3, 35] - 
      90*Fr[3, 36] - 72*Fr[3, 37] + 144*Fr[3, 38] + 396*Fr[3, 39] + 
      108*Fr[3, 40] + 12*Fr[3, 41] + 36*Fr[3, 43] + 108*Fr[3, 44] + 
      180*Fr[3, 45] + 108*Fr[3, 49] + 90*Fr[3, 52] - 36*Fr[3, 53] - 
      36*Fr[3, 55] - 72*Fr[3, 56] - 36*Fr[3, 60] + 72*Fr[3, 61] - 
      72*Fr[3, 62] + 36*Fr[3, 65] + 72*Fr[3, 66] + 72*Fr[3, 74] + 
      72*Fr[3, 77] - 72*Fr[3, 97]))/72 + eps^4*Fr[4, 164], 
 mi[P3x, 28] -> (eps^3*(10*Fr[1, 1]^3 + 24*Fr[1, 3]^3 + 
      6*Fr[1, 1]^2*(Fr[1, 3] - 2*Fr[1, 6]) + 12*Fr[1, 3]^2*
       (2*Fr[1, 5] - Fr[1, 6]) + Fr[1, 3]*(6*Fr[1, 5]^2 - 
        12*Fr[1, 5]*Fr[1, 6] - 6*Fr[1, 6]^2 - 11*Fr[2, 1] - 12*Fr[2, 6]) - 
      3*Fr[1, 1]*(4*Fr[1, 3]^2 + 2*Fr[1, 5]^2 + 4*Fr[1, 3]*
         (Fr[1, 5] - Fr[1, 6]) - 4*Fr[1, 5]*Fr[1, 6] + 2*Fr[1, 6]^2 - 
        Fr[2, 1] - 8*Fr[2, 6]) + 4*(3*Fr[1, 5]^3 + 2*Fr[1, 6]^3 + 
        Fr[1, 6]*(Fr[2, 1] + 3*Fr[2, 6]) - Fr[1, 5]*(2*Fr[2, 1] + 
          9*Fr[2, 6]) + 3*(7*Fr[3, 2] + 15*Fr[3, 5] - 2*Fr[3, 28] - 
          2*Fr[3, 30] + 2*Fr[3, 33] - Fr[3, 34] - 4*Fr[3, 37] + 6*Fr[3, 39] + 
          Fr[3, 52] + 2*Fr[3, 74]))))/24 + eps^4*Fr[4, 165], 
 mi[P3x, 16] -> (eps*(Fr[1, 3] - Fr[1, 6]))/2 + 
   eps^2*(Fr[1, 1]*(Fr[1, 3] - Fr[1, 6]) + 
     (-20*Fr[1, 3]^2 - 8*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 
       8*Fr[1, 5]*Fr[1, 6] + Fr[2, 1] + 12*Fr[2, 19])/8) + 
   (eps^3*(-3*Fr[1, 1]^3 - 2*Fr[1, 3]^3 - 5*Fr[1, 5]^3 - 
      3*Fr[1, 3]^2*(Fr[1, 5] - 2*Fr[1, 6]) - 3*Fr[1, 1]^2*
       (Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 3*Fr[1, 5]^2*Fr[1, 6] - 
      3*Fr[1, 5]*Fr[1, 6]^2 - 2*Fr[1, 6]^3 + 3*Fr[1, 5]*Fr[2, 1] - 
      2*Fr[1, 6]*Fr[2, 1] + Fr[1, 1]*(3*Fr[1, 3]^2 + 3*Fr[1, 5]^2 + 
        6*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - 6*Fr[1, 5]*Fr[1, 6] + 
        3*Fr[1, 6]^2 - Fr[2, 1] - 9*Fr[2, 6]) + 9*Fr[1, 5]*Fr[2, 6] - 
      9*Fr[1, 6]*Fr[2, 6] + Fr[1, 3]*(-3*Fr[1, 5]^2 + 6*Fr[1, 5]*Fr[1, 6] + 
        3*Fr[2, 1] + 6*Fr[2, 6]) - 33*Fr[3, 2] - 57*Fr[3, 5] + 6*Fr[3, 28] + 
      6*Fr[3, 30] - 3*Fr[3, 33] + 3*Fr[3, 34] + 18*Fr[3, 37] - 18*Fr[3, 39] - 
      3*Fr[3, 52] - 6*Fr[3, 74]))/6 + eps^4*Fr[4, 166], 
 mi[P3x, 15] -> 1/4 + (eps*(Fr[1, 1] - 2*Fr[1, 3] - Fr[1, 5] + Fr[1, 6]))/2 + 
   (eps^2*(Fr[1, 1]^2 + 4*Fr[1, 3]^2 + Fr[1, 5]^2 + 
      4*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - 2*Fr[1, 1]*(2*Fr[1, 3] + Fr[1, 5] - 
        Fr[1, 6]) - 2*Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 + 2*Fr[2, 6]))/4 + 
   (eps^3*(14*Fr[1, 1]^3 + 20*Fr[1, 3]^3 + 2*Fr[1, 5]^3 + 
      12*Fr[1, 3]^2*(Fr[1, 5] - Fr[1, 6]) + 6*Fr[1, 1]^2*
       (Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) - 6*Fr[1, 5]^2*Fr[1, 6] + 
      6*Fr[1, 5]*Fr[1, 6]^2 + 14*Fr[1, 6]^3 - 5*Fr[1, 5]*Fr[2, 1] + 
      Fr[1, 6]*Fr[2, 1] + Fr[1, 3]*(6*Fr[1, 5]^2 - 12*Fr[1, 5]*Fr[1, 6] + 
        6*Fr[1, 6]^2 - 11*Fr[2, 1] - 12*Fr[2, 6]) - 24*Fr[1, 5]*Fr[2, 6] + 
      24*Fr[1, 6]*Fr[2, 6] + Fr[1, 1]*(-12*Fr[1, 3]^2 - 6*Fr[1, 5]^2 - 
        12*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + 12*Fr[1, 5]*Fr[1, 6] - 
        6*Fr[1, 6]^2 + Fr[2, 1] + 24*Fr[2, 6]) + 60*Fr[3, 2] + 316*Fr[3, 5] - 
      24*Fr[3, 28] + 72*Fr[3, 39] + 16*Fr[3, 52] + 16*Fr[3, 74]))/8 + 
   eps^4*Fr[4, 167], mi[P3x, 14] -> 
  (eps^2*(12*Fr[1, 1]^2 + 6*Fr[1, 2]^2 + 18*Fr[1, 3]^2 - 12*Fr[1, 4]^2 + 
      12*Fr[1, 3]*Fr[1, 5] + 12*Fr[1, 4]*Fr[1, 5] - 
      12*Fr[1, 2]*(Fr[1, 3] + Fr[1, 5]) - 12*Fr[1, 4]*Fr[1, 6] - 
      6*Fr[1, 6]^2 + 12*Fr[1, 1]*(Fr[1, 2] - Fr[1, 3] + Fr[1, 4] - Fr[1, 5] + 
        Fr[1, 6]) + Fr[2, 1] + 6*Fr[2, 2] + 6*Fr[2, 4] + 6*Fr[2, 5] - 
      6*Fr[2, 6] - 12*Fr[2, 18] - 12*Fr[2, 19]))/8 + 
   (eps^3*(-116*Fr[1, 1]^3 - 96*Fr[1, 2]^3 - 264*Fr[1, 3]^3 - 76*Fr[1, 4]^3 + 
      6*Fr[1, 1]^2*(6*Fr[1, 2] + Fr[1, 4] - 11*Fr[1, 5]) - 
      36*Fr[1, 3]^2*Fr[1, 5] + 60*Fr[1, 4]^2*Fr[1, 5] + 
      6*Fr[1, 4]*Fr[1, 5]^2 - 80*Fr[1, 5]^3 - 72*Fr[1, 3]^2*Fr[1, 6] - 
      60*Fr[1, 4]^2*Fr[1, 6] - 12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 
      72*Fr[1, 3]*Fr[1, 6]^2 + 6*Fr[1, 4]*Fr[1, 6]^2 - 
      66*Fr[1, 5]*Fr[1, 6]^2 - 74*Fr[1, 6]^3 + 36*Fr[1, 2]^2*
       (Fr[1, 3] - Fr[1, 4] - 3*Fr[1, 5] + Fr[1, 6]) + 48*Fr[1, 3]*Fr[2, 1] + 
      23*Fr[1, 4]*Fr[2, 1] + 66*Fr[1, 5]*Fr[2, 1] + 19*Fr[1, 6]*Fr[2, 1] + 
      36*Fr[1, 5]*Fr[2, 2] - 36*Fr[1, 6]*Fr[2, 2] + 36*Fr[1, 5]*Fr[2, 3] - 
      36*Fr[1, 6]*Fr[2, 3] - 18*Fr[1, 5]*Fr[2, 4] + 18*Fr[1, 6]*Fr[2, 4] - 
      36*Fr[1, 2]*(3*Fr[1, 3]^2 + Fr[1, 4]^2 + 
        2*(Fr[1, 5]^2 - Fr[1, 6]^2 - Fr[2, 1] + Fr[2, 3] - Fr[2, 6])) + 
      6*Fr[1, 1]*(6*Fr[1, 3]^2 + 10*Fr[1, 4]^2 - 17*Fr[1, 5]^2 + 
        2*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 2*Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2 + 
        9*Fr[2, 1] + 6*Fr[2, 2] - 6*Fr[2, 3] - 3*Fr[2, 4] - 6*Fr[2, 6]) - 
      72*Fr[1, 3]*Fr[2, 6] + 36*Fr[1, 5]*Fr[2, 6] + 90*Fr[3, 1] - 
      7844*Fr[3, 5] + 144*Fr[3, 7] + 72*Fr[3, 8] + 144*Fr[3, 9] + 
      24*Fr[3, 28] - 48*Fr[3, 30] - 18*Fr[3, 32] - 216*Fr[3, 33] + 
      18*Fr[3, 34] - 36*Fr[3, 35] + 90*Fr[3, 36] + 72*Fr[3, 37] - 
      144*Fr[3, 38] - 396*Fr[3, 39] - 108*Fr[3, 40] - 12*Fr[3, 41] - 
      72*Fr[3, 43] - 180*Fr[3, 44] - 180*Fr[3, 45] - 108*Fr[3, 49] - 
      18*Fr[3, 52] + 36*Fr[3, 53] + 36*Fr[3, 55] + 72*Fr[3, 56] - 
      36*Fr[3, 60] - 72*Fr[3, 62] - 180*Fr[3, 65] + 72*Fr[3, 66] - 
      72*Fr[3, 77]))/72 + eps^4*Fr[4, 168], 
 mi[P3x, 13] -> eps^2*(4*Fr[1, 1]^2 + 4*Fr[1, 3]^2 - 2*Fr[1, 4]^2 - 
     2*Fr[1, 2]*Fr[1, 5] + 2*Fr[1, 4]*Fr[1, 5] - 2*Fr[1, 2]*Fr[1, 6] - 
     2*Fr[1, 4]*Fr[1, 6] - 2*Fr[1, 6]^2 + 
     2*Fr[1, 1]*(Fr[1, 2] - Fr[1, 3] + Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
     2*Fr[1, 3]*(Fr[1, 5] + Fr[1, 6]) + Fr[2, 1]/3 + Fr[2, 2] + Fr[2, 3] + 
     Fr[2, 4] + Fr[2, 5] - Fr[2, 6] - 4*Fr[2, 18] - 4*Fr[2, 19]) + 
   (eps^3*(-106*Fr[1, 1]^3 - 56*Fr[1, 2]^3 - 224*Fr[1, 3]^3 - 
      124*Fr[1, 4]^3 - 36*Fr[1, 3]^2*Fr[1, 5] + 60*Fr[1, 4]^2*Fr[1, 5] - 
      18*Fr[1, 3]*Fr[1, 5]^2 + 6*Fr[1, 4]*Fr[1, 5]^2 - 86*Fr[1, 5]^3 - 
      36*Fr[1, 3]^2*Fr[1, 6] - 60*Fr[1, 4]^2*Fr[1, 6] + 
      36*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - 12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + 
      18*Fr[1, 5]^2*Fr[1, 6] - 54*Fr[1, 3]*Fr[1, 6]^2 + 
      6*Fr[1, 4]*Fr[1, 6]^2 - 84*Fr[1, 5]*Fr[1, 6]^2 - 80*Fr[1, 6]^3 + 
      6*Fr[1, 1]^2*(8*Fr[1, 2] - 3*Fr[1, 3] + Fr[1, 4] - 14*Fr[1, 5] + 
        3*Fr[1, 6]) + 12*Fr[1, 2]^2*(2*Fr[1, 3] - Fr[1, 4] - 9*Fr[1, 5] + 
        3*Fr[1, 6]) + 67*Fr[1, 3]*Fr[2, 1] + 43*Fr[1, 4]*Fr[2, 1] + 
      75*Fr[1, 5]*Fr[2, 1] + 4*Fr[1, 6]*Fr[2, 1] + 36*Fr[1, 5]*Fr[2, 2] - 
      36*Fr[1, 6]*Fr[2, 2] + 36*Fr[1, 5]*Fr[2, 3] - 36*Fr[1, 6]*Fr[2, 3] - 
      18*Fr[1, 5]*Fr[2, 4] + 18*Fr[1, 6]*Fr[2, 4] + 
      3*Fr[1, 1]*(4*Fr[1, 2]^2 + 12*Fr[1, 3]^2 + 20*Fr[1, 4]^2 + 
        4*Fr[1, 4]*Fr[1, 5] - 28*Fr[1, 5]^2 + 12*Fr[1, 3]*
         (Fr[1, 5] - Fr[1, 6]) - 4*Fr[1, 4]*Fr[1, 6] - 8*Fr[1, 5]*Fr[1, 6] + 
        8*Fr[1, 6]^2 + 9*Fr[2, 1] + 12*Fr[2, 2] - 12*Fr[2, 3] - 6*Fr[2, 4] - 
        24*Fr[2, 6]) - 6*Fr[1, 2]*(20*Fr[1, 3]^2 + 2*Fr[1, 4]^2 + 
        12*Fr[1, 5]^2 - 12*Fr[1, 6]^2 - 7*Fr[2, 1] + 12*Fr[2, 3] - 
        12*Fr[2, 6]) - 36*Fr[1, 3]*Fr[2, 6] + 72*Fr[1, 5]*Fr[2, 6] - 
      36*Fr[1, 6]*Fr[2, 6] + 90*Fr[3, 1] - 216*Fr[3, 2] - 7004*Fr[3, 5] + 
      144*Fr[3, 7] + 72*Fr[3, 8] - 24*Fr[3, 9] + 24*Fr[3, 28] - 
      48*Fr[3, 30] + 42*Fr[3, 32] - 144*Fr[3, 33] + 54*Fr[3, 34] - 
      96*Fr[3, 35] + 90*Fr[3, 36] + 72*Fr[3, 37] - 48*Fr[3, 38] - 
      396*Fr[3, 39] - 108*Fr[3, 40] - 12*Fr[3, 41] - 72*Fr[3, 43] - 
      180*Fr[3, 44] - 180*Fr[3, 45] - 108*Fr[3, 49] - 54*Fr[3, 52] + 
      36*Fr[3, 53] + 36*Fr[3, 55] + 72*Fr[3, 56] - 12*Fr[3, 60] - 
      36*Fr[3, 61] - 24*Fr[3, 62] - 120*Fr[3, 65] + 24*Fr[3, 66] - 
      36*Fr[3, 74] - 96*Fr[3, 77]))/24 + eps^4*Fr[4, 169], 
 mi[P3x, 6] -> -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 170], 
 mi[P3x, 5] -> 2 + eps*(-2*Fr[1, 2] + 2*Fr[1, 3] - Fr[1, 4] - Fr[1, 5] - 
     2*Fr[1, 6]) + (eps^2*(-6*Fr[1, 1]^2 - 8*Fr[1, 3]^2 + 10*Fr[1, 4]^2 + 
      8*Fr[1, 2]*Fr[1, 5] - 8*Fr[1, 3]*Fr[1, 5] - 8*Fr[1, 4]*Fr[1, 5] + 
      4*Fr[1, 5]^2 + 8*Fr[1, 4]*Fr[1, 6] + 4*Fr[1, 5]*Fr[1, 6] + 
      2*Fr[1, 6]^2 - 4*Fr[1, 1]*(2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) - 
      Fr[2, 1] - 2*Fr[2, 2] + 4*Fr[2, 3] - 2*Fr[2, 4] - 2*Fr[2, 5] + 
      2*Fr[2, 6] + 8*Fr[2, 18] + 8*Fr[2, 19]))/4 + 
   (eps^3*(112*Fr[1, 1]^3 - 36*Fr[1, 2]^3 - 84*Fr[1, 3]^3 + 80*Fr[1, 4]^3 - 
      108*Fr[1, 3]^2*Fr[1, 5] - 48*Fr[1, 4]^2*Fr[1, 5] - 
      18*Fr[1, 3]*Fr[1, 5]^2 - 12*Fr[1, 4]*Fr[1, 5]^2 + 22*Fr[1, 5]^3 + 
      36*Fr[1, 2]^2*(Fr[1, 5] - 2*Fr[1, 6]) + 108*Fr[1, 3]^2*Fr[1, 6] + 
      48*Fr[1, 4]^2*Fr[1, 6] + 36*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
      24*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + 36*Fr[1, 5]^2*Fr[1, 6] + 
      18*Fr[1, 3]*Fr[1, 6]^2 - 12*Fr[1, 4]*Fr[1, 6]^2 + 
      114*Fr[1, 5]*Fr[1, 6]^2 + 88*Fr[1, 6]^3 + 
      6*Fr[1, 1]^2*(3*Fr[1, 3] - 2*Fr[1, 4] + 19*Fr[1, 5] + 6*Fr[1, 6]) + 
      45*Fr[1, 3]*Fr[2, 1] + 2*Fr[1, 4]*Fr[2, 1] - 21*Fr[1, 5]*Fr[2, 1] - 
      32*Fr[1, 6]*Fr[2, 1] - 72*Fr[1, 5]*Fr[2, 3] + 72*Fr[1, 6]*Fr[2, 3] + 
      36*Fr[1, 2]*(2*Fr[1, 3]^2 - Fr[1, 5]^2 - 2*Fr[1, 6]^2 + 2*Fr[2, 3]) + 
      36*Fr[1, 5]*Fr[2, 4] - 36*Fr[1, 6]*Fr[2, 4] + 
      6*Fr[1, 1]*(6*Fr[1, 3]^2 - 8*Fr[1, 4]^2 + 22*Fr[1, 5]^2 + 
        6*Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - 4*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) - 
        10*Fr[1, 5]*Fr[1, 6] + 10*Fr[1, 6]^2 - 13*Fr[2, 1] + 6*Fr[2, 4] - 
        6*Fr[2, 6]) + 36*Fr[1, 3]*Fr[2, 6] + 72*Fr[1, 5]*Fr[2, 6] - 
      36*Fr[1, 6]*Fr[2, 6] - 180*Fr[3, 1] - 252*Fr[3, 2] + 4156*Fr[3, 5] + 
      72*Fr[3, 7] + 144*Fr[3, 8] - 72*Fr[3, 9] + 168*Fr[3, 28] + 
      168*Fr[3, 30] - 36*Fr[3, 32] + 36*Fr[3, 34] + 144*Fr[3, 35] - 
      36*Fr[3, 36] + 72*Fr[3, 37] + 360*Fr[3, 40] + 24*Fr[3, 41] + 
      144*Fr[3, 43] - 144*Fr[3, 45] + 72*Fr[3, 49] - 36*Fr[3, 52] - 
      72*Fr[3, 53] + 36*Fr[3, 61] - 36*Fr[3, 74] - 72*Fr[3, 97]))/72 + 
   eps^4*Fr[4, 171], mi[P3x, 4] -> 0, 
 mi[P3x, 3] -> 1/2 + (eps*(5*Fr[1, 1] + 3*Fr[1, 2] - 5*Fr[1, 3] - 
      3*Fr[1, 4] - 2*Fr[1, 5]))/2 + 
   (eps^2*(-6*Fr[1, 1]^2 - 6*Fr[1, 2]^2 - 24*Fr[1, 3]^2 + 10*Fr[1, 4]^2 - 
      10*Fr[1, 3]*Fr[1, 5] - 10*Fr[1, 4]*Fr[1, 5] + 2*Fr[1, 5]^2 + 
      2*Fr[1, 2]*(6*Fr[1, 3] + 5*Fr[1, 5] - Fr[1, 6]) + 6*Fr[1, 3]*Fr[1, 6] + 
      10*Fr[1, 4]*Fr[1, 6] + 4*Fr[1, 5]*Fr[1, 6] + 4*Fr[1, 6]^2 - 
      2*Fr[1, 1]*(5*Fr[1, 2] - 5*Fr[1, 3] + 5*Fr[1, 4] - 3*Fr[1, 5] + 
        7*Fr[1, 6]) - 3*Fr[2, 2] - Fr[2, 3] - 3*Fr[2, 4] + Fr[2, 5] + 
      7*Fr[2, 6] + 8*Fr[2, 18] + 16*Fr[2, 19]))/4 + 
   (eps^3*(90*Fr[1, 1]^3 + 28*Fr[1, 2]^3 + 16*Fr[1, 3]^3 + 36*Fr[1, 4]^3 - 
      36*Fr[1, 4]^2*Fr[1, 5] - 6*Fr[1, 4]*Fr[1, 5]^2 + 66*Fr[1, 5]^3 - 
      6*Fr[1, 1]^2*(2*Fr[1, 2] + Fr[1, 4] - 10*Fr[1, 5] - 4*Fr[1, 6]) + 
      12*Fr[1, 2]^2*(Fr[1, 3] + Fr[1, 4] + 4*Fr[1, 5] - 2*Fr[1, 6]) + 
      48*Fr[1, 3]^2*Fr[1, 6] + 36*Fr[1, 4]^2*Fr[1, 6] + 
      12*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + 24*Fr[1, 5]^2*Fr[1, 6] + 
      48*Fr[1, 3]*Fr[1, 6]^2 - 6*Fr[1, 4]*Fr[1, 6]^2 + 
      60*Fr[1, 5]*Fr[1, 6]^2 + 54*Fr[1, 6]^3 + 8*Fr[1, 3]*Fr[2, 1] + 
      Fr[1, 4]*Fr[2, 1] - 46*Fr[1, 5]*Fr[2, 1] - 46*Fr[1, 6]*Fr[2, 1] - 
      12*Fr[1, 5]*Fr[2, 2] + 12*Fr[1, 6]*Fr[2, 2] - 48*Fr[1, 3]*Fr[2, 3] - 
      36*Fr[1, 5]*Fr[2, 3] + 36*Fr[1, 6]*Fr[2, 3] + 18*Fr[1, 5]*Fr[2, 4] - 
      18*Fr[1, 6]*Fr[2, 4] + 12*Fr[1, 2]*(3*Fr[1, 3]^2 + Fr[1, 4]^2 + 
        2*Fr[1, 5]^2 - 2*Fr[1, 6]^2 - 3*Fr[2, 1] + 2*Fr[2, 3] - 4*Fr[2, 6]) - 
      3*Fr[1, 1]*(4*Fr[1, 2]^2 + 12*Fr[1, 4]^2 - 24*Fr[1, 5]^2 + 
        4*Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + 4*Fr[1, 5]*Fr[1, 6] - 
        8*Fr[1, 6]^2 + 17*Fr[2, 1] + 4*Fr[2, 2] - 12*Fr[2, 3] - 6*Fr[2, 4] - 
        4*Fr[2, 6]) + 48*Fr[1, 3]*Fr[2, 6] - 12*Fr[1, 5]*Fr[2, 6] - 
      36*Fr[1, 6]*Fr[2, 6] - 90*Fr[3, 1] + 36*Fr[3, 2] + 4312*Fr[3, 5] + 
      48*Fr[3, 8] - 96*Fr[3, 9] + 48*Fr[3, 28] + 84*Fr[3, 30] + 
      24*Fr[3, 32] + 96*Fr[3, 33] + 138*Fr[3, 34] - 24*Fr[3, 35] - 
      42*Fr[3, 36] + 120*Fr[3, 38] + 156*Fr[3, 39] + 204*Fr[3, 40] + 
      12*Fr[3, 41] - 132*Fr[3, 44] + 36*Fr[3, 45] - 24*Fr[3, 46] + 
      6*Fr[3, 48] + 48*Fr[3, 49] + 6*Fr[3, 52] - 36*Fr[3, 53] + 
      12*Fr[3, 55] - 48*Fr[3, 56] + 12*Fr[3, 60] + 24*Fr[3, 62] + 
      60*Fr[3, 65] - 24*Fr[3, 66] + 24*Fr[3, 77]))/24 + eps^4*Fr[4, 172], 
 mi[P3x, 2] -> 0, mi[P3x, 1] -> 0}


==> anc/tree.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*(-(x12^3*x15*x34) - 2*x15^4*x34 - (2*x23^2 + 2*x23*x34 + x34^2)*x5*
    (x34 + x5)^2 + 2*x15^3*x34*(2*x23 + 2*x34 - x45 + 2*x5) + 
   x12^2*(x15*x34*(-x15 - 2*x23 + x34 + 2*x45) - 
     (2*(x15 - x23)^2 - (x15 - 2*x23)*x34 + x34^2)*x5) - 
   x15^2*(x34*(4*x23^2 + 6*x23*x34 + 3*x34^2 - 2*(2*x23 + x34)*x45 + 
       2*x45^2) + 2*(3*x23*x34 + 4*x34^2 + x45^2)*x5 + 3*x34*x5^2) + 
   x15*(x34 + x5)*(4*x23^2*x34 + 2*x23*(x34^2 - 2*x34*x45 + 3*x34*x5 + 
       2*x45*x5) + x34*(x34^2 + 2*x45^2 + 4*x34*x5 + x5^2)) + 
   x12*(-2*x15^3*x34 + 2*(2*x23^2 + 2*x23*x34 + x34^2)*x5*(x34 + x5) + 
     2*x15^2*(x34*(x23 + x34) + 2*(x34 + x45)*x5) + 
     x15*(-(x34*(4*x23^2 + x34^2 - 4*x23*x45 + 2*x45*(x34 + x45))) - 
       2*(2*x23 + x34)*(2*x34 + x45)*x5 - (4*x23 + x34)*x5^2))))/
 (x15^2*x34^2*(x12 + x15 - x34 - x5)^2)

